Knot complements decomposing into prisms

We describe four hyperbolic knot complements in $\mathbb{S}^3$, each of which covers a prism orbifold: the quotient of $\mathbb{H}^3$ by the action of a discrete group generated by reflections in the faces of a polyhedron that has the combinatorial type of a triangular prism. The prism orbifolds are rigid-cusped and contain compact, totally geodesic hyperbolic triangle sub-orbifolds; as a result, the knot complements covering them have hidden symmetries and contain closed, embedded, totally geodesic surfaces.

==> anc/Analysis_of_covers/README <==

These files accompany the paper

  "Knot complements decomposing into prisms" 
by 
Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman

They are permanently available via the ancillary files of the arXiv post:
https://arxiv.org/abs/2507.01263

This README file accompanies the version 2 of the arxiv posting.

There are divided into two main subfolders in this folder:

-code
-data

In code:

bijections.py			
- is a file meant to handle a list that serves a bijection from [0,...n-1] to itself 
  (though other sets can be used). This code implements basic functions such as 
   Converting a bijection to a permutation and 

coverProcessor.sage.py	
 This code processes the results of the low-index subgroup algorithm in order to determine which covers are knots in lens spaces where the complements are integer homology lens spaces. 
	
IsomTests.py	
This code checks if there are decomposition preserving isometries between covers of an orientable prism orbifold.
		
PrismCoverBuilder.py
This code builds a regina and/or snappy triangulation of any manifold cover of prism orbifold using the permutation representation data. The code assumes that the cover is a manifold. It will not return correct information if torsion lifts to the cover. 

coverProcessor.sage		
This code processes the results of the low-index subgroup algorithm in order to determine which covers are knots in lens spaces where the complements are integer homology lens spaces. This file assumes the data is formatted as in the *.txt files in the data directory.   

exceptionalfillingscheck.py	
This file checks the see if a filling is exceptional. It also takes measures to determine if a filling is a lens space and records a certificate if a filled manifold is a lens space. 

MatrixReps.sage			
This file computes arithmetic data associated to a prism cover. 

PrismLists.py
These are the list of a prisms that appear in Lakeland-Roth and our paper. 


==> anc/Analysis_of_covers/code/IsomTests.py <==
#
#  IsomTests.py
#
#  checks if there are decomposition preserving isometries between covers of an orientable prism orbifold.
#
#  This is code that accompanies the paper:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#

from math import*

def OPisoms(pr1,pr2):
## Test for decomposition-preserving isometries between covers of an orientable prism orbifold,
## each prescribed by a right-permutation representation, that lift the orbifold's identity map.
## In particular, each such isometry preserves orientation.
    x1 = pr1[0]
    y1 = pr1[1]
    z1 = pr1[2]
    w1 = pr1[3]
    x2 = pr2[0]
    y2 = pr2[1]
    z2 = pr2[2]
    w2 = pr2[3]
    n = len(y1)
    isoms = [] # to contain permutations representing isometries
    for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
        isom_candidate = [-1 for x in range(n)]
        isom_candidate[0] = i
        this_poly = 0
        this_image = i
        visited = []
        while len(visited) < n:
            # The general idea: visit each P_j ("this_poly") on which the map is defined, and
            # look through each face. If the map is not already defined on the other side of the face,
            # assign that polyhedron to the one on the other side of the corresponding face of the
            # image of P_j ("this_image").
            # If the map is already defined there, test whether that polyhedron is sent where it
            # should go (per the above). If not, break: there is no well-defined map sending 0 to i.
            if isom_candidate[x1[this_poly]] == -1: isom_candidate[x1[this_poly]] = x2[this_image]
            elif isom_candidate[x1[this_poly]] != x2[this_image]: break
            if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = y2[this_image]
            elif isom_candidate[y1[this_poly]] != y2[this_image]: break
            if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = z2[this_image]
            elif isom_candidate[z1[this_poly]] != z2[this_image]: break
            if isom_candidate[w1[this_poly]] == -1: isom_candidate[w1[this_poly]] = w2[this_image]
            elif isom_candidate[w1[this_poly]] != w2[this_image]: break
            visited.append(this_poly)
            # Once this_poly has been visited, and we have assigned each adjacent polyhedron a
            # destination/checked that its destination is properly assigned, move on to the
            # polyhedron with the lowest index that (1) has not yet been visited, but (2) has
            # an assigned destination.
            for j in range(n):
                if visited.count(j) == 0 and isom_candidate[j] != -1:
                    this_poly = j
                    this_image = isom_candidate[j]
                    break
        if len(visited) == n: isoms.append(isom_candidate)
    return isoms

def ORisoms(pr1,pr2):
## Same idea as OPisoms, but now looking for maps that lift the orientable prism orbifold's
## reflection self-isometry; ie the covering transformation of its map to the reflection
## orbifold.
    x1 = pr1[0]
    y1 = pr1[1]
    z1 = pr1[2]
    w1 = pr1[3]
    x2 = pr2[0]
    y2 = pr2[1]
    z2 = pr2[2]
    w2 = pr2[3]
    n = len(y1)
    isoms = [] # to contain permutations representing isometries
    for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
        isom_candidate = [-1 for x in range(n)]
        isom_candidate[0] = i
        this_poly = 0
        this_image = i
        visited = []
        while len(visited) < n:
            # Same idea as for OPisoms, but accommodating the fact that the reflection conjugates
            # each generator to its inverse.
            if isom_candidate[x1[this_poly]] == -1: isom_candidate[x1[this_poly]] = x2.index(this_image)
            elif isom_candidate[x1[this_poly]] != x2.index(this_image): break
            if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = y2.index(this_image)
            elif isom_candidate[y1[this_poly]] != y2.index(this_image): break
            if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = z2.index(this_image)
            elif isom_candidate[z1[this_poly]] != z2.index(this_image): break
            if isom_candidate[w1[this_poly]] == -1: isom_candidate[w1[this_poly]] = w2.index(this_image)
            elif isom_candidate[w1[this_poly]] != w2.index(this_image): break
            visited.append(this_poly)
            for j in range(n):
                if visited.count(j) == 0 and isom_candidate[j] != -1:
                    this_poly = j
                    this_image = isom_candidate[j]
                    break
        if len(visited) == n: isoms.append(isom_candidate)
    return isoms

def OPisoms_CpctCaps(pr1,pr2):
## Test for decomposition- and orientation-preserving isometries between "compact caps": the compact
## orbifolds with totally geodesic boundary obtained after cutting along the preimage of the prism
## orbifold's triangle sub-orbifold meeting each quadrilateral face at right angles.
    y1 = pr1[1]
    z1 = pr1[2]
    w1 = pr1[3]
    y2 = pr2[1]
    z2 = pr2[2]
    w2 = pr2[3]
    n = len(y1)
    isoms = [] # to contain permutations representing isometries
    for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
        isom_candidate = [-1 for x in range(n)]
        isom_candidate[0] = i
        this_poly = 0
        this_image = i
        visited = []
        while len(visited) < n:
            # Same idea as for OPisoms above, but not paying attention to 'x', which the compact cap
            # does not see.
            if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = z2.index(this_image)
            elif isom_candidate[y1[this_poly]] != z2.index(this_image): break
            if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = y2.index(this_image)
            elif isom_candidate[z1[this_poly]] != y2.index(this_image): break
            if isom_candidate[w1[this_poly]] == -1: isom_candidate[w1[this_poly]] = w2.index(this_image)
            elif isom_candidate[w1[this_poly]] != w2.index(this_image): break
            visited.append(this_poly)
            for j in range(n):
                if visited.count(j) == 0 and isom_candidate[j] != -1:
                    this_poly = j
                    this_image = isom_candidate[j]
                    break
        if len(visited) == n: isoms.append(isom_candidate)
    return isoms

def ORisoms_CpctCaps(pr1,pr2):
## Same idea as OPisoms_CpctCaps, but now searching for orientation-reversing isometries.
	y1 = pr1[1]
	z1 = pr1[2]
	w1 = pr1[3]
	y2 = pr2[1]
	z2 = pr2[2]
	w2 = pr2[3]
	n = len(y1)
	isoms = [] # to contain permutations representing isometries
	for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
		isom_candidate = [-1 for x in range(n)]
		isom_candidate[0] = i
		this_poly = 0
		this_image = i
		visited = []
		while len(visited) < n:
			if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = z2[this_image]
			elif isom_candidate[y1[this_poly]] != z2[this_image]: break
			if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = y2[this_image]
			elif isom_candidate[z1[this_poly]] != y2[this_image]: break
			if isom_candidate[w1[this_poly]] == -1: isom_candidate[w1[this_poly]] = w2[this_image]
			elif isom_candidate[w1[this_poly]] != w2[this_image]: break
			visited.append(this_poly)
			for j in range(n):
				if visited.count(j) == 0 and isom_candidate[j] != -1:
					this_poly = j
					this_image = isom_candidate[j]
					break
		if len(visited) == n: isoms.append(isom_candidate)
	return isoms

def OPisoms_NonCpct(pr1,pr2):
## Test for decomposition- and orientation-preserving isometries between the *non*-compact
## orbifolds with totally geodesic boundary obtained after cutting along the preimage of the prism
## orbifold's triangle sub-orbifold meeting each quadrilateral face at right angles.
    x1 = pr1[0]
    y1 = pr1[1]
    z1 = pr1[2]
    x2 = pr2[0]
    y2 = pr2[1]
    z2 = pr2[2]
    n = len(y1)
    isoms = [] # to contain permutations representing isometries
    for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
        isom_candidate = [-1 for x in range(n)]
        isom_candidate[0] = i
        this_poly = 0
        this_image = i
        visited = []
        while len(visited) < n:
            # Same idea as for OPisoms at top, but not paying attention to 'w', which the non-compact
            # part does not see.
            if isom_candidate[x1[this_poly]] == -1: isom_candidate[x1[this_poly]] = x2[this_image]
            elif isom_candidate[x1[this_poly]] != x2[this_image]: break
            if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = y2[this_image]
            elif isom_candidate[y1[this_poly]] != y2[this_image]: break
            if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = z2[this_image]
            elif isom_candidate[z1[this_poly]] != z2[this_image]: break
            visited.append(this_poly)
            for j in range(n):
                if visited.count(j) == 0 and isom_candidate[j] != -1:
                    this_poly = j
                    this_image = isom_candidate[j]
                    break
        if len(visited) == n: isoms.append(isom_candidate)
    return isoms

def ORisoms_NonCpct(pr1,pr2):
## Same idea as ORisoms_NonCpct, but now searching for orientation-reversing isometries.
    x1 = pr1[0]
    y1 = pr1[1]
    z1 = pr1[2]
    x2 = pr2[0]
    y2 = pr2[1]
    z2 = pr2[2]
    n = len(y1)
    isoms = [] # to contain permutations representing isometries
    for i in range(n): # for each i, test whether there is an isometry sending P_0 to P_i
        isom_candidate = [-1 for x in range(n)]
        isom_candidate[0] = i
        this_poly = 0
        this_image = i
        visited = []
        while len(visited) < n:
            if isom_candidate[x1[this_poly]] == -1: isom_candidate[x1[this_poly]] = x2.index(this_image)
            elif isom_candidate[x1[this_poly]] != x2.index(this_image): break
            if isom_candidate[y1[this_poly]] == -1: isom_candidate[y1[this_poly]] = y2.index(this_image)
            elif isom_candidate[y1[this_poly]] != y2.index(this_image): break
            if isom_candidate[z1[this_poly]] == -1: isom_candidate[z1[this_poly]] = z2.index(this_image)
            elif isom_candidate[z1[this_poly]] != z2.index(this_image): break
            visited.append(this_poly)
            for j in range(n):
                if visited.count(j) == 0 and isom_candidate[j] != -1:
                    this_poly = j
                    this_image = isom_candidate[j]
                    break
        if len(visited) == n: isoms.append(isom_candidate)
    return isoms

M21 = [[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21],
[3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9],
[2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7],
[1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]

M22 = [[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22],
[3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21],
[2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10],
[6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]

M31 = [[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22],
[3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16],
[2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15],
[6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]

M32 = [[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22],
[3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21],
[2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11],
[6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]

# Single-cusped manifold covers of O^333_2 having first homology Z
list_2 = [[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]],[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]],[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]],[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]],[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]],[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]],[[1, 2, 0, 12, 9, 14, 16, 18, 3, 17, 22, 7, 8, 5, 13, 6, 15, 4, 11, 10, 23, 20, 19, 21], [3, 7, 9, 4, 0, 19, 10, 8, 1, 11, 20, 2, 18, 15, 21, 23, 5, 12, 17, 16, 6, 22, 14, 13], [4, 9, 12, 14, 5, 0, 20, 19, 11, 10, 1, 16, 13, 2, 15, 3, 8, 22, 6, 21, 18, 7, 23, 17], [6, 2, 1, 16, 18, 20, 0, 22, 15, 13, 12, 14, 10, 9, 11, 8, 3, 19, 4, 17, 5, 23, 7, 21]],[[1, 2, 0, 16, 12, 18, 4, 17, 3, 7, 20, 23, 6, 10, 15, 22, 8, 9, 19, 5, 13, 11, 14, 21], [3, 7, 12, 4, 0, 11, 16, 8, 1, 2, 5, 10, 9, 23, 13, 19, 17, 6, 22, 20, 15, 18, 21, 14], [4, 9, 13, 17, 5, 0, 20, 21, 11, 10, 1, 12, 8, 14, 2, 3, 19, 15, 6, 23, 18, 22, 7, 16], [6, 11, 15, 14, 18, 20, 0, 19, 9, 8, 12, 1, 10, 17, 3, 2, 21, 13, 4, 7, 5, 16, 23, 22]],[[1, 2, 0, 5, 10, 8, 16, 15, 3, 22, 14, 7, 19, 9, 4, 11, 17, 6, 23, 20, 12, 18, 13, 21], [3, 7, 10, 4, 0, 15, 18, 8, 1, 6, 11, 2, 17, 23, 5, 14, 19, 22, 9, 21, 13, 16, 12, 20], [4, 3, 12, 9, 5, 0, 2, 19, 16, 1, 23, 14, 6, 10, 22, 21, 20, 15, 7, 18, 8, 17, 11, 13], [6, 10, 5, 13, 12, 2, 0, 14, 21, 23, 1, 19, 4, 3, 7, 16, 15, 20, 22, 11, 17, 8, 18, 9]],[[1, 2, 0, 5, 11, 8, 13, 16, 3, 21, 15, 14, 7, 17, 4, 22, 12, 6, 9, 23, 19, 18, 10, 20], [3, 7, 11, 4, 0, 16, 18, 8, 1, 10, 20, 12, 2, 22, 5, 17, 14, 23, 19, 6, 9, 13, 21, 15], [4, 3, 13, 9, 5, 0, 8, 17, 15, 1, 2, 19, 14, 10, 21, 6, 23, 20, 11, 18, 7, 12, 16, 22], [6, 10, 9, 13, 15, 8, 0, 12, 5, 2, 1, 16, 7, 3, 20, 4, 11, 21, 23, 22, 14, 17, 19, 18]],[[1, 2, 0, 13, 10, 18, 5, 21, 3, 14, 17, 7, 19, 8, 22, 16, 20, 4, 6, 23, 15, 11, 9, 12], [3, 7, 10, 4, 0, 14, 19, 8, 1, 18, 11, 2, 5, 21, 12, 9, 23, 13, 15, 20, 6, 17, 16, 22], [4, 6, 12, 15, 5, 0, 9, 3, 23, 1, 16, 17, 13, 2, 11, 7, 22, 14, 8, 21, 19, 20, 10, 18], [6, 4, 14, 16, 1, 9, 0, 22, 19, 5, 15, 13, 17, 11, 2, 10, 3, 12, 21, 8, 23, 18, 7, 20]],[[1, 2, 0, 14, 11, 3, 19, 23, 7, 16, 21, 15, 9, 10, 5, 4, 12, 18, 22, 20, 6, 13, 17, 8], [3, 7, 11, 4, 0, 1, 21, 5, 2, 20, 19, 8, 18, 12, 23, 14, 10, 9, 13, 16, 17, 22, 6, 15], [4, 8, 12, 15, 5, 0, 14, 20, 9, 1, 22, 19, 13, 2, 18, 16, 3, 11, 6, 17, 21, 7, 23, 10], [6, 10, 7, 17, 18, 14, 0, 2, 23, 22, 1, 16, 21, 20, 5, 19, 11, 3, 4, 15, 13, 12, 9, 8]],[[1, 2, 0, 15, 11, 3, 18, 10, 7, 16, 8, 14, 9, 23, 4, 5, 12, 20, 19, 6, 22, 13, 17, 21], [3, 7, 11, 4, 0, 1, 9, 5, 2, 20, 14, 8, 18, 12, 15, 10, 23, 16, 13, 22, 6, 19, 21, 17], [4, 8, 12, 14, 5, 0, 11, 20, 9, 1, 23, 17, 13, 2, 16, 18, 3, 6, 22, 10, 21, 7, 15, 19], [6, 10, 14, 12, 17, 11, 0, 22, 19, 23, 1, 5, 3, 16, 2, 21, 13, 4, 20, 8, 18, 15, 7, 9]],[[1, 2, 0, 12, 8, 14, 3, 18, 16, 20, 9, 7, 6, 5, 13, 22, 4, 15, 11, 21, 10, 23, 17, 19], [3, 7, 8, 4, 0, 10, 1, 6, 11, 21, 17, 2, 18, 15, 19, 23, 12, 5, 16, 20, 14, 22, 9, 13], [4, 8, 12, 14, 5, 0, 11, 10, 9, 1, 19, 17, 13, 2, 15, 3, 20, 6, 22, 7, 23, 18, 21, 16], [6, 10, 3, 2, 17, 11, 0, 8, 7, 19, 1, 5, 15, 14, 13, 12, 22, 4, 20, 9, 18, 23, 16, 21]],[[1, 2, 0, 12, 9, 17, 3, 5, 19, 16, 21, 23, 6, 11, 22, 10, 4, 7, 8, 18, 14, 15, 20, 13], [3, 5, 9, 4, 0, 6, 1, 2, 20, 7, 22, 15, 17, 8, 21, 18, 12, 16, 11, 10, 13, 23, 19, 14], [4, 7, 10, 13, 5, 0, 18, 8, 1, 6, 11, 2, 20, 14, 3, 17, 19, 23, 9, 22, 21, 12, 16, 15], [6, 2, 1, 15, 9, 18, 0, 11, 10, 4, 8, 7, 19, 23, 17, 3, 20, 14, 5, 12, 16, 22, 21, 13]],[[1, 2, 0, 16, 11, 15, 22, 3, 21, 14, 9, 13, 6, 4, 10, 18, 7, 19, 5, 20, 17, 23, 12, 8], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 16, 20, 8, 22, 15, 9, 10, 21, 14, 13, 18], [4, 8, 13, 17, 5, 0, 21, 11, 9, 1, 22, 15, 16, 14, 2, 7, 19, 18, 3, 12, 6, 20, 23, 10], [6, 10, 15, 19, 20, 21, 0, 14, 23, 22, 1, 13, 18, 11, 7, 2, 17, 16, 12, 3, 4, 5, 9, 8]],[[1, 2, 0, 8, 10, 9, 18, 3, 7, 16, 15, 6, 13, 22, 23, 4, 5, 19, 11, 20, 17, 14, 12, 21], [3, 6, 10, 4, 0, 17, 7, 1, 18, 14, 11, 2, 5, 21, 20, 8, 13, 12, 15, 23, 9, 16, 19, 22], [4, 8, 7, 13, 5, 0, 19, 12, 9, 1, 6, 17, 2, 14, 3, 16, 20, 21, 22, 10, 15, 11, 23, 18], [2, 3, 0, 1, 12, 7, 11, 5, 14, 13, 17, 6, 4, 9, 8, 22, 18, 10, 16, 21, 23, 19, 15, 20]],[[1, 2, 0, 14, 11, 12, 5, 3, 15, 22, 8, 18, 6, 9, 7, 10, 19, 20, 4, 23, 21, 17, 13, 16], [3, 6, 11, 4, 0, 18, 7, 1, 21, 8, 22, 12, 2, 17, 5, 19, 10, 23, 14, 20, 15, 9, 16, 13], [4, 8, 13, 15, 5, 0, 17, 20, 9, 1, 7, 23, 18, 14, 2, 16, 3, 19, 22, 6, 10, 11, 12, 21], [2, 10, 0, 17, 14, 13, 15, 9, 20, 7, 1, 18, 23, 5, 4, 6, 19, 3, 11, 16, 8, 22, 21, 12]],[[1, 2, 0, 14, 11, 19, 16, 3, 15, 23, 5, 18, 6, 9, 7, 21, 12, 20, 4, 10, 22, 8, 17, 13], [3, 6, 11, 4, 0, 9, 7, 1, 10, 20, 22, 12, 2, 19, 16, 13, 18, 23, 14, 15, 5, 17, 8, 21], [4, 8, 13, 15, 5, 0, 20, 17, 9, 1, 6, 22, 11, 14, 2, 16, 3, 21, 23, 18, 10, 7, 12, 19], [2, 10, 0, 17, 14, 13, 9, 15, 20, 6, 1, 18, 23, 5, 4, 7, 21, 3, 11, 22, 8, 16, 19, 12]],[[1, 2, 0, 13, 10, 16, 20, 3, 18, 6, 15, 8, 22, 7, 12, 4, 17, 5, 11, 23, 9, 19, 14, 21], [3, 6, 10, 4, 0, 18, 7, 1, 16, 2, 9, 14, 17, 20, 21, 13, 22, 23, 19, 5, 15, 11, 8, 12], [4, 7, 11, 9, 5, 0, 10, 8, 1, 14, 21, 12, 2, 22, 3, 18, 15, 20, 16, 13, 23, 6, 19, 17], [2, 9, 0, 7, 12, 11, 17, 3, 14, 1, 23, 5, 4, 18, 8, 22, 19, 6, 13, 16, 21, 20, 15, 10]]]

# Single-cusped manifold covers of O^333_3 having first homology Z.
list_3 = [[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]],[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]],[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]],[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]],[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]],[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]],[[1, 2, 0, 12, 9, 10, 20, 21, 3, 14, 13, 7, 8, 5, 4, 16, 19, 23, 6, 15, 18, 11, 17, 22], [3, 7, 9, 4, 0, 18, 17, 8, 1, 11, 22, 2, 21, 15, 12, 23, 6, 16, 19, 5, 10, 14, 20, 13], [4, 9, 12, 10, 5, 0, 1, 18, 11, 6, 15, 19, 13, 2, 20, 3, 17, 21, 22, 8, 23, 16, 7, 14], [6, 10, 14, 16, 17, 15, 0, 20, 22, 21, 1, 12, 11, 18, 2, 5, 3, 4, 13, 23, 7, 9, 8, 19]],[[1, 2, 0, 15, 11, 19, 22, 23, 3, 6, 14, 13, 7, 4, 21, 8, 20, 5, 16, 17, 18, 10, 9, 12], [3, 7, 11, 4, 0, 20, 14, 8, 1, 16, 22, 12, 2, 15, 18, 23, 19, 10, 6, 9, 21, 5, 17, 13], [4, 9, 13, 16, 5, 0, 18, 6, 11, 10, 1, 19, 15, 14, 2, 20, 17, 3, 7, 8, 12, 23, 21, 22], [6, 11, 7, 18, 14, 16, 0, 2, 12, 20, 23, 1, 8, 17, 4, 22, 5, 13, 3, 21, 9, 19, 15, 10]],[[1, 2, 0, 13, 9, 16, 21, 11, 3, 19, 23, 12, 7, 8, 5, 22, 14, 6, 15, 4, 10, 17, 18, 20], [3, 7, 9, 4, 0, 20, 10, 8, 1, 12, 18, 19, 2, 11, 17, 14, 22, 15, 6, 13, 21, 5, 23, 16], [4, 9, 13, 16, 5, 0, 18, 20, 12, 10, 1, 6, 21, 14, 2, 19, 17, 3, 11, 23, 22, 8, 7, 15], [6, 11, 15, 18, 10, 16, 0, 13, 19, 17, 4, 1, 14, 7, 12, 2, 5, 9, 3, 8, 23, 22, 21, 20]],[[1, 2, 0, 15, 12, 6, 20, 17, 3, 7, 21, 16, 19, 10, 23, 8, 22, 9, 14, 4, 5, 13, 11, 18], [3, 7, 12, 4, 0, 14, 16, 8, 1, 2, 11, 20, 9, 5, 13, 17, 18, 19, 6, 15, 10, 23, 21, 22], [4, 9, 13, 16, 5, 0, 19, 14, 2, 10, 1, 23, 18, 8, 15, 7, 17, 3, 22, 21, 11, 6, 12, 20], [6, 11, 14, 18, 16, 12, 0, 10, 20, 13, 7, 1, 5, 9, 2, 23, 4, 21, 3, 22, 8, 17, 19, 15]],[[1, 2, 0, 9, 12, 10, 22, 23, 3, 8, 20, 4, 11, 7, 16, 17, 18, 19, 14, 15, 5, 6, 21, 13], [3, 7, 12, 4, 0, 21, 19, 8, 1, 23, 17, 9, 13, 2, 5, 20, 15, 22, 6, 18, 16, 14, 10, 11], [4, 9, 8, 16, 5, 0, 12, 6, 14, 10, 1, 20, 7, 21, 2, 13, 17, 3, 19, 23, 22, 15, 11, 18], [6, 11, 15, 18, 19, 17, 0, 23, 9, 8, 21, 1, 16, 20, 22, 2, 12, 5, 3, 4, 13, 10, 14, 7]],[[1, 2, 0, 5, 11, 8, 20, 18, 3, 10, 23, 16, 7, 6, 15, 22, 4, 21, 12, 17, 13, 19, 14, 9], [3, 7, 11, 4, 0, 18, 17, 8, 1, 14, 13, 12, 2, 22, 21, 6, 5, 15, 16, 20, 23, 9, 10, 19], [4, 3, 13, 9, 5, 0, 21, 6, 15, 1, 12, 19, 16, 14, 2, 20, 10, 22, 17, 23, 8, 7, 18, 11], [6, 10, 9, 15, 17, 19, 0, 22, 13, 2, 1, 21, 14, 8, 12, 3, 20, 4, 23, 5, 16, 11, 7, 18]],[[1, 2, 0, 16, 11, 18, 20, 22, 3, 14, 5, 13, 7, 4, 19, 23, 8, 15, 10, 9, 21, 6, 12, 17], [3, 7, 11, 4, 0, 15, 17, 8, 1, 21, 9, 12, 2, 16, 23, 19, 22, 18, 6, 5, 14, 10, 13, 20], [4, 6, 13, 17, 5, 0, 9, 20, 11, 1, 3, 18, 16, 14, 2, 12, 15, 10, 8, 22, 23, 19, 21, 7], [6, 10, 15, 18, 17, 11, 0, 21, 9, 8, 1, 5, 19, 20, 22, 2, 23, 4, 3, 12, 13, 7, 14, 16]],[[1, 2, 0, 16, 11, 9, 13, 14, 3, 18, 20, 19, 7, 21, 12, 17, 8, 23, 5, 4, 22, 6, 10, 15], [3, 7, 11, 4, 0, 20, 17, 8, 1, 23, 9, 12, 2, 22, 19, 13, 14, 18, 6, 16, 21, 5, 15, 10], [4, 6, 13, 17, 5, 0, 9, 15, 19, 1, 3, 20, 23, 14, 2, 22, 11, 10, 8, 18, 16, 12, 7, 21], [6, 10, 15, 18, 17, 19, 0, 23, 9, 8, 1, 22, 13, 12, 20, 2, 21, 4, 3, 5, 14, 16, 11, 7]],[[1, 2, 0, 15, 10, 18, 20, 9, 3, 11, 17, 7, 6, 16, 13, 8, 14, 4, 19, 5, 12, 22, 23, 21], [3, 7, 10, 4, 0, 20, 18, 8, 1, 17, 11, 2, 14, 19, 23, 9, 6, 15, 16, 22, 21, 5, 13, 12], [4, 8, 12, 11, 5, 0, 1, 10, 6, 22, 23, 14, 13, 2, 3, 16, 21, 20, 17, 9, 18, 15, 19, 7], [6, 9, 14, 16, 18, 22, 0, 15, 17, 1, 12, 23, 10, 21, 2, 7, 3, 8, 4, 20, 19, 13, 5, 11]],[[1, 2, 0, 15, 11, 3, 13, 21, 7, 17, 19, 16, 9, 14, 6, 5, 4, 12, 22, 23, 18, 8, 20, 10], [3, 7, 11, 4, 0, 1, 19, 5, 2, 20, 13, 8, 10, 12, 22, 21, 15, 14, 6, 18, 23, 16, 17, 9], [4, 8, 12, 16, 5, 0, 7, 20, 9, 1, 18, 22, 13, 2, 19, 10, 17, 3, 15, 21, 6, 14, 23, 11], [6, 10, 14, 18, 19, 13, 0, 12, 22, 16, 1, 17, 7, 5, 2, 23, 9, 11, 3, 4, 21, 20, 8, 15]],[[1, 2, 0, 15, 11, 20, 22, 3, 5, 14, 9, 18, 19, 17, 10, 7, 13, 16, 4, 21, 8, 12, 23, 6], [3, 5, 11, 4, 0, 7, 19, 1, 2, 23, 13, 8, 22, 21, 12, 20, 9, 6, 15, 17, 18, 10, 14, 16], [4, 8, 12, 16, 5, 0, 3, 10, 9, 1, 11, 7, 13, 2, 22, 23, 6, 21, 14, 15, 17, 20, 18, 19], [6, 10, 14, 17, 19, 21, 0, 13, 12, 18, 1, 22, 8, 7, 2, 16, 15, 3, 9, 4, 23, 5, 11, 20]],[[1, 2, 0, 13, 10, 17, 15, 3, 14, 23, 16, 6, 9, 7, 21, 11, 4, 18, 5, 22, 19, 8, 20, 12], [3, 6, 10, 4, 0, 9, 7, 1, 18, 19, 11, 2, 17, 15, 12, 16, 13, 14, 22, 5, 23, 20, 8, 21], [4, 8, 12, 14, 5, 0, 19, 20, 9, 1, 22, 10, 13, 2, 15, 3, 23, 16, 6, 18, 21, 7, 11, 17], [6, 3, 9, 1, 7, 10, 0, 4, 23, 2, 5, 19, 16, 14, 13, 17, 12, 15, 20, 11, 18, 22, 21, 8]],[[1, 2, 0, 14, 11, 18, 15, 3, 6, 23, 21, 17, 9, 16, 7, 8, 22, 4, 19, 5, 10, 20, 13, 12], [3, 6, 11, 4, 0, 20, 7, 1, 2, 5, 13, 8, 10, 12, 15, 17, 19, 14, 22, 23, 9, 18, 21, 16], [4, 8, 12, 15, 5, 0, 21, 20, 9, 1, 14, 7, 13, 2, 19, 16, 3, 23, 17, 10, 11, 22, 6, 18], [2, 10, 0, 8, 11, 21, 12, 13, 3, 18, 1, 4, 6, 7, 23, 19, 17, 16, 9, 15, 22, 5, 20, 14]],[[1, 2, 0, 14, 11, 16, 19, 3, 5, 17, 23, 15, 6, 18, 7, 4, 8, 22, 20, 12, 13, 10, 9, 21], [3, 6, 11, 4, 0, 17, 7, 1, 18, 16, 9, 12, 2, 5, 19, 14, 10, 13, 21, 15, 22, 8, 23, 20], [4, 8, 13, 10, 5, 0, 3, 20, 9, 1, 6, 23, 15, 14, 2, 17, 7, 12, 19, 21, 16, 18, 11, 22], [2, 10, 0, 12, 11, 18, 16, 9, 17, 7, 1, 4, 3, 21, 23, 20, 6, 8, 5, 22, 15, 13, 19, 14]],[[1, 2, 0, 5, 10, 7, 15, 3, 20, 13, 14, 6, 16, 18, 4, 11, 19, 23, 9, 12, 21, 8, 17, 22], [3, 6, 10, 4, 0, 15, 7, 1, 13, 20, 11, 2, 9, 17, 5, 14, 22, 8, 16, 21, 12, 23, 18, 19], [4, 3, 12, 8, 5, 0, 16, 18, 1, 15, 23, 14, 13, 2, 20, 22, 17, 6, 19, 7, 11, 10, 9, 21], [2, 9, 0, 11, 10, 16, 12, 20, 19, 1, 4, 3, 6, 23, 22, 18, 5, 21, 15, 8, 7, 17, 14, 13]],[[1, 2, 0, 13, 10, 3, 17, 6, 15, 12, 14, 8, 21, 5, 4, 11, 20, 7, 19, 22, 23, 9, 18, 16], [3, 6, 10, 4, 0, 1, 5, 2, 18, 16, 7, 23, 11, 17, 13, 21, 19, 14, 20, 9, 8, 22, 15, 12], [4, 7, 11, 14, 5, 0, 18, 8, 1, 6, 22, 12, 2, 23, 15, 3, 17, 21, 9, 13, 10, 16, 20, 19], [2, 9, 0, 7, 10, 16, 19, 3, 13, 1, 4, 21, 22, 8, 18, 23, 5, 20, 14, 6, 17, 11, 12, 15]]]


==> anc/Analysis_of_covers/code/MatrixReps.sage <==
#
#  PrismMatrixReps.sage
#
#
#  Created by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman on 5/18/25
#  to serve companion code for Knot complements decomposing into prisms
#
# this code computes a PSL(2,C) representation of for a prism orbifold
# It is a based on work of Lakeland and Roth
# Lakeland, Grant S., and Corinne G. Roth. "Hyperbolic triangular prisms with one ideal vertex." Involve, a Journal of Mathematics 13.3 (2020): 361-379.
# also available via https://arxiv.org/pdf/1808.07904



from sage.all import *

import PrismLists

# functions that help build fields
#from helper_functions.sage import *
#from helper_functions import *

# this file has helper functions for the
# matrixReps.sage file


def isotropy_group_order(tor_list):
   tor_list.sort()
   if tor_list[0]==2 and tor_list[1]==2:
       return 2*tor_list[2]
   elif tor_list[0]==2 and tor_list[1]==3 and tor_list[2]==3:
       return 12
   elif tor_list[0]==2 and tor_list[1]==3 and tor_list[2]==4:
       return 24
   elif tor_list[0]==2 and tor_list[1]==3 and tor_list[2]==5:
       return 60

"""
def list_lcm(my_list):
   if len(my_list)==1:
      return my_list[0]
   elif len(my_list)==2:
      return lcm(my_list[0],my_list[1])
   else:
      shorter_list = [lcm(my_list[0],my_list[1])]+my_list[2:]
      return lcm(shorter_list)
"""
      
# gives the simple inverse of a 2x2 matrix
def psl2c_inverse(M):
   return matrix([[M[1][1], -M[0][1]],[-M[1][0],M[0][0]]])

# returns a list of traces of singletons
# ordered pairs or ordered triples
# TODO: assert the set does not have order 2 eleemnts
def trace_set(Mset, number):
    """
    takes a set of 2x2 matrices of determinant 1 and produces the traces for the products of all ordered n-tuples of matrices where n<= number
    """
    if number == 1:
       return [x.trace() for x in Mset]
    elif number ==2:
       traces = [x.trace() for x in Mset]
       for i in range(len(Mset)):
           for j in range(i+1, len(Mset)):
               traces.append((Mset[i]*Mset[j]).trace())
       
       return traces
    elif number ==3:
       traces = trace_set(Mset,2)
       for i in range(len(Mset)):
           for j in range(i+1, len(Mset)):
               for k in range(j+1, len(Mset)):
                   traces.append((Mset[i]*Mset[j]*Mset[k]).trace())
    
       return traces
    else:
       raise ValueError("only 1, 2, and 3 are supported here")

def integral_traces(Mset, reportPrimes=False):
    """
    checks if all traces of elements and traces of ordered pairs of elements in Mset are integral
    if reportPrimes is False then this function returns True or False
    if reportPrimes is True then this function returns [True,[]] or [False, [p1,..pk]] where the p's represent rational primes that are inverted
    """
    computed_trace_set = trace_set(Mset,2)
    inverted_primes = []
    for t in computed_trace_set:
       if isinstance(t, sage.rings.integer.Integer):
           continue
       elif isinstance(t, sage.rings.rational.Rational):
           if t.denom() != 1:
               if not reportPrimes:
                  return False
               else:
                  inverted_primes = union(t.denom().prime_factors(),inverted_primes)
      
       else: # t should be an algebraic expresssion
           for b in t.minpoly().coefficients():
               if not isinstance(b, sage.rings.integer.Integer):
                  if not reportPrimes:
                      return False
                  else:
                      inverted_primes = union(b.denom().prime_factors(),inverted_primes)
    if not reportPrimes:
        return inverted_primes == [] # this should always be True at this stage
    else:
        return inverted_primes == [], inverted_primes
 
# this is a funciton used to avoid calling functions that are exclusive to
# sageMath algebraic numbers on rational numbers
#
def only_algebraic_expressions(alg_expression_list):
    just_alg_expressions = []
    for x in alg_expression_list:
       if isinstance(x, sage.symbolic.expression.Expression):
           just_alg_expressions.append(x)
    return just_alg_expressions



# determines if an algebraic number is an algebraic integer
# if reportPrimes is True
# the function returns a boolean for the integrality question
# and a possibly empty set of primes that are inverted
def is_algebraic_int(z, reportPrimes=False):
    if reportPrimes:
       if z.is_integer():
           return [True, []]
       else:
           prime_set = []
           #print(" min poly coeff ", z.minpoly().coefficients())
           for b in z.minpoly().coefficients():
               if not b.is_integer(): # b is a sage.rings.rational.Rational
                  for pB in b.denominator().prime_factors():
                      if (pB not in prime_set):
                          #print("b is ", b, " pB is ", pB, "prime set ",prime_set, " pB in prime_set ", pB in prime_set )
                          prime_set.append(pB)
           return len(prime_set)==0, prime_set
       
    if z.is_integer():
        return True
    else:
       for b in z.minpoly().coefficients():
           if not b.is_integer(): # b is a sage.rings.rational.Rational
               return False
    return True
    
def is_relative_unit(x, inverted_primes, reportPrimes=True):
   """ determines if x is a relative unit
   when the set of inverted_primes are inverted
   
   """
   primesForX = []
   if isinstance(x, sage.symbolic.expression.Expression):
       c0=x.minpoly().coefficients()[0]
       for p in c0.numerator().prime_factors():
           if p not in inverted_primes:
              if reportPrimes:
                  primesForX.append(p)
              else:
                  return False
       #else:
       if reportPrimes:
          return primesForX==[], primesForX
       return True
       
       
   elif isinstance(x, sage.rings.rational.Rational):
       for p in x.numerator().prime_factors():
           if p not in inverted_primes:
              if reportPrimes:
                  primesForX.append(p)
              else:
                  return False
       #else:
       if reportPrimes:
          return primesForX==[], primesForX
       return True
   elif isinstance(x, sage.rings.integer.Integer):
       for p in x.prime_factors():
           if p not in inverted_primes:
               if reportPrimes:
                   primesForX.append(p)
               else:
                   return False
       #else:
       if reportPrimes:
          return primesForX==[], primesForX
       return True
   else:
       raise ValueError(x, ' must be an integer, rational or algebraic expression'  )
      
# a wrapper function that checks if a matrix has integral entries
# if reportPrimes is set to True
# then the function also returns a possibly empty set of primes inverted
# by the entries
def integral_entries(M, reportPrimes=False):
   if reportPrimes:
       #print(M[0,0],M[0,1],M[1,0],M[1,1])
       test00, primes00 = is_algebraic_int(M[0,0], True)
       test01, primes01 = is_algebraic_int(M[0,1], True)
       test10, primes10 = is_algebraic_int(M[1,0], True)
       test11, primes11 = is_algebraic_int(M[1,1], True)
       
       primes_list = []
       for p in primes00 + primes01+primes10 + primes11:
          if p not in primes_list:
             primes_list.append(p)
       
       return [test00 and test01 and test10 and test11, primes_list]
       
   return is_algebraic_int(M[0,0]) and is_algebraic_int(M[0,1]) and is_algebraic_int(M[1,0]) and is_algebraic_int(M[1,1])

# the prism rep
#
# gives the trace field for a set of matrices
# see Maclachlan-Reid's The arithmetic of hyperbolic 3-manifolds Chapter 3.  '
# takes as input a list of matrices assumed to have algebraic entries
def trace_field(matrixList):
     the_traces = trace_set(matrixList, 3)
     
     k = number_field_elements_from_algebraics(the_traces, embedded=True)
     return k






# right now this assumes that the cusp is at the vertex determined by a1,a2,a5
# as in lakeland and roth
#
# the input is a list of torsion orders while Lakeland and Roth just consider one vertex
# prism orbifolds, their work should to some but not all more general cases as long as a_3=2 or 3 and a1,a2,a5 form a cusp
class prismRep:

    # for the matrices computed here
    # M1 fixes e3
    # M2 fixes e1
    # M3 fixes e2
    def __init__(self, anList: list[int], compute_field_data=False):
       self._torsion_orders = [x for x in anList]
       # TODO CHECK THAT anList is valid
       #a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders

       self._field_data_computed = False
       self._M1 = None
       self._M2 = None
       self._M3 = None
       self._M4 = None
       self._all_matrices = None
       self._is_integral_rep = None
       self._rep_primes_inverted = None
       self._rep_field_gens = None
       #self._traces_for_field = None
       self._integral_traces = None
       self._trace_primes_inverted = None
       self._rep_checked = False
       
       if compute_field_data == True:
           self.compute_arithmetic_data()

    def test_rep(self, verbose=False):
        if self._rep_checked:
            return None
            
        if not self._field_data_computed:
            self.compute_arithmetic_data()
        a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders
        
        # this is a check that the M1^a3 is plus or minus
        # the identity
        # there are 9 relations
             
        if power(self._M2, 2*a1) != matrix(([1,0],[0,1])):
             raise ValueError("M2:"+ str(self._M2)+ " not order "+ str(a1))
             
        if power(self._M3, 2*a2) != matrix(([1,0],[0,1])):
             raise ValueError("M3:"+ str(self._M3)+ " not order "+ str(a2))
 
        if power(self._M1, 2*a3) != matrix(([1,0],[0,1])):
             raise ValueError("M1:"+ str(self._M1)+ " not order "+ str(a3))
 
        if power(self._M2.inverse()*self._M1, 2*a4) != matrix(([1,0],[0,1])):
             raise ValueError("M2^-1.M1:"+ str(self._M2.inverse()*self._M1)+ " not order "+ str(a4))

        if power(self._M3.inverse()*self._M2, 2*a5) != matrix(([1,0],[0,1])):
             raise ValueError("M3^-1.M2:"+ str(self._M3.inverse()*self._M2)+ " not order "+ str(a5))

        if power(self._M3.inverse()*self._M1, 2*a6) != matrix(([1,0],[0,1])):
             raise ValueError("M3^-1.M1:"+ str(self._M3.inverse()*self._M1)+ " not order "+ str(a6))

        if power(self._M4.inverse()*self._M2, 2*a7) != matrix(([1,0],[0,1])):
             raise ValueError("M4^-1.M2:"+ str(self._M4.inverse()*self._M2)+ " not order "+ str(a7))
        if verbose:
            " rep checks out"
        self._rep_checked = True
        return None
        
    def compute_arithmetic_data(self,reportAllPrimes = False):
       
       # CURRENTLY only the 3,3,3 case is working
       
       a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders
       
       xA = -(sin(pi/a1)*cos(pi/a8)+sin(pi/a2)*cos(pi/a7))/(cos(pi/a1)*sin(pi/a2)+sin(pi/a1)*cos(pi/a2))
       xB = -(-sin(pi/a1)*cos(pi/a6)-sin(pi/a2)*cos(pi/a4))/(cos(pi/a1)*sin(pi/a2)+sin(pi/a1)*cos(pi/a2))
       
       yA = -(cos(pi/a1)*cos(pi/a8)-cos(pi/a2)*cos(pi/a7))/(cos(pi/a1)*sin(pi/a2)+sin(pi/a1)*cos(pi/a2))
       yB = -(-cos(pi/a1)*cos(pi/a6)+cos(pi/a2)*cos(pi/a4))/(cos(pi/a1)*sin(pi/a2)+sin(pi/a1)*cos(pi/a2))

       a= xA^2+yA^2-1
       b= 2*xA*xB+2*yA*yB-2*cos(pi/a9)
       c= xB^2 +yB^2-1

       r1 = (-b+sqrt(b^2-4*a*c))/(2*a)
       r2 = (-b-sqrt(b^2-4*a*c))/(2*a)
           
       #print("torsion ", self._torsion_orders)
       #print("a=",a, " b=", b, " c=",c)
       #print("discriminant=",  (b^2-4*a*c).n(), " ", b^2-4*a*c)
       #print("xA=",xA, " xB=",xB, " yA=",yA, " yB=",yB)

       #print("r1=", r1, "r1.n()= ", r1.n())
       #print("r2=", r2, "r2.n()= ", r2.n())

       r1Int = RIF(r1)
       r2Int = RIF(r2)
       if r1==0:
           print('r not computable, likely error coming for:', self._torsion_orders)
           raise ValueError('r cannot be determined', str(self._torsion_orders))
           
       if r1Int > 0: #this is a rigorous computation
           r = r1
       elif r2Int > 0:
           r = r2
       else:
           raise ValueError('r cannot be determined', str(self._torsion_orders))

       x = r*xA + xB
       y = r*yA + yB



       if a3==2:
  
           y1 = cos(pi/a4)/sin(pi/a1)
           y2 = -cos(pi/a6)/sin(pi/a2)
           # E(n) gives the nth root of unity
           # E(4) gives i
           self._M1 = matrix([[0,-1],[1,0]])
           self._M2 = matrix([[1/E(2*a1),y1*E(4)*(E(2*a1)-1/E(2*a1))],[0,E(2*a1)]])
           self._M3 = matrix([[E(2*a2),y2*E(4)*(1/E(2*a2)-E(2*a2))],[0,1/E(2*a2)]])
           self._M4 = matrix([[1/r*(-x+y*E(4)),1/r*(x^2+y^2)-r],[1/r,1/r*(-x-y*E(4))]])

           self._rep_xyr = [x,y,r]
     
       elif a3==3:
         

           z1= -1/2+E(4)*(cos(pi/a4)/sin(pi/a1)+cot(pi/a1)/2)
           z2= -1/2+E(4)*(-cos(pi/a6)/sin(pi/a2)-cot(pi/a2)/2)
       
           self._M1 = Matrix([[-1, -1],[1,0]])
           self._M2 = Matrix([[1/E(2*a1), z1*(E(2*a1)-1/E(2*a1))],[0,E(2*a1)]])
           self._M3 = Matrix([[E(2*a2), z2*(E(2*a2)-1/E(2*a2))],[0,1/E(2*a2)]])
           self._M4 = matrix([[1/r*(-x-1+y*E(4)),1/r*((-x-1+y*E(4)))*(-x-y*E(4))-r],[1/r,1/r*(-x-y*E(4))]])
           self._rep_xyr = [x,y,r]




       m2test, m2primes = integral_entries(self._M2,True)
       m3test, m3primes = integral_entries(self._M3,True)
       m4test, m4primes = integral_entries(self._M4,True)
       self._is_integral_rep = m2test and m3test and m4test
       self._rep_primes_inverted = m2primes+m3primes+m4primes
       self._inverted_primes = m2primes+m3primes+m4primes

       # gives a list of the algebraic entries in the rep
       self._rep_field_gens = only_algebraic_expressions(self._M1.list() + self._M2.list() +self._M3.list() +self._M4.list() )
        
       #self._traces_for_field = trace_set([self._M1,self._M2,self._M3,self._M4 ],3)
       if reportAllPrimes:
           self._integral_traces, self._trace_primes_inverted = integral_traces([self._M1,self._M2,self._M3,self._M4 ], reportAllPrimes)
       else:
           self._integral_traces = integral_traces([self._M1,self._M2,self._M3,self._M4 ], reportAllPrimes)


       # all of the matrices
       # TODO: Add a test that these matrices to the torsion_order are trivial
       self._all_matrices = [self._M2, self._M3, self._M1, psl2c_inverse(self._M2)*self._M1, psl2c_inverse(self._M3)*self._M2, psl2c_inverse(self._M3)*self._M1, psl2c_inverse(self._M4)*self._M2, psl2c_inverse(self._M4)*self._M3, psl2c_inverse(self._M4)*self._M2 ]

       self._field_data_computed = True
           
    def matrices(self):
       if not self._field_data_computed:
           self.compute_arithmetic_data()
       return self._M1, self._M2, self._M3, self._M4
    
    def rep_field(self):
       """
       returns the field of representation, the defining polynomial for this field and the
       generator of the field
       # TODO: return the matrix entries as words in the generator
       """
       if not self._field_data_computed:
           self.compute_arithmetic_data()

       k=  number_field_elements_from_algebraics(self._rep_field_gens)[2]
       kF = k.domain()
       kPoly = kF.absolute_polynomial()
       kGen = k.im_gens()[0]
       
       return [kF, kPoly, kGen]
       
    def integral_traces(self,report_primes = False):
       if not self._field_data_computed:
           self.compute_arithmetic_data(reportAllPrimes = report_primes)

       # using matrices that are not degree 2 we look at the traces of elements and the traces of ordered pairs
       if report_primes:
           return self._integral_traces, self._trace_primes_inverted
       return self._integral_traces

    # TODO maybe support a1 > a2 examples
    def translations(self):
       if not self._field_data_computed:
           self.compute_arithmetic_data()

       # check that this doesn't depend on the cusp type
       if self._torsion_orders[0] ==3 and self._torsion_orders[1] == 3 and self._torsion_orders[4] == 3:
           return [self._M2*self._M3, self._M3*self._M2 ]
       elif self._torsion_orders[0] ==2 and self._torsion_orders[1] == 3 and self._torsion_orders[4] == 6:
           return [self._M2*self._all_matrices[4]*self._all_matrices[4]*self._all_matrices[4], psl2c_inverse(self._all_matrices[1])*self._M2*self._all_matrices[4]*self._all_matrices[4]*self._all_matrices[4]*self._all_matrices[1]]
       elif self._torsion_orders[0] ==2 and self._torsion_orders[1] == 6 and self._torsion_orders[4] == 3:
           return [self._M2*self._M3*self._M3*self._M3, psl2c_inverse(self._all_matrices[4])*self._M2*self._M3*self._M3*self._M3*self._all_matrices[4]]
       elif self._torsion_orders[0] ==2 and self._torsion_orders[1] == 4 and self._torsion_orders[4] == 4:
           print("cusp type not yet supported")
           return [self._M2*self._M3*self._M3,self._M3*self._M2*self._M3 ]
       else:
           raise ValueError(self._torsion_orders, "not consistent with a hyperbolic prism group.")
    
    # to do convert this to unit translations
    def unit_translation(self, for_string = False, reportPrimes=False):
        """
        check if the shortest translation is a unit in the ring of integers for the rep
        # TODO: check other short translations
        """
        if not self._field_data_computed or self._rep_primes_inverted == None:

           self.compute_arithmetic_data(True)


        if self.translations() == None:
           return None
           
        mu = self.translations()[0]
        
        tValue=mu[0,1]

        if reportPrimes:
           test, primesForTValue = is_relative_unit(tValue, self._rep_primes_inverted, reportPrimes)
        else:
           test = is_relative_unit(tValue, self._rep_primes_inverted, reportPrimes)

        if test and not reportPrimes:
           if for_string:
              return "1"
           return True
        elif test:
           if for_string:
               return "1 "+str(primesForTValue)
           return test, primesForTValue
           
        else:
           if for_string and not reportPrimes:
                return "0"
           elif for_string:
                return "0 "+str(primesForTValue)
           else:
               if reportPrimes:
                   return test, primesForTValue
               return False
           
    def __str__(self):
        return "Prism:"+str(self._torsion_orders) + "\n " + str([self.matrices()])

    def __repr__(self):
        return "Prism:"+str(self._torsion_orders) + "\n " + str([self.matrices()])
  
    # TODO
    # should return true or false
    # if for_string=True
    # it returns "1" for True or "0" for False
    def trivial_under_cusp_kill(self, for_string = False, returnGraph = False):
        tor_quotient = [x for x in self._torsion_orders]
        # set the cusp torsion to one
        tor_quotient[0]=1
        tor_quotient[1]=1
        tor_quotient[4]=1
        changed_torsion = True
        while(changed_torsion):
            changed_torsion = False
            #print(tor_quotient)
            # goes through and checks the gcd at each vertex
            # if the gcd is 1 and the vertex is not all 1s we change the torsion
            if gcd(tor_quotient[2], tor_quotient[3]) ==1 and tor_quotient[2]*tor_quotient[3] != 1:
                tor_quotient[2] = 1
                tor_quotient[3] = 1
                changed_torsion = True
            elif tor_quotient[2] > gcd(tor_quotient[2], tor_quotient[3]):
                tor_quotient[2] = gcd(tor_quotient[2], tor_quotient[3])
                changed_torsion = True
            elif tor_quotient[3] > gcd(tor_quotient[2], tor_quotient[3]):
                tor_quotient[3] = gcd(tor_quotient[2], tor_quotient[3])
                changed_torsion = True


            if gcd(tor_quotient[2], tor_quotient[5]) ==1 and tor_quotient[2]*tor_quotient[5] != 1:
                tor_quotient[2] = 1
                tor_quotient[5] = 1
                changed_torsion = True
            elif tor_quotient[2] > gcd(tor_quotient[2], tor_quotient[5]):
                tor_quotient[2] = gcd(tor_quotient[2], tor_quotient[5])
                changed_torsion = True
            elif tor_quotient[5] > gcd(tor_quotient[2], tor_quotient[5]):
                tor_quotient[5] = gcd(tor_quotient[2], tor_quotient[5])
                changed_torsion = True
            
            if gcd(tor_quotient[6], tor_quotient[7]) ==1 and tor_quotient[6]*tor_quotient[7] != 1:
                tor_quotient[6] = 1
                tor_quotient[7] = 1
                changed_torsion = True
            elif tor_quotient[6] > gcd(tor_quotient[6], tor_quotient[7]):
                tor_quotient[6] = gcd(tor_quotient[6], tor_quotient[7])
                changed_torsion = True
            elif tor_quotient[7] > gcd(tor_quotient[6], tor_quotient[7]):
                tor_quotient[7] = gcd(tor_quotient[6], tor_quotient[7])
                changed_torsion = True
                
            # now to deal with the two possible internal vertices
            if tor_quotient[6] == 1:
               if tor_quotient[3] > gcd(tor_quotient[3], tor_quotient[8]):
                   tor_quotient[3] = gcd(tor_quotient[3], tor_quotient[8])
                   changed_torsion = True
               if tor_quotient[8] > gcd(tor_quotient[3], tor_quotient[8]):
                   tor_quotient[8] = gcd(tor_quotient[3], tor_quotient[8])
                   changed_torsion = True

            if tor_quotient[8] == 1:
               if tor_quotient[3] > gcd(tor_quotient[3], tor_quotient[6]):
                   tor_quotient[3] = gcd(tor_quotient[3], tor_quotient[6])
                   changed_torsion = True
               if tor_quotient[6] > gcd(tor_quotient[3], tor_quotient[6]):
                   tor_quotient[6] = gcd(tor_quotient[3], tor_quotient[6])
                   changed_torsion = True


            if tor_quotient[7] == 1:
               if tor_quotient[5] > gcd(tor_quotient[5], tor_quotient[8]):
                   tor_quotient[5] = gcd(tor_quotient[5], tor_quotient[8])
                   changed_torsion = True
               if tor_quotient[8] > gcd(tor_quotient[5], tor_quotient[8]):
                   tor_quotient[8] = gcd(tor_quotient[5], tor_quotient[8])
                   changed_torsion = True
                   
            if tor_quotient[5] == 1:
               if tor_quotient[7] > gcd(tor_quotient[7], tor_quotient[8]):
                   tor_quotient[7] = gcd(tor_quotient[7], tor_quotient[8])
                   changed_torsion = True
               if tor_quotient[8] > gcd(tor_quotient[7], tor_quotient[8]):
                   tor_quotient[8] = gcd(tor_quotient[7], tor_quotient[8])
                   changed_torsion = True

            

        if for_string:
            if tor_quotient == [1,1,1,1,1,1,1,1,1]:
                if returnGraph:
                   return ["1", tor_quotient]
                return "1"
            else:
                if returnGraph:
                   return ["0", tor_quotient]
                return "0"
        if returnGraph:
            return [tor_quotient == [1,1,1,1,1,1,1,1,1], tor_quotient]
        return tor_quotient == [1,1,1,1,1,1,1,1,1]
    
    # records if there is a double cover from unwrapping the cusp
    # if for_string=True
    # it returns "1" for True or "0" for False
    # this assumes the lakeland and roth structure
    # for now this does not support a 2,4,4 cusp
    # TODO add assertion that the prism orbifold is on Lakeland-Roth's lists
    def has_double_cover_from_cusp(self, for_string = False):
        a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders
        if a2 == 6:
            if for_string:
                return "1"
            else:
                return True
        elif a5 ==3: #  because of previous check we must have a 3,3,3 cusp
            if for_string:
                return "0"
            else:
                return False
        
        elif a5 ==6: # this must be the case unless 2,4,4 cusps are considered
        
            # the loop either goes through
            # a1, a5, a7, a4  (so a7%2 == 0 and a4%2 ==0 )
            # a1, a5, a8, a6, a3 or
            # a1, a5, a7, a9, a6, a3
            if (a7%2==0 and a4%2==0) or (a8%2==0 and a6%2==0 and a3%2==0) or (a7%2==0 and a9%2==0 and a6%2==0 and a3%2==0):
                if for_string:
                   return "1"
                else:
                   return True
            else:
                # no loop exists
                if for_string:
                   return "0"
                else:
                   return False
                   
    def min_knot_cover_degee(self):
       """ returns the minumum degree of a possible cover by a knot complement if the orbifold cannot be covered by a knot complement then 0 is returned"""
       if (not self.unit_translation()) or (not self.has_double_cover_from_cusp()) or (self.trivial_under_cusp_kill()):
           return 0
       else:
           a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders
           if a1==3 and a2==3 and a5 == 3:
               return self.minimimum_torsion_free_cover_degree()
           else: # we have a 2,3,6 cusp, the degree depends on the double cover cycle
               if (a7%2==0 and a4%2==0): # the cycle is a1 a5 a7 a4
                  return lcm([int(isotropy_group_order([a1,a3,a4])/2),isotropy_group_order([a2,a3,a6]), int(isotropy_group_order([a4,a7,a9])/2), int(isotropy_group_order([a5,a7,a8])/2), isotropy_group_order([a6,a8,a9])])
               elif (a8%2==0 and a6%2==0 and a3%2==0): # the cycle is a1 a5 a8 a6 a3
                   return lcm([int(isotropy_group_order([a1,a3,a4])/2),int(isotropy_group_order([a2,a3,a6])/2), isotropy_group_order([a4,a7,a9]), int(isotropy_group_order([a5,a7,a8])/2), int(isotropy_group_order([a6,a8,a9])/2)])
               elif (a7%2==0 and a9%2==0 and a6%2==0 and a3%2==0): # the cycle hits all vertices
                   return int(self.minimimum_torsion_free_cover_degree()/2)
 
    # determines the lowest possible degree of a manifold cover by taking the lcm of the
    # orders of point stablizers
    
    def minimimum_torsion_free_cover_degree(self):
        a1, a2,a3,a4,a5,a6,a7,a8,a9 = self._torsion_orders
        return lcm([isotropy_group_order([a1,a3,a4]),isotropy_group_order([a2,a3,a6]), isotropy_group_order([a4,a7,a9]), isotropy_group_order([a5,a7,a8]), isotropy_group_order([a6,a8,a9])])


                
    # gives a string that records the a_i then
    # if the cusp killing homorophism is true or false
    # then
    def data_string(self, space="  ", end_line="", includeTorsionInfo=True, includeDoubleCover=True, reportPrimes=True, reportLCM = True):
        if not self._field_data_computed:
           self.compute_arithmetic_data()

        the_string = ""
        if includeTorsionInfo:
            [the_string := the_string + str(x) + space for x in self._torsion_orders]
        the_string = the_string +  self.trivial_under_cusp_kill(for_string = True) + space
        if includeDoubleCover:
            the_string = the_string + self.has_double_cover_from_cusp(for_string = True) + space
        the_string = the_string + self.unit_translation(for_string=True)+ space
        if self._is_integral_rep:
           the_string = the_string + "I"
        else:
           
           if reportPrimes:
               the_string = the_string + "\{"
               for p in self._rep_primes_inverted:
                  the_string = the_string + str(p) + ","
               the_string = the_string[:-1]
               the_string = the_string + "\}"
           else:
               the_string = the_string + "N"
        the_string = the_string + space
        
        if reportLCM:
           the_string = the_string + str(rep.minimimum_torsion_free_cover_degree())
           
        the_string = the_string + end_line
        return the_string

"""
rep = prismRep([3,3,2,4,3,5,2,3,2])
#rep = prismRep([3,3,2,3,3,4,3,2,2])
rep.translations()
print("unit translation?")
rep.unit_translation()
print("integral rep?")
rep._is_integral_rep

rep = prismRep([2,3,3,4,6,2,2,2,3])
rep.translations()
print("unit translation?")
rep.unit_translation()
print("integral rep?")
rep._is_integral_rep
"""

list236 = PrismLists.Prism236

f = open('prism236info.txt', 'w')

print("\\begin{tabular}{lrrrrrlrrrrrr}")
print("\\toprule")
print("\\char\"0023  & CK & DC & UT & IR & MCD \\\\")
print("\\midrule")

for i in range(len(list236)):
    #print(i, " ", list236[i])
    f.write(str(i+1) + " "+ str(list236[i])+"\n")

    rep = prismRep(list236[i])
    if i==18:
       print(" \\rowcolor{Gainsboro!60}")
    # this is hard coded
    if list236[i] == [] and i == 4:
        print('$O^{236}_{', i+1, ',n}$ & 0 & 1 & - & - &  lcm(12,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',n} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')
    elif list236[i] == [] and i == 5:
        print('$O^{236}_{', i+1, ',2k}$ & 0 & 1 & - & - & lcm(12,n)\\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')

        print(" \\rowcolor{Gainsboro!60}")
        print('$O^{236}_{', i+1, ',2k+1}$ & 1 & 1 & - & - &  lcm(12,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k+1} \n cusp kill: trivial \n cusp double cover: True \n min knot covering degree:  2*lcm(12,n) \n \n ')

    
    elif list236[i] == [] and i == 6:
        print('$O^{236}_{', i+1, ',n}$ & 0 & 1 & - & - &  lcm(24,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',n} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')

    elif list236[i] == [] and i == 7:
        print('$O^{236}_{', i+1, ',2k}$ & 0 & 1 & - & - &  lcm(60,n)\\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')

        print(" \\rowcolor{Gainsboro!60}")
        print('$O^{236}_{', i+1, ',2k+1}$ & 1 & 1 & - & - &  lcm(60,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k+1} \n cusp kill: trivial \n cusp double cover: True \n min knot covering degree:  2*lcm(60,n) \n \n ')

    elif list236[i] == [] and i == 12:
    
        print('$O^{236}_{', i+1, ',n}$ & 0 & 1 & - & - &  lcm(12,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',n} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')


    elif list236[i] == [] and i ==21:
        print('$O^{236}_{', i+1, ',2k}$ & 0 & 1 & - & - & lcm(12,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')

        print('$O^{236}_{', i+1, ',2k+1}$ & 0 & 0 & - & - &  lcm(12,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k+1} \n cusp kill: non-trivial \n cusp double cover: False \n min knot covering degree:  0 \n \n ')

    elif list236[i] == [] and i == 30:
    
        print('$O^{236}_{', i+1, ',n}$ & 0 & 1 & - & - &  lcm(24,n) \\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',n} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')

    elif list236[i] == [] and i ==39:
        print('$O^{236}_{', i+1, ',2k}$ & 0 & 1 & - & - &  lcm(60,n)\\\\')
        print('$O^{236}_{', i+1, ',2k+1}$ & 0 & 0 & - & - &  lcm(60,n)\\\\')
        f.write('O^{236}_{'+ str(i+1)+ ',2k} \n cusp kill: non-trivial \n cusp double cover: True \n min knot covering degree:  0 \n \n ')
        f.write('O^{236}_{'+ str(i+1)+ ',2k+1} \n cusp kill: non-trivial \n cusp double cover: False \n min knot covering degree:  0 \n \n ')

    elif list236[i] == []:
        print("error for ", i)
    
    else:
        print('$O^{236}_{', i+1, '}$ & ', rep.data_string(space=" & ", end_line = '\\\\', includeTorsionInfo=False))
        f.write('O^{236}_'+ str(i+1) +  ' \n cusp kill: ')
        if rep.trivial_under_cusp_kill():
            f.write('non-trivial')
        else:
            f.write('trivial')
        f.write(' \n cusp double cover: '+str(rep.has_double_cover_from_cusp()) + '\n min knot covering degree: '+ str(rep.min_knot_cover_degee()) + '\n \n ')
        f.write('Matrices: ' +str(rep.matrices()[0]) + '\n' +str(rep.matrices()[1]) + '\n' +str(rep.matrices()[2]) + '\n' +str(rep.matrices()[3]) + '\n')
        f.write('Rep field '+ str(rep.rep_field())+ '\n')
        f.write('integral traces '+ str(rep.integral_traces(report_primes=True))+ '\n \n')
    print("% ", list236[i])
    if i == 19:
       print("\\bottomrule")
       print("\\end{tabular}")
       print("%&")
       print("\\begin{tabular}{lrrrrlrrrrr}")
       print("\\toprule")
       print("\\char\"0023  & CK & DC & UT & IR & MCD \\\\")
       print("\\midrule")
print("\\bottomrule")
print("\\end{tabular}")

print("\n\n\n\n")
f.close()

f = open('prism333info.txt', 'w')


list333 = PrismLists.Prism333

print("\\begin{tabular}{lrrrrrlrrrrrr}")
print("\\toprule")
print("\\char\"0023  & CK & UT & IR & MCD \\\\")
print("\\midrule")


for i in range(len(list333)):
    #print(i, " ", list333[i])
    rep = prismRep(list333[i])
    f.write(str(i+1) + " "+ str(list333[i]) + "\n")

    print('$O^{333}_{', i+1, '}$ & ', rep.data_string(space=" & ", end_line = '\\\\', includeTorsionInfo=False, includeDoubleCover=False))
    print("% ", list333[i])
    
    f.write('O^{333}_'+ str(i+1) +  ' \n cusp kill: ')
    if rep.trivial_under_cusp_kill():
        f.write('non-trivial')
    else:
        f.write('trivial')
    f.write('\n min knot covering degree: '+ str(rep.min_knot_cover_degee()) + '\n \n ')
    f.write('Matrices: ' +str(rep.matrices()[0]) + '\n' +str(rep.matrices()[1]) + '\n' +str(rep.matrices()[2]) + '\n' +str(rep.matrices()[3]) + '\n')
    f.write('Rep field '+ str(rep.rep_field())+ '\n')
    f.write('integral traces '+ str(rep.integral_traces(report_primes=True))+ '\n \n')
    
    if i == 10:
       print("\\bottomrule")
       print("\\end{tabular}")
       print("%&")
       print("\\begin{tabular}{lrrrrlrrrrr}")
       print("\\toprule")
       print("\\char\"0023  & CK & UT & IR & MCD \\\\")
       print("\\midrule")
       
print("\\bottomrule")
print("\\end{tabular}")



==> anc/Analysis_of_covers/code/PrismCoverBuilder.py <==
#
#  PrismCoverBuilder.py
#
#  this code has two main functions
#  the class prism_decomposition
#  uses a permutation representation to build a triangulated manifold cover of a prism orbifold
#
#  the class cusp_doubled_prism_via_box_lift builds
#  uses a permutation representation to build a triangulated manifold cover of the double cover of prism orbifold where the double cover comes from
#  lifting torsion along a loop in a rectangular face of the prism
#  to find double covers in other settings a new implementation would be required.
#
#  This is code that accompanies the paper:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
#


import regina
import snappy
import bijections

class prism_decomposition:
    """
    num_prisms is the number of prisms in the prism decomposition # maybe just check length of desitination sequence
   
    desination_sequence is the face pairings induced by each generator in pi_1^orb of the prism orbifold it should be given as a list of integers

    # see attached description for more details
    """
    def __init__(self, num_prisms, destination_sequence):
        self._num_prisms = num_prisms
        self._destination_sequence = destination_sequence
        self._triangulation = regina.Triangulation3('a')
        self._prism_faces = []
        for i in range(num_prisms):
            self.add_prism()

        for index in range(len(self._destination_sequence)): # this should be in range(4)
            cur_sequence = self._destination_sequence[index]
            for j in range(len(cur_sequence)):
                # prism index = j
                cur_prism = 8*cur_sequence[j] # the prism being glued
                des_prism = 8*j # the other prism being glued
                cur_prism_face_gluing_site = self._prism_faces[cur_prism+index] # the prism face to attach things to
                des_prism_face_gluing_site = self._prism_faces[des_prism+index+4]
                # this relies on the specific indexing of how prisms are laid out
                #

                #print("index=",index, " j=", j, "face data=", self._prism_faces) #, 'tri = ', (self._triangulation).detail())
                #print("cur_prism+index =", cur_prism+index, " des_prism+index+4=", des_prism+index+4)
                #print("cur_prism_face_gluing_site", cur_prism_face_gluing_site )
                #print("des_prism_face_gluing_site", des_prism_face_gluing_site )

                if index == 0 or index == 3:

                    # cur_prism_face_gluing_site and des_prism_face_gluing_site are both sets of the form [tet, faceindex]
                    cur_tet, cur_face = cur_prism_face_gluing_site
                    des_tet, des_face = des_prism_face_gluing_site
                    cur_tet.join(cur_face, des_tet, regina.Perm4(0,1,2,3))

                elif index == 1 or index == 2:
                    # cur_prism_face_gluing_site and des_prism_face_gluing_site are both sets of the form [[tet, faceindex], [tet, faceindex]]
                    cur_tet0, cur_face0 = cur_prism_face_gluing_site[0]
                    cur_tet1, cur_face1 = cur_prism_face_gluing_site[1]
                    des_tet0, des_face0 = des_prism_face_gluing_site[0]
                    des_tet1, des_face1 = des_prism_face_gluing_site[1]
                    cur_tet0.join(cur_face0, des_tet0, regina.Perm4(0,1,2,3))
                    cur_tet1.join(cur_face1, des_tet1, regina.Perm4(0,1,2,3))

        triCopy = regina.Triangulation3(self._triangulation)
        simplifyCount = 0
        MAX_STEPS = 10
        while(triCopy.intelligentSimplify() and simplifyCount<MAX_STEPS):
            triCopy.intelligentSimplify()
            simplifyCount+=1
        self.snappy_triangulation = snappy.Manifold(triCopy.isoSig())


    # add a prism to T
    def add_prism(self):
        # this glues
        cur_tet = len((self._triangulation).tetrahedra())
        (self._triangulation).newTetrahedra(6)
    
        base_tet = (self._triangulation).tetrahedron(cur_tet)
        base_tet.join(0, (self._triangulation).tetrahedron(cur_tet+1), regina.Perm4(3,1,2,0))
        base_tet.join(2, (self._triangulation).tetrahedron(cur_tet+3), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+1)
        next_tet.join(1, (self._triangulation).tetrahedron(cur_tet+2), regina.Perm4(0,1,2,3))
        next_tet.join(2, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+3)
        next_tet.join(0, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(3,1,2,0))

        next_tet = (self._triangulation).tetrahedron(cur_tet+4)
        next_tet.join(1, (self._triangulation).tetrahedron(cur_tet+5), regina.Perm4(0,1,2,3))

        #print((self._triangulation).detail()[:100+90*(cur_tet+6)])

        # these faces are constructed so that the join operation just needs the identity permutation to glue faces
        # the convention is that the fundamental group of the prism orbifold is generated by <x,y,z,w | relations >
        # the numbering convention for the faces respects this permutation of alphabetical order in the following sense
        # 0 is paired with 4 via w
        # 1 is paired with 5 via x
        # 2 is paired with 6 via y
        # 3 is paired with 7 via z
        self._prism_faces = self._prism_faces + [[(self._triangulation).tetrahedron(cur_tet+2),2]] # face 1 and face 5 are paired face 3 is the bottom face it is face 2 of tet 2
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+0),1],[(self._triangulation).tetrahedron(cur_tet+2),3]]] # face 1 and face 5 are paired by rotation face 1 is face 1 of tet0 and face 3 of tet 2
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+1),0],[(self._triangulation).tetrahedron(cur_tet+2),0]]] # face 2 and face 6 are paired faces 0 of tets 1 and 2 make it up
        self._prism_faces = self._prism_faces + [[(self._triangulation).tetrahedron(cur_tet+0), 3]] # face 0 of the prism is the top triangle it would be glued to face 4 via rotation

        # this next block is 4 above all of the tets from above
        # when the desination is invoked gluing prism i and j via gluing k results in face k of prism i and face k+4 of prism j being paired
        self._prism_faces = self._prism_faces + [[(self._triangulation).tetrahedron(cur_tet+5),2]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+3),1],[(self._triangulation).tetrahedron(cur_tet+5),3]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+4),0],[(self._triangulation).tetrahedron(cur_tet+5),0]]]
        self._prism_faces = self._prism_faces + [[(self._triangulation).tetrahedron(cur_tet+3), 3]]



class cusp_doubled_prism_via_box_lift:
    """
    This builds doubled prism via a double cover along edges a1,a5,a7,a4
    """
    def __init__(self, num_doubles, destination_sequence):

        self._num_doubles = num_doubles
        alpha, beta, gamma, delta, tauInverse = destination_sequence
        tau = (bijections.bijection(tauInverse).inverse()).get_mapping()
        #print('tau inverse: ', bijections.bijection(tauInverse).inverse())
        self._destination_sequence = alpha, beta, gamma, delta, tau
        self._triangulation = regina.Triangulation3('a')
        self._prism_faces = []
        for i in range(num_doubles):
            self.add_double_prism()

        for index in range(len(self._destination_sequence)): # this should be in range(5)
            cur_sequence = self._destination_sequence[index]
            #if index > 0:
            #    print('prev_sequence', destination_sequence[index-1])
            #print('cur_sequence', cur_sequence)
            #print(tets_detail(self._triangulation,12))
            for j in range(len(cur_sequence)):
                # prism index = j
                cur_double = 10*j # the lowest index of a prism face that could be glued later this is adjusted by index
                des_double = 10*cur_sequence[j] # the lowest index of the other prism face that could be glued later this is adjusted by index
            
                cur_double_face_gluing_site = self._prism_faces[cur_double+index+5] # the prism face to attach things to
                des_double_face_gluing_site = self._prism_faces[des_double+index]
              
   
                #print("index=",index, " j=", j, "cur_sequence[j]=", cur_sequence[j],"\n")
                #print("face data=", self._prism_faces) #, 'tri = ', (self._triangulation).detail(), "\n")
                #print("cur_double+index =", cur_double+index, " des_double+index+5=", des_double+index+5, "\n")
                #print("cur_double_face_gluing_site", cur_double_face_gluing_site, "\n" )
                #print("des_double_face_gluing_site", des_double_face_gluing_site, "\n" )

                # cur_prism_face_gluing_site and des_prism_face_gluing_site are both sets of the form [[tet, faceindex], [tet, faceindex]]
                cur_tet0, cur_face0 = cur_double_face_gluing_site[0]
                cur_tet1, cur_face1 = cur_double_face_gluing_site[1]
                des_tet0, des_face0 = des_double_face_gluing_site[0]
                des_tet1, des_face1 = des_double_face_gluing_site[1]
                cur_tet0.join(cur_face0, des_tet0, regina.Perm4(0,1,2,3))
                cur_tet1.join(cur_face1, des_tet1, regina.Perm4(0,1,2,3))
                #for t in self._triangulation.tetrahedra():
                #   print(t.detail())
                #print("********************")

        self._cusps= []
        self._finite_vertices = []
        for v in (self._triangulation).vertices():
            # 12i+1(0) is a vertex that lifts to a cusp
            # for each i 12i+1(0), 12i+2(0), 12i+4(0), 12i+5(0), 12i+7(0), 12i+8(0), 12i+10(0), 12i+11(0) should make up the cusps
            ev = v.embedding(0) # this is information for a tetrahedral vertex
            evTetIndex = ev.simplex().index()
            evTetVertex = ev.vertex()
            redEVTetIndex = evTetIndex%12 # this is the index of the tetrahedron modulo 12
            if evTetVertex== 0 and redEVTetIndex in [1,2,4,5,7,8,10,11]:
               self._cusps.append(v)
            else:
               self._finite_vertices.append(v)

        self._torus_cusps = [t for t in self._cusps if t.linkEulerChar()==0] # assumes the link is orientable
        triCopy = regina.Triangulation3(self._triangulation)

        simplifyCount = 0
        MAX_STEPS = 10
        while(triCopy.intelligentSimplify() and simplifyCount<MAX_STEPS):
            triCopy.intelligentSimplify()
            simplifyCount+=1
        try:
            self.snappy_triangulation = snappy.Manifold(triCopy.isoSig())
        except:
            print('snappy triangulation fails')
            self.snappy_triangulation = None


    def get_num_cusps(self):
        return len(self._cusps)

    def get_torus_cusps(self):
        return self._torus_cusps

    # add a doubled prism to T
    def add_double_prism(self):
        # this adds 10 tetrahedra to the triangulation
        # any cusp will be made up of 0(0), 5(0), ... 5k(0) all other vertices will be part of finite vertex links
        cur_tet = len((self._triangulation).tetrahedra())
        (self._triangulation).newTetrahedra(10)
    
        # build the first double prism
        next_tet = (self._triangulation).tetrahedron(cur_tet)
        next_tet.join(0, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(0,1,2,3))
        next_tet.join(1, (self._triangulation).tetrahedron(cur_tet+5), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+1)
        next_tet.join(1, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(0,1,2,3))
        next_tet.join(0, (self._triangulation).tetrahedron(cur_tet+6), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+2)
        next_tet.join(2, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+3)
        next_tet.join(3, (self._triangulation).tetrahedron(cur_tet+4), regina.Perm4(0,1,2,3))


        # build the second double prism
        next_tet = (self._triangulation).tetrahedron(cur_tet+5)
        next_tet.join(0, (self._triangulation).tetrahedron(cur_tet+9), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+6)
        next_tet.join(1, (self._triangulation).tetrahedron(cur_tet+9), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+7)
        next_tet.join(2, (self._triangulation).tetrahedron(cur_tet+9), regina.Perm4(0,1,2,3))

        next_tet = (self._triangulation).tetrahedron(cur_tet+8)
        next_tet.join(3, (self._triangulation).tetrahedron(cur_tet+9), regina.Perm4(0,1,2,3))


    


        #print((self._triangulation).detail()[:100+90*(cur_tet+6)])

        # these faces are constructed so that the join operation just needs the identity permutation to glue faces
        # the convention is that the fundamental group of the prism orbifold is generated by <alpha,beta,gamma,delta, tau | relations >
        # the numbering convention for the faces respects this permutation via gluing up the following ordered pairs
        #
        # 0(012) and 3(123) are paired with 5(012) and 8(123) via alpha
        # 0(013) and 2(123) are paired with 5(013) and 7(123) via beta
        # 1(013)and 2(023) are paired with 6(013) and 7(023) via gamma
        # 1(012) are 3(023) paired with 6(012) and 8(023) via delta
        # 2(012), 3(013) are paired with 7(012), 8(013) via tau

        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+0),3],[(self._triangulation).tetrahedron(cur_tet+3),0]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+0),2],[(self._triangulation).tetrahedron(cur_tet+2),0]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+1),2],[(self._triangulation).tetrahedron(cur_tet+2),1]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+1),3],[(self._triangulation).tetrahedron(cur_tet+3),2]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+2),3],[(self._triangulation).tetrahedron(cur_tet+3),2]]]

        # this next block is 4 above all of the tets from above
        # when the desination is invoked gluing prism i and j via gluing k results in face k of prism i and face k+4 of prism j being paired
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+5),3],[(self._triangulation).tetrahedron(cur_tet+8),0]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+5),2],[(self._triangulation).tetrahedron(cur_tet+7),0]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+6),2],[(self._triangulation).tetrahedron(cur_tet+7),1]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+6), 3],[(self._triangulation).tetrahedron(cur_tet+8),1]]]
        self._prism_faces = self._prism_faces + [[[(self._triangulation).tetrahedron(cur_tet+7), 3],[(self._triangulation).tetrahedron(cur_tet+8),2]]]



==> anc/Analysis_of_covers/code/PrismLists.py <==


# this contains 3 lists of torsion orders
# for one cusped prism orbifolds that were computed by Lakeland and Roth in
# Hyperbolic triangular prisms with one ideal vertex
# https://arxiv.org/pdf/1808.07904
#
# we will ignore any prism with torsion points higher than 5 not coming from a cusp rotiation
# also blank entries correspond to families where n is a parameter of the prism orbifold's torision. This aligns the index of torsion elements in these lists
# with the torsion orders of the paper.

Prism236 =[[2,3,3,4,6,2,2,2,2],
[2,3,3,4,6,2,2,2,3],
[2,3,3,5,6,2,2,2,2],
[2,3,3,5,6,2,2,2,3],
[],
[],
[],
[],
[2,3,2,4,6,2,2,2,2],
[2,3,2,4,6,2,2,2,3],
[2,3,2,5,6,2,2,2,2],
[2,3,2,5,6,2,2,2,3],
[],
[2,3,2,3,6,3,2,2,2],
[2,3,2,3,6,3,2,2,3],
[2,3,2,3,6,3,2,2,4],
[2,3,2,3,6,3,2,2,5],
[2,3,2,4,6,3,2,2,2],
[2,3,2,4,6,3,2,2,3],
[2,3,2,5,6,3,2,2,2],
[2,3,2,5,6,3,2,2,3],
[],
[2,3,2,2,6,4,2,2,2],
[2,3,2,2,6,4,2,2,3],
[2,3,2,3,6,4,2,2,2],
[2,3,2,3,6,4,2,2,3],
[2,3,2,4,6,4,2,2,2],
[2,3,2,4,6,4,2,2,3],
[2,3,2,5,6,4,2,2,2],
[2,3,2,5,6,4,2,2,3],
[],
[2,3,2,2,6,5,2,2,2],
[2,3,2,2,6,5,2,2,3],
[2,3,2,3,6,5,2,2,2],
[2,3,2,3,6,5,2,2,3],
[2,3,2,4,6,5,2,2,2],
[2,3,2,4,6,5,2,2,3],
[2,3,2,5,6,5,2,2,2],
[2,3,2,5,6,5,2,2,3],
[]]

Prism333 = [
[3,3,2,3,3,4,2,2,2],
[3,3,2,3,3,4,2,2,3],
[3,3,2,3,3,4,2,3,2],
[3,3,2,3,3,4,3,2,2],
[3,3,2,3,3,4,4,2,2],
[3,3,2,3,3,4,5,2,2],

[3,3,2,3,3,5,2,2,2],
[3,3,2,3,3,5,2,2,3],
[3,3,2,3,3,5,2,3,2],
[3,3,2,3,3,5,3,2,2],
[3,3,2,3,3,5,4,2,2],
[3,3,2,3,3,5,5,2,2],
[3,3,2,4,3,4,2,2,2],
[3,3,2,4,3,4,2,2,3],
[3,3,2,4,3,4,2,3,2],
[3,3,2,4,3,5,2,2,2],
[3,3,2,4,3,5,2,2,3],
[3,3,2,4,3,5,2,3,2],
[3,3,2,4,3,5,3,2,2],
[3,3,2,5,3,5,2,2,2],
[3,3,2,5,3,5,2,2,3],
[3,3,2,5,3,5,2,3,2]
]



Prism244 = [
[2,4,3,5,4,2,2,2,2],
[2,4,3,5,4,2,2,2,3],
[2,4,3,5,4,2,2,3,2],
[2,4,3,5,4,2,2,3,3],
[2,4,3,5,4,2,3,2,2],
[2,4,2,5,4,2,2,2,2],
[2,4,2,5,4,2,2,2,3],
[2,4,2,5,4,2,2,3,2],
[2,4,2,5,4,2,2,3,3],
[2,4,2,5,4,2,3,2,2],
[2,4,2,3,4,3,2,2,2],
[2,4,2,3,4,3,2,2,3],
[2,4,2,3,4,3,2,2,4],
[2,4,2,3,4,3,2,2,5],
[2,4,2,3,4,3,2,3,2],
[2,4,2,3,4,3,3,2,2],
[2,4,2,4,4,3,2,2,2],
[2,4,2,3,4,3,2,2,3],
[2,4,2,3,4,3,2,3,2],
[2,4,2,3,4,3,3,2,2],
[2,4,2,5,4,3,2,2,2],
[2,4,2,5,4,3,2,2,3],
[2,4,2,5,4,3,2,3,2],
[2,4,2,5,4,3,3,2,2]
]







==> anc/Analysis_of_covers/code/bijections.py <==
#
#  bijections.py
#
#  a set of functions that build a bijection object which represents a bijection from the set
#  [0, ... n-1] to itself. The object can be inverted and allows the user to determine nice printable
#  forms for bijections as well as forms that cover a bijection to a standard permutation in sagemath.
#
#  This is code that accompanies the paper:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
#

def gcd(a,b):
    if a>= b:
        while b:
           a, b = b, a%b
        return a
    else:
        return gcd(b,a)
    
def lcm(a,b):
    return int(a*b/gcd(a,b))

def lcm_from_list(my_list):
    if len(my_list) ==1:
      return my_list[0]
    elif len(my_list) == 2:
      return lcm(my_list[0], my_list[1])
    else:
      return lcm(my_list[0], lcm_from_list(my_list[1:]))

class bijection:
    """
        a bijection from [0,n-1] to [0, n-1]
    """
    def __init__(self, mapping):
        self._mapping = mapping
        cycles = [[0]]
        letters_left = list(range(1,len(self._mapping)))
        i = 0
        cycle_index = 0
        while letters_left != []:
            j = self._mapping[i]
            if j in cycles[cycle_index]:
                cycle_index +=1
                i = letters_left[0]
                letters_left.remove(i)
                cycles.append([i])
            else:
                cycles[cycle_index].append(j)
                i = j
                if j in letters_left:
                    letters_left.remove(j)
        self._cycles = [x for x in cycles]
        #self._perm_string = None
        self._fixed_points = [x for x in range(len(self._mapping)) if self._mapping[x] == x]
     
     
        #self._perm_list = None
        self._cycle_info = []
        for cycle in self._cycles:
            self._cycle_info.append(len(cycle))
        self._cycle_info.sort()
        self._order = lcm_from_list(self._cycle_info)
        
    def __repr__(self):
        return "bijection:" + str(self._mapping)

    def inverse(self, just_data=False):

        inverse_mapping = [-1 for x in range(len(self._mapping))]
        for i in range(len(self._mapping)):
             inverse_mapping[self._mapping[i]]=i
        if just_data:
            return inverse_mapping
        return bijection(inverse_mapping)

    def compose(self, g):
        if len(self._mapping) != len(g._mapping):
            raise ValueError("bijections must be of same size to compose")
        composite_mapping = [-1 for x in range(len(self._mapping))]
        for i in range(len(self._mapping)):
           composite_mapping[i] = g._mapping[self._mapping[i]]
        return bijection(composite_mapping)

    def perm(self, as_string = True, offset = 0):
        """
        returns a permutation corresponding to the bijection of an interval of k numbers.
        This is returned as a string or as a list
        offset=n allows the bijection to be a map between (n,...,n+k-1)
        """
        if as_string:
            assigned = []
            perm_string = ''
            for i in range(len(self._mapping)):
               if i in assigned:
                   continue
               # else
               cycle_start = i
               assigned.append(i)
               j = self._mapping[i]
               perm_string += '('+str(i+offset)+','
               while(j != cycle_start):
                   assigned.append(j)
                   perm_string += str(j+offset)+','
                   j = self._mapping[j]
               perm_string = perm_string[:-1] + ')'
               if len(assigned) == len(self._mapping):
                   break;
     
               
        # else not as_string
        perm_list = []
        assigned = []
        for i in range(len(self._mapping)):
            if i in assigned:
                continue
            # else
            cycle_start = i
            cur_cycle = [i+offset]
            assigned.append(i)
            j = self._mapping[i]
            while(j != cycle_start):
                assigned.append(j)
                cur_cycle.append(j+offset)
                j = self._mapping[j]
            perm_list.append([x for x in cur_cycle])
            if len(assigned) == len(self._mapping):
                break;
        if as_string:
            return perm_string
        return perm_list

    def cycle_type(self):
        return self._cycle_info

    def fixed_points(self):
        return self._fixed_points

    def order(self):
        return self._order
        
    def get_mapping(self):
        return self._mapping
           
class bijection_list:
   def __init__(self, data_list, perms_as_strings=True, offset = 1):
       self._bijection_list = [bijection(x) for x in data_list]
       self._perm_list = [y.perm(perms_as_strings, offset) for y in self._bijection_list]
   def get_perm_list(self):
       return self._perm_list
  
   def manifold_cover(self, target_torsion_degrees):
       """ this compares the cycles in the cycle type of each element to the degree of a cover
       basically if x is an element of torsion then x -> perm with all cycles of length order(x)
       if target_torision_degree 0 then x is an element of infinite order and no checking is needed
       """
       for i in range(len(self._bijection_list)):
           if target_torsion_degrees[i] == 0:
               continue
           cur_perm = self._bijection_list[i]
           for j in cur_perm.cycle_type():
               if j != target_torsion_degrees[i]:
                   return False
       return True
        
           


==> anc/Analysis_of_covers/code/coverProcessor.sage <==
#
#  coverProccessor.sage
#
#  use "sage coverProcessor.sage" from the command line to call this code
#  so:
#  > sage coverProcessor.sage
#
#
#  This code processes the results of the low-index subgroup algorithm in order to determine which covers are
#  knots in lens spaces where the complements are integer homology lens spaces
#
#  This file assumes that the directory structure is set up as the directory anc/ with the arxiv posting accompanying:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#  Tested against: SageMath version 10.0, snappy version 3.2, regina 7.0
#


# use if running in sage
from regina import *
import snappy
import PrismCoverBuilder as pcb
import exceptionalfillingscheck as efc
import bijections as bijections

from sage.all import *

COVER_DEGREE = 24 # all the files in this list are lists of degree 24 covers
ERROR_BOUND = 10**-12

list_of_files = {}
for (dirpath, dirnames, filenames) in os.walk('../data'):
     for filename in filenames:
         if filename.endswith('.txt') and not 'old' in dirpath and not 'annotated' in dirpath and not '236' in filename:
             list_of_files[filename] = os.sep.join([dirpath, filename])

print(list_of_files.keys())

A24 = AlternatingGroup(24)

for filename in list_of_files.keys():
   f = open(list_of_files[filename], 'r')
   print('reading ', list_of_files[filename])
   new_name = list_of_files[filename][:22]+'annotated/'+list_of_files[filename][22:-18]+'-annotated.txt'
   g = open(new_name, 'w')
   counter = 0
   for line in f.readlines():
      if line == '\n' or ':' in line or '*' in line:
          pass
      elif type(eval(line[:-1])) == list:
          perm_list = eval(line[:-1])
          
          p24 = pcb.prism_decomposition(COVER_DEGREE, perm_list)
          t24 = p24._triangulation
          t24c = Triangulation3(t24)
          t24c.intelligentSimplify()
          s24 = SnapPeaTriangulation(t24c)
          verifiedS24 = snappy.ManifoldHP(t24c.isoSig())
          verifiedS24.simplify()
          tries = 0
          while(verifiedS24.solution_type(enum=True) != 1 and tries < 20):
              tries += 1
              verifiedS24.randomize()
          print(counter, ' ', s24.volume(), verifiedS24.solution_type())
          g.write('list index: '+str(counter)+'\n')
          g.write('sig: '+ verifiedS24.triangulation_isosig()+'\n')
          g.write(line+'volume: ')
          if verifiedS24.solution_type(enum=True) == 1:
              verifiedVol = verifiedS24.volume(verified=True)
              if abs(verifiedVol.upper() - verifiedVol.lower()) < ERROR_BOUND:
                  g.write(str(verifiedVol.lower())+"+e"+str(ERROR_BOUND)+"\n")
              else:
                  raise ValueError('volume error exceeds bounds')


          else:
              verifiedVol = str('unverified:') + str(verifiedS24.volume(verified=False))
              g.write(str(verifiedVol))
          g.write("homology: " + str(verifiedS24.homology())+"\n")
          try:
              hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=True)
              g.write('hyp short slopes:'+ str(hyp) + '\n')
              g.write('non hyp short slopes:'+ str(non_hyp) + '\n')
              g.write('unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
              g.write('unknown short slopes:'+ str(unknown) + '\n')
              g.write('list complete, solutions verified or reported unknown \n')
              
          except:
              try:
                  verifiedS24 = verifiedS24.high_precision() # try higher precision
                  hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=True)
                  g.write('hyp short slopes:'+ str(hyp) + '\n')
                  g.write('non hyp short slopes:'+ str(non_hyp) + '\n')
                  g.write('unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
                  g.write('unknown short slopes:'+ str(unknown) + '\n')
                  g.write('list complete, solutions verified or reported unknown \n')

              except:
                  hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=False, record_certificates=True)
                  g.write('unverified hyp short slopes:'+ str(hyp) + '\n')
                  g.write('unverified non hyp short slopes:'+ str(non_hyp) + '\n')
                  g.write('unverified unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
                  g.write('unverified unknown short slopes:'+ str(unknown) + '\n')
                  g.write('list may be incomplete, solutions verified or reported unknown\n')
          cur_perm_list_for_A24 = bijections.bijection_list(perm_list,True, offset=1).get_perm_list()
          cur_triangle_perm_list_for_A24 = bijections.bijection_list(perm_list,True, offset=1).get_perm_list()[1:3]
          index = A24.order()/A24.subgroup(cur_perm_list_for_A24).order()
          tri_group_index = A24.order()/A24.subgroup(cur_triangle_perm_list_for_A24).order()
          g.write('Perm rep is all of A24 '+ str(index == 1)+ '  triangle group surjects A24 '+ str(tri_group_index==1) + '\n' )
          g.write('*****************************************\n')
          counter+=1
   print("checked ", counter, " covers.")
   print('done with ', list_of_files[filename])


# this is a list permation representations of the index 12 covers of the double cover of O236_19

o236_19_list = [[[1, 2, 0, 7, 11, 10, 5, 8, 3, 4, 6, 9], [2, 5, 3, 0, 8, 6, 1, 4, 7, 11, 9, 10], [1, 0, 7, 9, 6, 10, 4, 2, 11, 3, 5, 8], [4, 6, 8, 10, 0, 9, 1, 11, 2, 5, 3, 7], [0, 2, 3, 6, 5, 8, 7, 1, 10, 4, 9, 11]],
[[1, 2, 0, 4, 9, 11, 10, 5, 6, 3, 8, 7], [2, 5, 3, 0, 6, 7, 9, 1, 10, 4, 11, 8], [1, 0, 9, 8, 7, 11, 10, 4, 3, 2, 6, 5], [4, 7, 10, 5, 0, 3, 9, 1, 11, 6, 2, 8], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2]],
[[1, 2, 0, 9, 10, 4, 8, 6, 7, 11, 5, 3], [2, 7, 3, 0, 11, 10, 5, 8, 1, 4, 6, 9], [1, 0, 9, 6, 8, 11, 3, 10, 4, 2, 7, 5], [4, 8, 3, 2, 0, 7, 9, 5, 1, 6, 11, 10], [5, 7, 10, 9, 2, 1, 0, 6, 8, 4, 3, 11]],
[[1, 2, 0, 9, 11, 8, 3, 5, 7, 6, 4, 10], [2, 7, 3, 0, 10, 4, 9, 8, 1, 11, 5, 6], [1, 0, 5, 9, 8, 2, 7, 6, 4, 3, 11, 10], [4, 8, 3, 2, 0, 9, 11, 10, 1, 5, 7, 6], [5, 9, 11, 7, 3, 6, 0, 4, 2, 10, 1, 8]],
[[1, 2, 0, 9, 6, 4, 5, 11, 7, 10, 3, 8], [2, 5, 3, 0, 8, 6, 1, 10, 11, 7, 9, 4], [4, 7, 5, 9, 0, 2, 11, 1, 10, 3, 8, 6], [3, 8, 6, 0, 9, 11, 2, 10, 1, 4, 7, 5], [0, 2, 3, 6, 8, 10, 9, 5, 7, 1, 4, 11]],
[[1, 2, 0, 10, 8, 9, 5, 4, 7, 6, 11, 3], [2, 7, 3, 0, 6, 11, 9, 8, 1, 4, 5, 10], [4, 2, 1, 10, 0, 8, 11, 9, 5, 7, 3, 6], [3, 5, 8, 0, 10, 1, 7, 6, 2, 11, 4, 9], [5, 9, 4, 6, 8, 11, 0, 7, 1, 2, 10, 3]],
[[1, 2, 0, 7, 6, 8, 10, 11, 9, 5, 4, 3], [3, 7, 9, 4, 0, 1, 11, 5, 6, 10, 2, 8], [1, 0, 6, 9, 8, 10, 2, 11, 4, 3, 5, 7], [4, 8, 11, 5, 0, 3, 7, 6, 1, 10, 9, 2], [5, 4, 9, 8, 6, 1, 0, 7, 2, 11, 10, 3]],
[[1, 2, 0, 10, 7, 9, 4, 6, 3, 11, 8, 5], [3, 6, 8, 4, 0, 1, 5, 11, 9, 2, 7, 10], [1, 0, 4, 10, 2, 7, 9, 5, 11, 6, 3, 8], [5, 7, 3, 2, 10, 0, 11, 1, 9, 8, 4, 6], [0, 2, 6, 4, 1, 9, 3, 8, 5, 10, 7, 11]],
[[1, 2, 0, 5, 8, 9, 4, 10, 6, 3, 11, 7], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5], [1, 0, 7, 10, 5, 4, 11, 2, 9, 8, 3, 6], [5, 4, 11, 8, 1, 0, 7, 6, 3, 10, 9, 2], [3, 8, 9, 1, 4, 2, 0, 5, 6, 11, 10, 7]],
[[1, 2, 0, 10, 7, 3, 9, 11, 6, 8, 5, 4], [3, 6, 9, 4, 0, 11, 7, 1, 5, 10, 2, 8], [1, 0, 8, 9, 11, 6, 5, 10, 2, 3, 7, 4], [5, 6, 11, 7, 8, 0, 1, 3, 4, 10, 9, 2], [3, 8, 5, 1, 4, 7, 0, 11, 6, 9, 2, 10]],
[[1, 2, 0, 10, 5, 6, 4, 9, 3, 11, 8, 7], [3, 6, 8, 4, 0, 11, 7, 1, 9, 2, 5, 10], [1, 0, 6, 5, 8, 3, 2, 11, 4, 10, 9, 7], [5, 3, 7, 1, 10, 0, 11, 2, 9, 8, 4, 6], [6, 1, 0, 9, 2, 11, 7, 4, 3, 5, 10, 8]],
[[1, 2, 0, 11, 7, 4, 10, 5, 6, 3, 8, 9], [3, 5, 9, 4, 0, 6, 1, 8, 11, 10, 2, 7], [1, 0, 3, 2, 11, 8, 9, 10, 5, 6, 7, 4], [5, 8, 11, 4, 3, 0, 7, 6, 1, 10, 9, 2], [6, 4, 8, 11, 7, 5, 1, 0, 3, 9, 2, 10]],
[[1, 2, 0, 11, 7, 4, 10, 5, 6, 3, 8, 9], [3, 5, 9, 4, 0, 6, 1, 8, 11, 10, 2, 7], [1, 0, 3, 2, 11, 8, 9, 10, 5, 6, 7, 4], [5, 8, 11, 4, 3, 0, 7, 6, 1, 10, 9, 2], [6, 4, 8, 11, 7, 5, 1, 0, 3, 9, 2, 10]]]

h = open("../data/O236-19 covers/O236-19 covers.txt",'w')

# this checks the 12 fold covers of the double cover O236_19 which have one cusp and are manifolds.
# it is able to determine the homology each cover
# no cover is a homology knot complement so we can not see a cover of index 24 of O236_19 which is a knot complement
# or the complement of a knot in a lens space that is covered by a knot complement
for torIndex in range(len(o236_19_list)):
     double = pcb.cusp_doubled_prism_via_box_lift(12, o236_19_list[torIndex])
     M = double.snappy_triangulation
     H = M.homology()
     h.write("index :"+ str(torIndex)+ "\n"+ str(o236_19_list[torIndex])+ "\n" + str(M.triangulation_isosig()) + "\n volume:" + str(M.volume()) + "\n homology: "+ str(H)+ "\n*********************\n\n")



==> anc/Analysis_of_covers/code/coverProcessor.sage.py <==


# This file was *autogenerated* from the file coverProcessor.sage
from sage.all_cmdline import *   # import sage library

_sage_const_24 = Integer(24); _sage_const_10 = Integer(10); _sage_const_12 = Integer(12); _sage_const_22 = Integer(22); _sage_const_18 = Integer(18); _sage_const_0 = Integer(0); _sage_const_1 = Integer(1); _sage_const_20 = Integer(20); _sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_7 = Integer(7); _sage_const_11 = Integer(11); _sage_const_5 = Integer(5); _sage_const_8 = Integer(8); _sage_const_4 = Integer(4); _sage_const_6 = Integer(6); _sage_const_9 = Integer(9)#
#  coverProccessor.sage
#
#  use "sage coverProcessor.sage" from the command line to call this code
#  so:
#  > sage coverProcessor.sage
#
#
#  This code processes the results of the low-index subgroup algorithm in order to determine which covers are
#  knots in lens spaces where the complements are integer homology lens spaces
#
#  This file assumes that the directory structure is set up as the director anc/ with the arxiv posting accompanying:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#  Tested against: SageMath version 10.0, snappy version 3.2, regina 7.0
#


# use if running in sage
from regina import *
import snappy
import PrismCoverBuilder as pcb
import exceptionalfillingscheck as efc
import bijections as bijections

from sage.all import *

COVER_DEGREE = _sage_const_24  # all the files in this list are lists of degree 24 covers
ERROR_BOUND = _sage_const_10 **-_sage_const_12 

list_of_files = {}
for (dirpath, dirnames, filenames) in os.walk('../data'):
     for filename in filenames:
         if filename.endswith('.txt') and not 'old' in dirpath and not 'annotated' in dirpath and not '236' in filename:
             list_of_files[filename] = os.sep.join([dirpath, filename])

print(list_of_files.keys())

A24 = AlternatingGroup(_sage_const_24 )

for filename in list_of_files.keys():
   f = open(list_of_files[filename], 'r')
   print('reading ', list_of_files[filename])
   new_name = list_of_files[filename][:_sage_const_22 ]+'annotated/'+list_of_files[filename][_sage_const_22 :-_sage_const_18 ]+'-annotated.txt'
   g = open(new_name, 'w')
   counter = _sage_const_0 
   for line in f.readlines():
      if line == '\n' or ':' in line or '*' in line:
          pass
      elif type(eval(line[:-_sage_const_1 ])) == list:
          perm_list = eval(line[:-_sage_const_1 ])
          
          p24 = pcb.prism_decomposition(COVER_DEGREE, perm_list)
          t24 = p24._triangulation
          t24c = Triangulation3(t24)
          t24c.intelligentSimplify()
          s24 = SnapPeaTriangulation(t24c)
          verifiedS24 = snappy.ManifoldHP(t24c.isoSig())
          verifiedS24.simplify()
          tries = _sage_const_0 
          while(verifiedS24.solution_type(enum=True) != _sage_const_1  and tries < _sage_const_20 ):
              tries += _sage_const_1 
              verifiedS24.randomize()
          print(counter, ' ', s24.volume(), verifiedS24.solution_type())
          g.write('list index: '+str(counter)+'\n')
          g.write('sig: '+ verifiedS24.triangulation_isosig()+'\n')
          g.write(line+'volume: ')
          if verifiedS24.solution_type(enum=True) == _sage_const_1 :
              verifiedVol = verifiedS24.volume(verified=True)
              if abs(verifiedVol.upper() - verifiedVol.lower()) < ERROR_BOUND:
                  g.write(str(verifiedVol.lower())+"+e"+str(ERROR_BOUND)+"\n")
              else:
                  raise ValueError('volume error exceeds bounds')


          else:
              verifiedVol = str('unverified:') + str(verifiedS24.volume(verified=False))
              g.write(str(verifiedVol))
          g.write("homology: " + str(verifiedS24.homology())+"\n")
          try:
              hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=True)
              g.write('hyp short slopes:'+ str(hyp) + '\n')
              g.write('non hyp short slopes:'+ str(non_hyp) + '\n')
              g.write('unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
              g.write('unknown short slopes:'+ str(unknown) + '\n')
              g.write('list complete, solutions verified or reported unknown \n')
              
          except:
              try:
                  verifiedS24 = verifiedS24.high_precision() # try higher precision
                  hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=True)
                  g.write('hyp short slopes:'+ str(hyp) + '\n')
                  g.write('non hyp short slopes:'+ str(non_hyp) + '\n')
                  g.write('unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
                  g.write('unknown short slopes:'+ str(unknown) + '\n')
                  g.write('list complete, solutions verified or reported unknown \n')

              except:
                  hyp, non_hyp, unknown_not_lens_space, unknown = efc.exceptional_slopes(verifiedS24, verified_slope_list=False, record_certificates=True)
                  g.write('unverified hyp short slopes:'+ str(hyp) + '\n')
                  g.write('unverified non hyp short slopes:'+ str(non_hyp) + '\n')
                  g.write('unverified unknown short slopes (not lens space):'+ str(unknown_not_lens_space) + '\n')
                  g.write('unverified unknown short slopes:'+ str(unknown) + '\n')
                  g.write('list may be incomplete, solutions verified or reported unknown\n')
          cur_perm_list_for_A24 = bijections.bijection_list(perm_list,True, offset=_sage_const_1 ).get_perm_list()
          cur_triangle_perm_list_for_A24 = bijections.bijection_list(perm_list,True, offset=_sage_const_1 ).get_perm_list()[_sage_const_1 :_sage_const_3 ]
          index = A24.order()/A24.subgroup(cur_perm_list_for_A24).order()
          tri_group_index = A24.order()/A24.subgroup(cur_triangle_perm_list_for_A24).order()
          g.write('Perm rep is all of A24 '+ str(index == _sage_const_1 )+ '  triangle group surjects A24 '+ str(tri_group_index==_sage_const_1 ) + '\n' )
          g.write('*****************************************\n')
          counter+=_sage_const_1 
   print("checked ", counter, " covers.")
   print('done with ', list_of_files[filename])


# this is a list permation representations of the index 12 covers of the double cover of O236_19

o236_19_list = [[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_7 , _sage_const_11 , _sage_const_10 , _sage_const_5 , _sage_const_8 , _sage_const_3 , _sage_const_4 , _sage_const_6 , _sage_const_9 ], [_sage_const_2 , _sage_const_5 , _sage_const_3 , _sage_const_0 , _sage_const_8 , _sage_const_6 , _sage_const_1 , _sage_const_4 , _sage_const_7 , _sage_const_11 , _sage_const_9 , _sage_const_10 ], [_sage_const_1 , _sage_const_0 , _sage_const_7 , _sage_const_9 , _sage_const_6 , _sage_const_10 , _sage_const_4 , _sage_const_2 , _sage_const_11 , _sage_const_3 , _sage_const_5 , _sage_const_8 ], [_sage_const_4 , _sage_const_6 , _sage_const_8 , _sage_const_10 , _sage_const_0 , _sage_const_9 , _sage_const_1 , _sage_const_11 , _sage_const_2 , _sage_const_5 , _sage_const_3 , _sage_const_7 ], [_sage_const_0 , _sage_const_2 , _sage_const_3 , _sage_const_6 , _sage_const_5 , _sage_const_8 , _sage_const_7 , _sage_const_1 , _sage_const_10 , _sage_const_4 , _sage_const_9 , _sage_const_11 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_4 , _sage_const_9 , _sage_const_11 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_3 , _sage_const_8 , _sage_const_7 ], [_sage_const_2 , _sage_const_5 , _sage_const_3 , _sage_const_0 , _sage_const_6 , _sage_const_7 , _sage_const_9 , _sage_const_1 , _sage_const_10 , _sage_const_4 , _sage_const_11 , _sage_const_8 ], [_sage_const_1 , _sage_const_0 , _sage_const_9 , _sage_const_8 , _sage_const_7 , _sage_const_11 , _sage_const_10 , _sage_const_4 , _sage_const_3 , _sage_const_2 , _sage_const_6 , _sage_const_5 ], [_sage_const_4 , _sage_const_7 , _sage_const_10 , _sage_const_5 , _sage_const_0 , _sage_const_3 , _sage_const_9 , _sage_const_1 , _sage_const_11 , _sage_const_6 , _sage_const_2 , _sage_const_8 ], [_sage_const_5 , _sage_const_8 , _sage_const_4 , _sage_const_10 , _sage_const_11 , _sage_const_6 , _sage_const_0 , _sage_const_3 , _sage_const_9 , _sage_const_1 , _sage_const_7 , _sage_const_2 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_9 , _sage_const_10 , _sage_const_4 , _sage_const_8 , _sage_const_6 , _sage_const_7 , _sage_const_11 , _sage_const_5 , _sage_const_3 ], [_sage_const_2 , _sage_const_7 , _sage_const_3 , _sage_const_0 , _sage_const_11 , _sage_const_10 , _sage_const_5 , _sage_const_8 , _sage_const_1 , _sage_const_4 , _sage_const_6 , _sage_const_9 ], [_sage_const_1 , _sage_const_0 , _sage_const_9 , _sage_const_6 , _sage_const_8 , _sage_const_11 , _sage_const_3 , _sage_const_10 , _sage_const_4 , _sage_const_2 , _sage_const_7 , _sage_const_5 ], [_sage_const_4 , _sage_const_8 , _sage_const_3 , _sage_const_2 , _sage_const_0 , _sage_const_7 , _sage_const_9 , _sage_const_5 , _sage_const_1 , _sage_const_6 , _sage_const_11 , _sage_const_10 ], [_sage_const_5 , _sage_const_7 , _sage_const_10 , _sage_const_9 , _sage_const_2 , _sage_const_1 , _sage_const_0 , _sage_const_6 , _sage_const_8 , _sage_const_4 , _sage_const_3 , _sage_const_11 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_9 , _sage_const_11 , _sage_const_8 , _sage_const_3 , _sage_const_5 , _sage_const_7 , _sage_const_6 , _sage_const_4 , _sage_const_10 ], [_sage_const_2 , _sage_const_7 , _sage_const_3 , _sage_const_0 , _sage_const_10 , _sage_const_4 , _sage_const_9 , _sage_const_8 , _sage_const_1 , _sage_const_11 , _sage_const_5 , _sage_const_6 ], [_sage_const_1 , _sage_const_0 , _sage_const_5 , _sage_const_9 , _sage_const_8 , _sage_const_2 , _sage_const_7 , _sage_const_6 , _sage_const_4 , _sage_const_3 , _sage_const_11 , _sage_const_10 ], [_sage_const_4 , _sage_const_8 , _sage_const_3 , _sage_const_2 , _sage_const_0 , _sage_const_9 , _sage_const_11 , _sage_const_10 , _sage_const_1 , _sage_const_5 , _sage_const_7 , _sage_const_6 ], [_sage_const_5 , _sage_const_9 , _sage_const_11 , _sage_const_7 , _sage_const_3 , _sage_const_6 , _sage_const_0 , _sage_const_4 , _sage_const_2 , _sage_const_10 , _sage_const_1 , _sage_const_8 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_9 , _sage_const_6 , _sage_const_4 , _sage_const_5 , _sage_const_11 , _sage_const_7 , _sage_const_10 , _sage_const_3 , _sage_const_8 ], [_sage_const_2 , _sage_const_5 , _sage_const_3 , _sage_const_0 , _sage_const_8 , _sage_const_6 , _sage_const_1 , _sage_const_10 , _sage_const_11 , _sage_const_7 , _sage_const_9 , _sage_const_4 ], [_sage_const_4 , _sage_const_7 , _sage_const_5 , _sage_const_9 , _sage_const_0 , _sage_const_2 , _sage_const_11 , _sage_const_1 , _sage_const_10 , _sage_const_3 , _sage_const_8 , _sage_const_6 ], [_sage_const_3 , _sage_const_8 , _sage_const_6 , _sage_const_0 , _sage_const_9 , _sage_const_11 , _sage_const_2 , _sage_const_10 , _sage_const_1 , _sage_const_4 , _sage_const_7 , _sage_const_5 ], [_sage_const_0 , _sage_const_2 , _sage_const_3 , _sage_const_6 , _sage_const_8 , _sage_const_10 , _sage_const_9 , _sage_const_5 , _sage_const_7 , _sage_const_1 , _sage_const_4 , _sage_const_11 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_10 , _sage_const_8 , _sage_const_9 , _sage_const_5 , _sage_const_4 , _sage_const_7 , _sage_const_6 , _sage_const_11 , _sage_const_3 ], [_sage_const_2 , _sage_const_7 , _sage_const_3 , _sage_const_0 , _sage_const_6 , _sage_const_11 , _sage_const_9 , _sage_const_8 , _sage_const_1 , _sage_const_4 , _sage_const_5 , _sage_const_10 ], [_sage_const_4 , _sage_const_2 , _sage_const_1 , _sage_const_10 , _sage_const_0 , _sage_const_8 , _sage_const_11 , _sage_const_9 , _sage_const_5 , _sage_const_7 , _sage_const_3 , _sage_const_6 ], [_sage_const_3 , _sage_const_5 , _sage_const_8 , _sage_const_0 , _sage_const_10 , _sage_const_1 , _sage_const_7 , _sage_const_6 , _sage_const_2 , _sage_const_11 , _sage_const_4 , _sage_const_9 ], [_sage_const_5 , _sage_const_9 , _sage_const_4 , _sage_const_6 , _sage_const_8 , _sage_const_11 , _sage_const_0 , _sage_const_7 , _sage_const_1 , _sage_const_2 , _sage_const_10 , _sage_const_3 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_7 , _sage_const_6 , _sage_const_8 , _sage_const_10 , _sage_const_11 , _sage_const_9 , _sage_const_5 , _sage_const_4 , _sage_const_3 ], [_sage_const_3 , _sage_const_7 , _sage_const_9 , _sage_const_4 , _sage_const_0 , _sage_const_1 , _sage_const_11 , _sage_const_5 , _sage_const_6 , _sage_const_10 , _sage_const_2 , _sage_const_8 ], [_sage_const_1 , _sage_const_0 , _sage_const_6 , _sage_const_9 , _sage_const_8 , _sage_const_10 , _sage_const_2 , _sage_const_11 , _sage_const_4 , _sage_const_3 , _sage_const_5 , _sage_const_7 ], [_sage_const_4 , _sage_const_8 , _sage_const_11 , _sage_const_5 , _sage_const_0 , _sage_const_3 , _sage_const_7 , _sage_const_6 , _sage_const_1 , _sage_const_10 , _sage_const_9 , _sage_const_2 ], [_sage_const_5 , _sage_const_4 , _sage_const_9 , _sage_const_8 , _sage_const_6 , _sage_const_1 , _sage_const_0 , _sage_const_7 , _sage_const_2 , _sage_const_11 , _sage_const_10 , _sage_const_3 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_10 , _sage_const_7 , _sage_const_9 , _sage_const_4 , _sage_const_6 , _sage_const_3 , _sage_const_11 , _sage_const_8 , _sage_const_5 ], [_sage_const_3 , _sage_const_6 , _sage_const_8 , _sage_const_4 , _sage_const_0 , _sage_const_1 , _sage_const_5 , _sage_const_11 , _sage_const_9 , _sage_const_2 , _sage_const_7 , _sage_const_10 ], [_sage_const_1 , _sage_const_0 , _sage_const_4 , _sage_const_10 , _sage_const_2 , _sage_const_7 , _sage_const_9 , _sage_const_5 , _sage_const_11 , _sage_const_6 , _sage_const_3 , _sage_const_8 ], [_sage_const_5 , _sage_const_7 , _sage_const_3 , _sage_const_2 , _sage_const_10 , _sage_const_0 , _sage_const_11 , _sage_const_1 , _sage_const_9 , _sage_const_8 , _sage_const_4 , _sage_const_6 ], [_sage_const_0 , _sage_const_2 , _sage_const_6 , _sage_const_4 , _sage_const_1 , _sage_const_9 , _sage_const_3 , _sage_const_8 , _sage_const_5 , _sage_const_10 , _sage_const_7 , _sage_const_11 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_5 , _sage_const_8 , _sage_const_9 , _sage_const_4 , _sage_const_10 , _sage_const_6 , _sage_const_3 , _sage_const_11 , _sage_const_7 ], [_sage_const_3 , _sage_const_6 , _sage_const_9 , _sage_const_4 , _sage_const_0 , _sage_const_8 , _sage_const_7 , _sage_const_1 , _sage_const_11 , _sage_const_10 , _sage_const_2 , _sage_const_5 ], [_sage_const_1 , _sage_const_0 , _sage_const_7 , _sage_const_10 , _sage_const_5 , _sage_const_4 , _sage_const_11 , _sage_const_2 , _sage_const_9 , _sage_const_8 , _sage_const_3 , _sage_const_6 ], [_sage_const_5 , _sage_const_4 , _sage_const_11 , _sage_const_8 , _sage_const_1 , _sage_const_0 , _sage_const_7 , _sage_const_6 , _sage_const_3 , _sage_const_10 , _sage_const_9 , _sage_const_2 ], [_sage_const_3 , _sage_const_8 , _sage_const_9 , _sage_const_1 , _sage_const_4 , _sage_const_2 , _sage_const_0 , _sage_const_5 , _sage_const_6 , _sage_const_11 , _sage_const_10 , _sage_const_7 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_10 , _sage_const_7 , _sage_const_3 , _sage_const_9 , _sage_const_11 , _sage_const_6 , _sage_const_8 , _sage_const_5 , _sage_const_4 ], [_sage_const_3 , _sage_const_6 , _sage_const_9 , _sage_const_4 , _sage_const_0 , _sage_const_11 , _sage_const_7 , _sage_const_1 , _sage_const_5 , _sage_const_10 , _sage_const_2 , _sage_const_8 ], [_sage_const_1 , _sage_const_0 , _sage_const_8 , _sage_const_9 , _sage_const_11 , _sage_const_6 , _sage_const_5 , _sage_const_10 , _sage_const_2 , _sage_const_3 , _sage_const_7 , _sage_const_4 ], [_sage_const_5 , _sage_const_6 , _sage_const_11 , _sage_const_7 , _sage_const_8 , _sage_const_0 , _sage_const_1 , _sage_const_3 , _sage_const_4 , _sage_const_10 , _sage_const_9 , _sage_const_2 ], [_sage_const_3 , _sage_const_8 , _sage_const_5 , _sage_const_1 , _sage_const_4 , _sage_const_7 , _sage_const_0 , _sage_const_11 , _sage_const_6 , _sage_const_9 , _sage_const_2 , _sage_const_10 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_4 , _sage_const_9 , _sage_const_3 , _sage_const_11 , _sage_const_8 , _sage_const_7 ], [_sage_const_3 , _sage_const_6 , _sage_const_8 , _sage_const_4 , _sage_const_0 , _sage_const_11 , _sage_const_7 , _sage_const_1 , _sage_const_9 , _sage_const_2 , _sage_const_5 , _sage_const_10 ], [_sage_const_1 , _sage_const_0 , _sage_const_6 , _sage_const_5 , _sage_const_8 , _sage_const_3 , _sage_const_2 , _sage_const_11 , _sage_const_4 , _sage_const_10 , _sage_const_9 , _sage_const_7 ], [_sage_const_5 , _sage_const_3 , _sage_const_7 , _sage_const_1 , _sage_const_10 , _sage_const_0 , _sage_const_11 , _sage_const_2 , _sage_const_9 , _sage_const_8 , _sage_const_4 , _sage_const_6 ], [_sage_const_6 , _sage_const_1 , _sage_const_0 , _sage_const_9 , _sage_const_2 , _sage_const_11 , _sage_const_7 , _sage_const_4 , _sage_const_3 , _sage_const_5 , _sage_const_10 , _sage_const_8 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_11 , _sage_const_7 , _sage_const_4 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_3 , _sage_const_8 , _sage_const_9 ], [_sage_const_3 , _sage_const_5 , _sage_const_9 , _sage_const_4 , _sage_const_0 , _sage_const_6 , _sage_const_1 , _sage_const_8 , _sage_const_11 , _sage_const_10 , _sage_const_2 , _sage_const_7 ], [_sage_const_1 , _sage_const_0 , _sage_const_3 , _sage_const_2 , _sage_const_11 , _sage_const_8 , _sage_const_9 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_7 , _sage_const_4 ], [_sage_const_5 , _sage_const_8 , _sage_const_11 , _sage_const_4 , _sage_const_3 , _sage_const_0 , _sage_const_7 , _sage_const_6 , _sage_const_1 , _sage_const_10 , _sage_const_9 , _sage_const_2 ], [_sage_const_6 , _sage_const_4 , _sage_const_8 , _sage_const_11 , _sage_const_7 , _sage_const_5 , _sage_const_1 , _sage_const_0 , _sage_const_3 , _sage_const_9 , _sage_const_2 , _sage_const_10 ]],
[[_sage_const_1 , _sage_const_2 , _sage_const_0 , _sage_const_11 , _sage_const_7 , _sage_const_4 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_3 , _sage_const_8 , _sage_const_9 ], [_sage_const_3 , _sage_const_5 , _sage_const_9 , _sage_const_4 , _sage_const_0 , _sage_const_6 , _sage_const_1 , _sage_const_8 , _sage_const_11 , _sage_const_10 , _sage_const_2 , _sage_const_7 ], [_sage_const_1 , _sage_const_0 , _sage_const_3 , _sage_const_2 , _sage_const_11 , _sage_const_8 , _sage_const_9 , _sage_const_10 , _sage_const_5 , _sage_const_6 , _sage_const_7 , _sage_const_4 ], [_sage_const_5 , _sage_const_8 , _sage_const_11 , _sage_const_4 , _sage_const_3 , _sage_const_0 , _sage_const_7 , _sage_const_6 , _sage_const_1 , _sage_const_10 , _sage_const_9 , _sage_const_2 ], [_sage_const_6 , _sage_const_4 , _sage_const_8 , _sage_const_11 , _sage_const_7 , _sage_const_5 , _sage_const_1 , _sage_const_0 , _sage_const_3 , _sage_const_9 , _sage_const_2 , _sage_const_10 ]]]

h = open("../data/O236-19 covers/O236-19 covers.txt",'w')

# this checks the 12 fold covers of the double cover O236_19 which have one cusp and are manifolds.
# it is able to determine the homology each cover
# no cover is a homology knot complement so we can not see a cover of index 24 of O236_19 which is a knot complement
# or the complement of a knot in a lens space that is covered by a knot complement
for torIndex in range(len(o236_19_list)):
     double = pcb.cusp_doubled_prism_via_box_lift(_sage_const_12 , o236_19_list[torIndex])
     M = double.snappy_triangulation
     H = M.homology()
     h.write("index :"+ str(torIndex)+ "\n"+ str(o236_19_list[torIndex])+ "\n" + str(M.triangulation_isosig()) + "\n volume:" + str(M.volume()) + "\n homology: "+ str(H)+ "\n*********************\n\n")




==> anc/Analysis_of_covers/code/exceptionalfillingscheck.py <==
#
#  exceptionalfillingscheck.py
#
#  checks the short slopes of a one-cusped manifold to see if they are hyperbolic or not
#  these computations can be done in a verified or unverified way. The function exceptional_slopes gives a list of
#  possible short slopes and anaylizes if filling along that slope could result in a lens space
#
#  This is code that accompanies the paper:
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
#

import snappy
import regina
from sage.all import *

def robust_short_slopes(M, verified=True, MAX_PRECISION = 10000, PRECISION_STEP = 100 ):
    """
    
    This is wrapping function for the short slopes command that either computes the short slopes of a manifold
    or ups the precision of the computation then tries again. The user can specify a maximum for the precision used:
    MAX_PRECISION and how big a of step should be used between iterations PRECISION_STEP
    Note: the initial precision is set to PRECISION_STEP.
    the input M is a manifold which is should be presented as a geometric triangulation
    verified is a flag that allows for the function to use a verified computation. NOTE: this can only be done within sage.
    
    """
    cur_prec= PRECISION_STEP
    found_short_slopes = False
    while(not found_short_slopes and cur_prec < MAX_PRECISION):
        try:
            shorties = M.short_slopes(verified = verified, bits_prec = cur_prec)
            found_short_slopes = True
        except:
            cur_prec+= PRECISION_STEP
    if found_short_slopes:
        return shorties
    raise ValueError('short slopes could not be determined')
    
# input dehn filling of a cusped manifold
# returns True if obvious S3
#         False if not obvious S3
# the test here is if the homology is not trivial
# This function could return False when the manifold is in fact S^3 if the fundamental group
# is given by a non-trivial presentaiton
def obvious_s3_check(M):
    
    MF = M.filled_triangulation()
    #T = regina.Triangulation3(MF.triangulation_isosig(False))
    if MF.homology().coefficients != []: # or MF.num_cusps() != 0:
       return False
    return MF.fundmental_group().num_generators() ==0
    
def robust_s3_check(M, cert=False):
    """
    
    """
    MF = M.filled_triangulation()
    if MF.num_cusps() != 0:
       if cert:
          return [False, 'n>0 cusps']
       return False
    elif MF.homology().coefficients != []:
       if cert:
          return [False, 'non-trivial H1']
       return False
    elif MF.fundamental_group().num_generators() ==0:
       if cert:
          return [True, 'trivial pi_1']
       return True
    else: # we have a homology sphere
       T = regina.Triangulation3(MF.triangulation_isosig(False))
       if cert:
           return [T.isSphere(), 'regina check']
       return T.isSphere() # checks if it is S3

def non_trivial_covers_consistent_with_lens_space(M, cover_check_degree=6, record_obstructions=False):
    """ check that all covers of low degree determined by cover_check_degree are cyclic
    M is the manifold
    cover_check_degree is the maximal degree of a cover checked
    record_obstructions records if a manifold is not a lens space
    """
    for degree in range(2, cover_check_degree+1):
       MC = M.covers(degree)
       if len(MC)>1:
          if record_obstructions:
              return [False, 'There are multiple '+str(degree)+'-fold covers']
          return False
       for N in MC:
          if len(N.homology().coefficients) != 1:
            if record_obstructions:
                return [False, 'There is a cover of degree '+ str(degree)+ ' that is non-cyclic.']
            return False
    if record_obstructions:
        return [True, None]
    return True
    
# to do add an S^1xS^2 flag
def obvious_lens_space(M, cert=False, cover_check_degree=6):
    """ this checks to see if a lens space can be quickly idenified
    by first trying to find a 1 generator fundamental group, if so the function returns True
    if the flag cert=True then this group is recorded as the certificate
    otherwise, the function tries to show the space is not a lens space
    if M does not have cyclic homology the function is False
    if the flag cert=True, we record bad H1 in this case
    otherwise, the function checks that all covers up to and including cover_check_degree have cyclic homology
    if the flag cert=True, we record that either there are multiple covers at the same degree or one cover has non-cyclic homology
    if all of these tests don't work, this is not an obvious lens space but no certificate exists to either False, None or False is returned
     lens spaces including S^1xS^2
    
    """
    MF = M.filled_triangulation()
    #T = regina.Triangulation3(MF.triangulation_isosig(False))
    if MF.fundamental_group().num_generators() ==1:
       if cert:
           return [MF.fundamental_group().num_generators() ==1, str(MF.fundamental_group())]
    
    if len(MF.homology().coefficients) != 1 or MF.num_cusps() != 0:
        if cert:
          return [False, ' bad H1'] # homomogy has infinite rank
        return False
    if cert:
        cover_test, obstruction = non_trivial_covers_consistent_with_lens_space(M, cover_check_degree, record_obstructions=cert)
    else:
        cover_test = non_trivial_covers_consistent_with_lens_space(M, cover_check_degree, record_obstructions=cert)
    if not cover_test:
       if cert:
           return [cover_test, obstruction]
       return cover_test
    # not an obvious lens space but no certificate exists
    if cert:
        return False, None
    return False
    
    


# right now only works for 1 cusped manifolds
def exceptional_slopes(M, verified_slope_list=True, record_certificates=True):
   """
   This funciton computes slopes of length 6 or lower for a one-cusped manifold M
   if M has more than one cusp, the function just returns that the computation was not attempted
   the input parameters are:
    M a triangulation of a manifold (this should be a geometric triangulation) if not the function will attempt
       to find a `nearby' geometric triangulation using snappy's randomize
    verified_slope_list - True/False this flag determines if this is a verified computation
    record_certificates = True/False this flag determines if certificates should be recorded
    
    The output is a set of four lists:
      the slopes which are give hyperbolic fillings
      the slopes which are non-hyperbolic
      the slopes which are unknown if they are hyperbolic or not
      the slopes which are unknown if they are hyperbolic or not, but obviously not lens spaces
      
      if record_certificates is True then the fourth list will record the reason why the manifold is not a lens space
   """
   if M.num_cusps() > 1:
      return 'not attempted', 'not attempted', 'not attempted', 'not attempted'
   if M.solution_type(enum=True) !=1:
      for i in range(30):
         M.randomize()
         if M.solution_type(enum=True) ==1:
            break;
   try:
      shorties = robust_short_slopes(M, verified=True, MAX_PRECISION = 10000, PRECISION_STEP = 100 )
   except:
      print('short slopes not computed. M=',M )
      return 'not computed', 'not computed', 'not computed', 'not computed'
   hyp_list = []
   non_hyp_list = []
   unknown_list = []
   unknown_not_lens_space = []

   for s in shorties[0]:
      MC = M.copy()
      MC.dehn_fill(s,0)
      hypTest, data = MC.verify_hyperbolicity(True)
      if hypTest:
          hyp_list.append([s, data])
      else:
          s3test, s3cert = robust_s3_check(MC,cert=record_certificates)
          if s3test:
             non_hyp_list.append([s, 'S3'+s3cert])
             pass
          print(MC, obvious_lens_space(MC, cert=record_certificates))
          lensTest, lenscert = obvious_lens_space(MC, cert=record_certificates)
          if lensTest:
             non_hyp_list.append([s,'lens '+lenscert])
             pass
          if not lensTest and not s3test:
             if lenscert != None:
                 unknown_not_lens_space.append([s, 'not lens space:', lenscert])
             else:
                 unknown_list.append(s)
   return hyp_list, non_hyp_list, unknown_not_lens_space, unknown_list
             



==> anc/Analysis_of_covers/data/O236-19_covers/O236-19_covers.txt <==
index :0
[[1, 2, 0, 7, 11, 10, 5, 8, 3, 4, 6, 9], [2, 5, 3, 0, 8, 6, 1, 4, 7, 11, 9, 10], [1, 0, 7, 9, 6, 10, 4, 2, 11, 3, 5, 8], [4, 6, 8, 10, 0, 9, 1, 11, 2, 5, 3, 7], [0, 2, 3, 6, 5, 8, 7, 1, 10, 4, 9, 11]]
YvvLLzvLPvvvLLMzQvzwwQMQQwMQMQMQQQchhhpnqzCDAuvBIuJEBMQGNEAFSDPRUVPQMNSKSWOPORXQVXWVWXxxaanxaajkwwnxvafbxepibvclweeqwwfwjsvoebnwnuoctukmt_baab
 volume:42.6896705899555
 homology: Z/18 + Z
*********************

index :1
[[1, 2, 0, 4, 9, 11, 10, 5, 6, 3, 8, 7], [2, 5, 3, 0, 6, 7, 9, 1, 10, 4, 11, 8], [1, 0, 9, 8, 7, 11, 10, 4, 3, 2, 6, 5], [4, 7, 10, 5, 0, 3, 9, 1, 11, 6, 2, 8], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2]]
ZvvLLLvLvAvvvwMLwzQQzvwMPQAQAQQQQQQhijpoqtCxuAMEwIFEyBLPJVNRHTMUNOUTWWKXVUSYPQWYSRSTVXYxlaaaxaavjfarrhrrvgaedhidqlttlixixjggccvtvvbdcvcggvi_baab
 volume:42.6896705899555
 homology: Z/12 + Z
*********************

index :2
[[1, 2, 0, 9, 10, 4, 8, 6, 7, 11, 5, 3], [2, 7, 3, 0, 11, 10, 5, 8, 1, 4, 6, 9], [1, 0, 9, 6, 8, 11, 3, 10, 4, 2, 7, 5], [4, 8, 3, 2, 0, 7, 9, 5, 1, 6, 11, 10], [5, 7, 10, 9, 2, 1, 0, 6, 8, 4, 3, 11]]
XvvLPLvvLwzvLPzzPQvQPAvPQLAQAQQPQkhgijnpqxutBuDtvzACGBJEMCORHLFKNHPQTOQUOSTVTWVSWVUWxalaaxxakjcwtbrcvclrlxijalvkgkccsnicsmkqimmaapxago_baab
 volume:42.6896705899554
 homology: Z/18 + Z
*********************

index :3
[[1, 2, 0, 9, 11, 8, 3, 5, 7, 6, 4, 10], [2, 7, 3, 0, 10, 4, 9, 8, 1, 11, 5, 6], [1, 0, 5, 9, 8, 2, 7, 6, 4, 3, 11, 10], [4, 8, 3, 2, 0, 9, 11, 10, 1, 5, 7, 6], [5, 9, 11, 7, 3, 6, 0, 4, 2, 10, 1, 8]]
ZvLvLvALvvvwvwMALAMzLMzMQMPQQQzQQQQeihjmzyqAwDBEvuKNzOCJQSNUEOUVJKWVLSQPSTMYURQWXRTXYYXragrratfssvrfvsaagabhihhaophupxnfgcrrosbmognribsaaiu_baab
 volume:42.6896705899555
 homology: Z/12 + Z
*********************

index :4
[[1, 2, 0, 9, 6, 4, 5, 11, 7, 10, 3, 8], [2, 5, 3, 0, 8, 6, 1, 10, 11, 7, 9, 4], [4, 7, 5, 9, 0, 2, 11, 1, 10, 3, 8, 6], [3, 8, 6, 0, 9, 11, 2, 10, 1, 4, 7, 5], [0, 2, 3, 6, 8, 10, 9, 5, 7, 1, 4, 11]]
YvvLvvLvLwLzPwAvAvMzMPAPMAQMQQMQQQcholqusrxAxvDEzGJFQDBMRGLQSLFMNIITULORNWUNPVSUWXTXWXakcaaadpxeaakvkifavblpflaulwxtccailarbbbgfvkgfdodfd_baab
 volume:42.6896705899555
 homology: Z/18 + Z
*********************

index :5
[[1, 2, 0, 10, 8, 9, 5, 4, 7, 6, 11, 3], [2, 7, 3, 0, 6, 11, 9, 8, 1, 4, 5, 10], [4, 2, 1, 10, 0, 8, 11, 9, 5, 7, 3, 6], [3, 5, 8, 0, 10, 1, 7, 6, 2, 11, 4, 9], [5, 9, 4, 6, 8, 11, 0, 7, 1, 2, 10, 3]]
YvLvLvLvvALvzvQvPvAMAQQLQMQALQQPQQccflkjsruFAHIBJELBzzPGONQJDSROFMNQTITVUMLSUVPWXXWXVWnpvckpinfvaariklrrgqpuiatoipdveexadkuegcnuxbpppqplw_baab
 volume:42.6896705899555
 homology: Z/18 + Z
*********************

index :6
[[1, 2, 0, 7, 6, 8, 10, 11, 9, 5, 4, 3], [3, 7, 9, 4, 0, 1, 11, 5, 6, 10, 2, 8], [1, 0, 6, 9, 8, 10, 2, 11, 4, 3, 5, 7], [4, 8, 11, 5, 0, 3, 7, 6, 1, 10, 9, 2], [5, 4, 9, 8, 6, 1, 0, 7, 2, 11, 10, 3]]
YvLvvvLvwzvvwMLLQwLLLPMQQAQQQAQQMQccjpkorvqvzDKDzyPQJKGHPSGFDIEHNRUJNMJVRVSWSTQURTXWXXnbacbatmnbnlnwjappibkeiofffkkqtqmqempfwbhbcsovbhiqb_baab
 volume:42.6896705899555
 homology: Z/6 + Z/12 + Z
*********************

index :7
[[1, 2, 0, 10, 7, 9, 4, 6, 3, 11, 8, 5], [3, 6, 8, 4, 0, 1, 5, 11, 9, 2, 7, 10], [1, 0, 4, 10, 2, 7, 9, 5, 11, 6, 3, 8], [5, 7, 3, 2, 10, 0, 11, 1, 9, 8, 4, 6], [0, 2, 6, 4, 1, 9, 3, 8, 5, 10, 7, 11]]
XvvLLvvvwwzvzwwQPzQPzwPLPQQQPQPQQkhjjpxquyDzvFsEzBFMIKLCQLUJORFTHSMONPOUTSQWWRVTRVUWatbatlaaaskvvsoovmoaxvlmaixevxolpadxaxrsntxocvbnbx_baab
 volume:42.6896705899555
 homology: Z/8 + Z
*********************

index :8
[[1, 2, 0, 5, 8, 9, 4, 10, 6, 3, 11, 7], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5], [1, 0, 7, 10, 5, 4, 11, 2, 9, 8, 3, 6], [5, 4, 11, 8, 1, 0, 7, 6, 3, 10, 9, 2], [3, 8, 9, 1, 4, 2, 0, 5, 6, 11, 10, 7]]
XvvLvLvALMvvLLLvPAPvAPPQQMPPQMQQQkhfkopqlwsvItwGAExCMKKJCPEPRGJQITLIUOPVNQSUVSQWTWUWxxovaxcmajdbrfcvcgxppxfirmajxlpxqvvjfgvjcrncvekmsq_baab
 volume:42.6896705899555
 homology: Z/8 + Z
*********************

index :9
[[1, 2, 0, 10, 7, 3, 9, 11, 6, 8, 5, 4], [3, 6, 9, 4, 0, 11, 7, 1, 5, 10, 2, 8], [1, 0, 8, 9, 11, 6, 5, 10, 2, 3, 7, 4], [5, 6, 11, 7, 8, 0, 1, 3, 4, 10, 9, 2], [3, 8, 5, 1, 4, 7, 0, 11, 6, 9, 2, 10]]
XvLvvLvLAvwzMAAwLvLAQMvQMQMwQQMQQkemiorppuqzprvDEFxzMJFACGPIERMQKKPLMSRSQNVUWVWTVUUWraoaaumamthacaaubrppdgwmtamwcwggwobgwboopeilimxmbb_baab
 volume:42.6896705899555
 homology: Z/6 + Z/12 + Z
*********************

index :10
[[1, 2, 0, 10, 5, 6, 4, 9, 3, 11, 8, 7], [3, 6, 8, 4, 0, 11, 7, 1, 9, 2, 5, 10], [1, 0, 6, 5, 8, 3, 2, 11, 4, 10, 9, 7], [5, 3, 7, 1, 10, 0, 11, 2, 9, 8, 4, 6], [6, 1, 0, 9, 2, 11, 7, 4, 3, 5, 10, 8]]
YvvLvvLvMwvwvzPMzQLQzvzQQMzAQQQQQQcgpnjqsrsDytxuCHJLACABNEMSRFLIOVMUXTTOSWPXRXQPRWUVWVhbvgaaaiiadkfnjdhcovgtvtmtftsuhtuaabvnjkjbjvogwncog_baab
 volume:42.6896705899555
 homology: Z/8 + Z
*********************

index :11
[[1, 2, 0, 11, 7, 4, 10, 5, 6, 3, 8, 9], [3, 5, 9, 4, 0, 6, 1, 8, 11, 10, 2, 7], [1, 0, 3, 2, 11, 8, 9, 10, 5, 6, 7, 4], [5, 8, 11, 4, 3, 0, 7, 6, 1, 10, 9, 2], [6, 4, 8, 11, 7, 5, 1, 0, 3, 9, 2, 10]]
ZvvLvLvvwwwLwzLwwvPMvMvQQQQQPQQQQQQhfnqpsvosvEuCIxOQOLHFDURHXJKNQRVLXYMYSMNVWPRUTWXWVYUxxvxxuhbxgkbgpvhtuarkveujmdptqqeqxancrngsjrgjrncwgvf_baab
 volume:42.6896705899554
 homology: Z/8 + Z
*********************

index :12
[[1, 2, 0, 11, 7, 4, 10, 5, 6, 3, 8, 9], [3, 5, 9, 4, 0, 6, 1, 8, 11, 10, 2, 7], [1, 0, 3, 2, 11, 8, 9, 10, 5, 6, 7, 4], [5, 8, 11, 4, 3, 0, 7, 6, 1, 10, 9, 2], [6, 4, 8, 11, 7, 5, 1, 0, 3, 9, 2, 10]]
YvvLLvvvMvLvzAwQPPwLMPzMQMPAQPQMQQchhnpypxuypHtDvJwxNByEAOCQOSGFIPNSUKPKRUTQWTUVXVXWVXxxbaxhtaahscnsukwqnkrvevphlfgitxaanfnfbkrefktuiuphb_baab
 volume:42.6896705899554
 homology: Z/8 + Z
*********************



==> anc/Analysis_of_covers/data/O333-2_covers/annotated-old/single_cusped_O333-2-annotated.txt <==
list index: 0
sig: 1vLvvvvLMvAzzwvMQLLAPLPzMPLAMQQQQQPQcemprnqowABHIEtFvCMzByGGLQDKIRIQLVTNNUOSYZTXYZSVUWXY000ggaenpgaavkdrfvojaffbrglafidldqgfbkbrcfchkkciwgokfkaab_bBab
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]
volume: 45.0273570343769364197071877209252677960676103969058163994140822+e1e-12
homology: Z/69 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(1, 0)]
list may be incomplete, solutions verified or reported unknown

*****************************************
list index: 1
sig: 2vLvLvvLwvzPAzvLvQvQLMPPzQzPQQQPAQQPQeijoxysnwpBCzBxKFNNPJRJLHUGSGIKQRJLOYTRQVWSYX0WUZ0ZZ111cacapiibphfvjfvhleeupllhhuhmovjfvbbguvnogrkqeuobppennnk_BaaB
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164076300774+e1e-12
homology: Z/69 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 2
sig: 2vLvvvAvvAwvAwvLALPzMLLPMMAzQPQQQQQQQchnksuotquvxKDMNNAOEJLKESOPXS0RTWM0ZLVKYNXS1VRUZWUX1YZ1bgbcaubeacnrakqaevinuienpmxtphapkwckfsggnkgmjfnsofrqnoi_abBc
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]
volume: 45.0273570343769364197071877209252677960676103969058163933315436+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 3
sig: 2vvLLvLLwLzLvvwvvLzMLAAMQAQMMQQAQQQQQffkmpvqtrGFKDSFTKOMGOCPHDLMJUNVYRYLXTORWPUXQWZV100ZW011ttovaattqrrxrefhaipvighbgxqqxdltttcjjnkfcosrjgrxccsncxx_baab
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]
volume: 45.0273570343769364197071877209252677960676103969058163506439711+e1e-12
homology: Z/230 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 4
sig: 3vLvvLwLMvALLAwvAzMvMLwvAPPPAMQQQQQPQkdkhlnpnstqozruxABJzLPMQFIWQRWKNSLZ1Y1V0ZOUTXSYT0X02Z212Ynlrnwdflaaagfncgthraalfgnakwtnntrlaahadafalatudpqkpbpwmw_bBba
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]
volume: 45.0273570343769364197071877209252677960676103969058164031517608+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(1, 0)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 5
sig: 2vLvvvAvwwAvvAvALAzvMzQvPMQPQQMPQQQQQehilqqrptyDGKFDLJDECTCNENSSMMIWVOVZQTU00RZUR0XV1UYYXZ11kgrvmmqdxocbakkamcropfujdpaexphlmsfnkrllgnbgdbkxgscvkem_baab
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]
volume: 45.0273570343769364197071877209252677960676103969058163988368280+e1e-12
homology: Z/230 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 6
sig: 2vLvLvvAvvLLzMvvQPwLwMLPPMLQQQQQAMQQQeinlwBpyvCJEvFGxMEFJCSSVCIWNNRKMTUWZXQOXRPUYT010Z0Y1ZY1oawwaaiaawawcaevagqxgaatfianrrvncgnrosnwcovngmahftjmfgx_bbab
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]
volume: 45.0273570343769364197071877209252677960676103969058163220837618+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 7
sig: 1vvLLvvvwAzMvvLLLMwLPALQzwQAQMQQQQQQcgjmpqnsqBzAFHyMBxENTPQRNUFMMSUYLZULKOSRWOQWVX0Y0YXZ0XZmxvamfaxacwrwnawvommllpxpsumluapaujbsrorsfgjbxwxcrcxbn_bCcD
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]
volume: 45.0273570343769364197071877209252677960676103969058164073780224+e1e-12
homology: Z/3 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 8
sig: 0LLvvvvLvLzLAvLPQPLPMzLAPQzLQQPPQQQkcekvqxnpCurtywvDHyEBBKOHITFQPIKNTULQWMSSZTVWRXYVZYXYZiisaqggsakgowwwuhvtaalaakaggkojnhhoshcumlaalcxqgfgojb_DcEd
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]
volume: 45.0273570343769364197071877209252677960676103969058164021558128+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 9
sig: 3vLLvvLwwvLzzvQAQLQvMAQvwPMMAvPAQPQQQkdflpoynADztsBwDuGyIAIKGMKIMHHPNRLUSLZUWSX1W0Y21Z2V20YYZ1cavaaababrgvvvbbxsavuhxahxxmhataabkcasirhaihhlmhltvckgfb_baab
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]
volume: 45.0273570343769364197071877209252677960676103969058164089472559+e1e-12
homology: Z/3 + Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[]
unverified unknown short slopes:[(-1, 1)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 10
sig: 0vLLvvLLLvwvwvAAAAMAMQzQMvLPMzQQQQQkdflomvssEqvwszJzxDwILHIBKJLMFLRPISTUSUVPSYVURZXXYWZYZcavafedokfbfjcxvffbiqxirxehdclxafkgrccronpnooqaxmfhlf_Baab
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164087951095+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[[(1, 0), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unverified unknown short slopes:[(1, 0)]
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 11
sig: 3LLvLvvvvALzvLMwPvPvAMLPQQwLQPQMQAQQQkcehmuyoAqDqCBLzwDGMNBOJDENIULWYIRTQPS0PQUR0VU1XZ2Y1Z2Y21iiiaaisacmgxmatoaaaobvgjgwrawuqgwwcrwabcaotmapqabcwcfcww_BbcB
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]
volume: 45.0273570343769364197071877209252677960676103969058164076777805+e1e-12
homology: Z
unverified hyp short slopes:[]
unverified non hyp short slopes:[[(1, 0), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unverified unknown short slopes:[(1, 0)]
list may be incomplete, solutions verified or reported unknown
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/annotated-old/three_cusped_O333-2-annotated.txt <==
list index: 0
sig: 2vLvvvLLvvAvPMLPMzPvvPzzMQvQQMQQQQQQQeijlssozrtCHGBwwzCJNIKESFRZPQNMPSZUOYOXTS01UVTYVW0X101Zcncbhdbmagnacbnoobmaumgtbtiaqcssnbfkjffvcwtogongookaodc_BBaBBaaBBaaB
[[1, 2, 0, 5, 8, 7, 15, 3, 11, 6, 13, 4, 10, 12, 17, 9, 14, 16, 22, 18, 21, 23, 19, 20], [3, 6, 8, 4, 0, 15, 7, 1, 9, 2, 17, 5, 18, 21, 13, 11, 23, 19, 20, 10, 12, 14, 16, 22], [2, 0, 1, 10, 12, 3, 9, 17, 18, 16, 5, 8, 13, 4, 7, 19, 6, 14, 11, 22, 23, 20, 15, 21], [5, 3, 10, 1, 14, 0, 11, 13, 16, 18, 2, 6, 17, 7, 4, 21, 8, 12, 9, 23, 22, 15, 20, 19]]
volume: 45.0273570343769364197071877209252677960676103969058164090143462+e1e-12
homology: Z + Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 1
sig: 0LLvvLvPALLwvzwvzPPLwvAQAQzQAQPPQQQkceiokjnousxquGwCxzBIMOQEQNTQLGKNJVWPLNOXPTXZYWTVYZXYZiivpsfaevkigotxtlbcvsiagtteqvkgqcmheoiliognnwvgkroosg_BbabBeabBaab
[[1, 2, 0, 7, 8, 3, 16, 5, 14, 6, 17, 15, 11, 10, 4, 12, 9, 13, 19, 21, 23, 18, 20, 22], [3, 6, 8, 4, 0, 1, 5, 16, 9, 2, 19, 20, 10, 11, 7, 21, 14, 23, 17, 12, 13, 22, 15, 18], [2, 0, 1, 11, 15, 7, 13, 10, 4, 16, 5, 12, 3, 17, 21, 8, 18, 6, 9, 14, 22, 19, 23, 20], [5, 7, 10, 13, 16, 0, 11, 1, 18, 15, 2, 6, 17, 3, 20, 9, 4, 12, 8, 22, 14, 23, 19, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164070136949+e1e-12
homology: Z + Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/annotated-old/two_cusped_O333-2-annotated.txt <==
list index: 0
sig: 3vLvAvvzLLLLvwvPPzwLLLLwMPQAQQQQQQwQQkcfihrmprtDryJDwLAQGPITYJHRXKSJNLZMPWUOMUY0RYTX0SVZ21Z212kexkxbaxkanvidrxoamiuujvggsocfcfiwbnvfcggarovkicoqdxeprn_abBabaBb
[[1, 2, 0, 6, 12, 10, 8, 20, 3, 5, 9, 19, 17, 7, 11, 21, 18, 4, 22, 14, 13, 23, 16, 15], [3, 7, 12, 4, 0, 19, 20, 8, 1, 21, 16, 10, 13, 2, 18, 5, 11, 6, 23, 15, 17, 22, 9, 14], [2, 9, 5, 15, 18, 0, 13, 4, 12, 10, 1, 20, 21, 14, 6, 16, 3, 19, 7, 22, 23, 8, 17, 11], [6, 11, 14, 7, 16, 13, 0, 3, 17, 23, 20, 1, 22, 5, 2, 18, 4, 8, 15, 21, 10, 19, 12, 9]]
volume: 45.0273570343769364197071877209252677960676103969058163804787699+e1e-12
homology: Z/33 + Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 1
sig: 3vLvLvwwvvvQPwLwQvvMMzLQAAAPLMQAQPQQQkeihkAqnzxwtqCHBIOGEAFLCBRHJPKJWRYXZQZV0XZV0SRTX12YVW2112wagraibdalgfvdwaauanpifkhugoffanammvmqauxiivvvmalmgsobcc_abBcbBab
[[1, 2, 0, 15, 12, 10, 20, 14, 3, 5, 9, 6, 16, 7, 13, 8, 4, 19, 22, 21, 11, 17, 23, 18], [3, 7, 12, 4, 0, 19, 21, 8, 1, 11, 18, 23, 13, 2, 16, 14, 15, 10, 17, 20, 5, 22, 6, 9], [2, 9, 5, 14, 7, 0, 3, 17, 22, 10, 1, 21, 8, 23, 6, 11, 18, 4, 20, 13, 16, 15, 12, 19], [6, 11, 14, 5, 18, 3, 0, 16, 13, 15, 21, 1, 23, 8, 2, 9, 7, 20, 4, 22, 17, 10, 19, 12]]
volume: 45.0273570343769364197071877209252677960676103969058164069193336+e1e-12
homology: Z/33 + Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 2
sig: 2LvvvLvvLwvvLLQQLwPQzAvvQQPLPQMMQQQQQcimpopsCwFwsxzIMvKAKLLINVUOPQIUVXYZJPNRVXTS0ZS01WY1XY01isixccjoooofvvadgdvduxuxxpqudupjvcajvkrnjgoleblxbshkvaf_baabbaab
[[1, 2, 0, 13, 11, 3, 18, 17, 15, 8, 23, 14, 7, 5, 4, 9, 22, 12, 19, 6, 16, 10, 20, 21], [3, 7, 11, 4, 0, 1, 20, 5, 22, 19, 9, 12, 2, 17, 13, 23, 15, 14, 8, 10, 21, 6, 18, 16], [2, 8, 5, 10, 15, 0, 17, 6, 9, 1, 13, 4, 20, 3, 21, 11, 19, 7, 16, 18, 22, 23, 12, 14], [6, 10, 7, 8, 16, 17, 0, 2, 3, 13, 1, 19, 14, 9, 12, 18, 4, 5, 15, 11, 23, 22, 21, 20]]
volume: 45.0273570343769364197071877209252677960676103969058164086992456+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 3
sig: 3LLvLvLwwwMwvvzzMLwAMAAMAvAMMLPAQQQQQkcehkkomqqnCyFHEzEDMNMBICKCKIOVRXPWOSP1S2YR1T0X0ZYZW1X022iiiimdaanfdhihehwrnagsnsjccnqeeaaadqlhgajocvbvoooggrnctd_baabBaaB
[[1, 2, 0, 13, 10, 19, 3, 17, 7, 21, 16, 5, 18, 6, 23, 14, 4, 8, 20, 11, 12, 22, 9, 15], [3, 5, 10, 4, 0, 6, 1, 9, 20, 18, 11, 2, 21, 19, 8, 12, 13, 23, 7, 16, 14, 15, 17, 22], [2, 7, 5, 14, 17, 0, 13, 8, 1, 11, 4, 19, 6, 12, 15, 3, 22, 10, 23, 9, 18, 16, 21, 20], [6, 9, 12, 16, 18, 13, 0, 19, 11, 1, 23, 8, 2, 5, 21, 22, 3, 20, 4, 7, 17, 14, 15, 10]]
volume: 45.0273570343769364197071877209252677960676103969058164049464150+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 4
sig: 2vLvLvvPvwvvvPLMQLvPvPQQwMPPzQMQQQQQQefjlooCrzyrFuwNGJLRzDBDJMKGUJQORWRZNYWVT0UZX1S1TZYX01X0ctcvtaafcfbbovdveuegcvrtlxoahtfvocxffssohfafpwuoxoflqce_baabBacB
[[1, 2, 0, 8, 9, 11, 18, 3, 7, 13, 6, 15, 16, 4, 22, 5, 19, 23, 10, 12, 14, 17, 20, 21], [3, 6, 9, 4, 0, 16, 7, 1, 18, 10, 2, 22, 11, 8, 15, 23, 17, 5, 13, 20, 21, 19, 12, 14], [2, 0, 1, 7, 14, 8, 19, 12, 11, 4, 18, 5, 3, 23, 9, 20, 6, 13, 21, 16, 22, 10, 15, 17], [5, 8, 11, 9, 12, 0, 20, 14, 1, 3, 17, 2, 4, 21, 7, 19, 22, 10, 23, 15, 6, 13, 16, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164085722055+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 5
sig: 2LvvvLvAwvvQzLPzLLAPzzzPPMQPzQAMQAQQQbhmqotuxypqErFKHJLKMCNHLMTRISMPUSTWQUXTN0YVRQVX1YZXZ011pwamlaaapcveklpapaadhappgvgfggsgcjegkqbrttacnhiuqwcjfrk_abBbcBba
[[1, 2, 0, 8, 9, 11, 19, 3, 7, 14, 6, 15, 22, 18, 4, 5, 12, 23, 20, 10, 13, 17, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 19, 10, 2, 12, 21, 23, 8, 20, 15, 18, 5, 14, 16, 11, 13, 22], [2, 0, 1, 7, 14, 8, 10, 12, 11, 20, 13, 5, 3, 6, 15, 4, 22, 19, 9, 23, 18, 16, 21, 17], [5, 8, 11, 13, 16, 0, 12, 10, 1, 19, 7, 2, 6, 3, 21, 22, 4, 20, 23, 9, 17, 14, 15, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164057133532+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 6
sig: 3vLvLvvLvLLvPLwAwzMzzLPPPPQPQzLQQQQQQkeijvmtrDtqFsLEGLNPMCLTTKUWNWNHGHOJK1PV2XSWVU0S1XVZYY2012cacacpaagfcfhvlmapabhlldlaxtldtdtfnajoewvngchvpwfhjndfkj_bBabbaab
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 13, 6, 8, 17, 4, 20, 10, 11, 22, 14, 21, 18, 23, 12, 19], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 21, 11, 5, 22, 13, 17, 20, 19, 8, 16, 12, 23, 14], [2, 0, 1, 7, 14, 8, 16, 12, 11, 4, 18, 5, 3, 19, 9, 6, 15, 21, 20, 23, 10, 22, 17, 13], [5, 8, 11, 9, 12, 0, 17, 14, 1, 3, 13, 2, 4, 10, 7, 21, 22, 6, 23, 20, 19, 15, 16, 18]]
volume: 45.0273570343769364197071877209252677960676103969058163970246167+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 7
sig: 2vLvvLvwMvPvwzwwwvLPQMzLQMMQMQPAPQQQQemnolswvzxDryCAQJJLQNUTSNOOSTWIXMRVUMPLZUSYZX1010WV1YY0cavareaamrcfrjjaddeeeapppxxpmqvvjrkkonwasfpikupqxgcpqqg_cbdbaBBa
[[1, 2, 0, 5, 9, 7, 18, 3, 19, 14, 6, 8, 16, 17, 4, 12, 15, 22, 10, 11, 21, 23, 13, 20], [3, 6, 9, 4, 0, 18, 7, 1, 20, 10, 2, 12, 22, 23, 5, 8, 21, 16, 14, 13, 15, 17, 11, 19], [2, 0, 1, 7, 15, 8, 10, 12, 11, 21, 13, 5, 3, 6, 9, 16, 4, 19, 20, 22, 23, 14, 17, 18], [5, 8, 11, 13, 17, 0, 12, 10, 1, 20, 7, 2, 6, 3, 23, 22, 19, 4, 21, 16, 9, 18, 15, 14]]
volume: 45.0273570343769364197071877209252677960676103969058164084289814+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 8
sig: 6LLvvLvMwvLzvMzzLwwPLPPAAPLwwPQQAQQPAQQkceipmjmyrCxuuFGFIAzDORNELIMMGWJRTOYQTZWTS21USZZ123032545544iivihfeijawwgtdpeeevrwssnjvwvqbwtrdoqmaidhxedkwggrcbgxuillh_BaaBbbab
[[1, 2, 0, 11, 8, 15, 19, 3, 10, 6, 4, 7, 22, 12, 20, 16, 5, 23, 14, 9, 18, 17, 13, 21], [3, 6, 8, 4, 0, 17, 7, 1, 9, 2, 11, 19, 21, 16, 13, 12, 14, 18, 5, 10, 23, 15, 20, 22], [2, 0, 1, 12, 10, 4, 9, 11, 14, 20, 5, 21, 13, 3, 18, 22, 15, 19, 8, 23, 6, 7, 16, 17], [5, 4, 10, 14, 1, 0, 16, 17, 12, 22, 2, 23, 8, 18, 3, 20, 6, 7, 13, 21, 15, 19, 9, 11]]
volume: 45.0273570343769364197071877209252677960676103969058161089887365+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************
list index: 9
sig: 4vLvvLvzwLvzzwAMvAvzPMPMAvLQQPQQPAQQQQcekjoroqsrDFyIvGBQOPAGEIULV0LXMLW1NQXTNPRZTZYU113WY2320023giwaqmehajgwpoqctddkmoeamqullvfvajnkcjrsrkjjsqhqkwqumvfmx_bBbaabBc
[[1, 2, 0, 11, 8, 10, 3, 16, 14, 5, 9, 6, 23, 12, 4, 19, 20, 22, 17, 21, 7, 15, 18, 13], [3, 5, 8, 4, 0, 6, 1, 21, 9, 2, 14, 10, 18, 7, 11, 22, 17, 19, 20, 16, 12, 13, 23, 15], [2, 0, 1, 12, 15, 7, 17, 10, 4, 21, 5, 3, 11, 23, 13, 8, 22, 18, 6, 9, 16, 19, 20, 14], [5, 7, 10, 13, 16, 0, 19, 1, 22, 18, 2, 23, 14, 3, 12, 20, 4, 21, 9, 6, 15, 17, 8, 11]]
volume: 45.0273570343769364197071877209252677960676103969058164056258410+e1e-12
homology: Z + Z
unverified hyp short slopes:not computed
unverified non hyp short slopes:not computed
unverified unknown short slopes:not computed
list may be incomplete, solutions verified or reported unknown
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/annotated/single_cusped_O333-2-annotated.txt <==
list index: 0
sig: 2vLvvvAvvMvwQvMAzwvALPAwPAQwMPQQMQQQQehjlmtuoszytAAyMLIzIRFSGJFQLVRHMWY0PURT0VQXVW1UYZZX1Y10rgrcfttbqtjnjjjxamfmauahhmmlaejkbxagrvvpfkmsoacddhlxqfv_abBb
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]
volume: 45.0273570343769364197071877209252677960676103969058163130818895+e1/1000000000000
homology: Z/69 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 2vLvvvLwvvzAwzvMQLALPwLPAPQAPMPQPQQQQclmnzxvEtBGyECFLwAOADHREHIQKJSJNXMSZUOYPWQUZ1XY0V01WYZ1jwvjaaitgwrjrwfaowhwckecobqtlhtaagsqcfvcngkiljjdbdpvbqg_aBbB
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164070950911+e1/1000000000000
homology: Z/69 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 2
sig: 3vLvAvvvwwvALvvvzvAAQwAQMzMAQPQPQQQQQkcifrlpsxHuAPIGISGFQUMENILXEWVTSQYRZYU10VOO0XRQWS0Z122Z21vpxpfaxaavseelladixdeadapaifcjrnowbooiugkcqnowfnhwdemclm_baab
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]
volume: 45.0273570343769364197071877209252677960676103969058163550958084+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 3
sig: 4vvLLvLLLwvMPQvvvzwLMQLPPQPvQwMwQQQQQQcffnmltmzAswptDvHIEFGBKBIFGUIKTHLTNRSOWY103Z3SVUYY2X130122ttcvvicaeaaqaavxhqtdcxbebbagcjobsscvkxhueaixfxigvnofbfbww_Bcab
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]
volume: 45.0273570343769364197071877209252677960676103969058163105791701+e1/1000000000000
homology: Z/230 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 4
sig: 1vvLLLvvLvLvvQALLwLLwwPMAQPAQQAQQQQQcgfjoqsFBAqzvuIJAFQTJKDNOHKGOUQHSVRUYTNVPRSSZZYVXX00YX0xxaaaaallbwsbaewjtlxtnddlmihuhvfssrjwgbocsrsrwgobahjjd_abba
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]
volume: 45.0273570343769364197071877209252677960676103969058163903859040+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 5
sig: 3vLvLvvvAzMzvvLMwwPPAvMPwMQAPQMQPQQQMkchnrpnwoBzsHFEDJMCODJCAQGNKJPQUQSYZWRNZRWRT0VT0X1WXY1222ftjqesatggftsvkqubpshgsmidddpmjgktavrcujrvwmjomclwbidhhp_BaaB
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]
volume: 45.0273570343769364197071877209252677960676103969058163242616619+e1/1000000000000
homology: Z/230 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 6
sig: 3LLvLvvvLzwPAzAMLLQLLMwzMwAQQAwLzQQQQkcehpusoruxyrtqDDAzBGIyFCNDGPMRJKMOSTNPTTYWUV210ZY0X2Y102iiimaaswbqxwsgdthaaxiggsqcviahoraemhatqceowgtqplltxsonnf_cbdb
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]
volume: 45.0273570343769364197071877209252677960676103969058164037476886+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 7
sig: 6vLLwLvzvvLALQAzzAwvvzwAMwAQQLMQPQzAQQQkddghiwxsywBqyvtvAGwMQJEQERGLUVWNTR0TUMVYSZ21V32Y1Z4YZ045355kshgspaaffabsvgohagrawbekuvvletkllmllbtulitpdnfggwevwvhdjxk_BaaB
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]
volume: unverified:45.0273570343769364197071877209252677960676103969058164091190837homology: Z/3 + Z
hyp short slopes:not computed
non hyp short slopes:not computed
unknown short slopes (not lens space):not computed
unknown short slopes:not computed
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 8
sig: 2vvLvLvvvAvzvwPMwwQALzAAMvQPPQQQMQQQQgjpqwzuIGJEDDBKJNPMOAOPANFWVLNOYKMZURTKSV0SZTY0UXVX1011maamtaaaarssoombaaaaciecmvxtemtateddmhtrjjovgjjrfowacmx_abBc
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]
volume: 45.0273570343769364197071877209252677960676103969058163988394579+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 9
sig: 8LLvLvvwwAMAvLzvwzzLLQLQLQMQLMwwAPAQMPQQQcehpomsrvsrwBBxCFPNNIKEDFRGPJGHJTVXUORQ1WZ413V40W5Z2472376676iiiidaaaisnaadlqgaelfbgogafavnnculahttlafgiliruowhrtuhhagsfjf_FeGf
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]
volume: 45.0273570343769364197071877209252677960676103969058164086734248+e1/1000000000000
homology: Z/3 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 10
sig: 6LLvvLLvPLLzzzALvQvwLwQPMPMQzQvzMPQQPQQkceijopsrxnrzszwAEIzBECGJPOSLQTMSVKURPPTWR34VY0ZWX1031554345iivbmhaiifgikafduafvosgfispwpardpbhhaidlhcdgkcrcjcbgrlaioqm_dCcB
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164078391770+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 11
sig: 6LvvLLwvzLvvPLLzLAQPAPLPAPQzzvzAMQQPQQQkcijlpqnpBsxCHwBxEADBHCAMNEEPMLTKNLOP10YZV004YU54Y3X3Z152354iioixqcoiwreqvuomiauqmmavcojkrabkjrwpmeeimjgsodfvfogootvgpv_baab
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]
volume: 45.0273570343769364197071877209252677960676103969058164089822233+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/annotated/three_cusped_O333-2-annotated.txt <==
list index: 0
sig: ZLLvLvvMzwMvLwvwMAzzAwAMwQPAQQQMPQQcehplqmlvyuFwxEzvxGGCOQRLNQFIJVRMKVVKWSWOTRTSXXUYYWYiiiiddadilcadqqatnjjsalmgierokmpgjauceaexugroxpgplfs_baabbaabbaab
[[1, 2, 0, 5, 8, 7, 15, 3, 11, 6, 13, 4, 10, 12, 17, 9, 14, 16, 22, 18, 21, 23, 19, 20], [3, 6, 8, 4, 0, 15, 7, 1, 9, 2, 17, 5, 18, 21, 13, 11, 23, 19, 20, 10, 12, 14, 16, 22], [2, 0, 1, 10, 12, 3, 9, 17, 18, 16, 5, 8, 13, 4, 7, 19, 6, 14, 11, 22, 23, 20, 15, 21], [5, 3, 10, 1, 14, 0, 11, 13, 16, 18, 2, 6, 17, 7, 4, 21, 8, 12, 9, 23, 22, 15, 20, 19]]
volume: 45.0273570343769364197071877209252677960676103969058164090921593+e1/1000000000000
homology: Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 1LLvwvvvLvwvAMAQvwLMPLMMLQAMPMQQQAPQcceforqxCyBpuAFIGxwzDzDLORMRNKRLUJVWMOSNYVSXYSTWVZ0ZZ00iiamiccapigoealacrpmgwjwxvdwjlfawqtcflktqtidixdmqqaaqu_acbbBaBcbdbBaab
[[1, 2, 0, 7, 8, 3, 16, 5, 14, 6, 17, 15, 11, 10, 4, 12, 9, 13, 19, 21, 23, 18, 20, 22], [3, 6, 8, 4, 0, 1, 5, 16, 9, 2, 19, 20, 10, 11, 7, 21, 14, 23, 17, 12, 13, 22, 15, 18], [2, 0, 1, 11, 15, 7, 13, 10, 4, 16, 5, 12, 3, 17, 21, 8, 18, 6, 9, 14, 22, 19, 23, 20], [5, 7, 10, 13, 16, 0, 11, 1, 18, 15, 2, 6, 17, 3, 20, 9, 4, 12, 8, 22, 14, 23, 19, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164064788165+e1/1000000000000
homology: Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/annotated/two_cusped_O333-2-annotated.txt <==
list index: 0
sig: 0vLvAvvLLLAzvLPQzAzvwzMAwPAPzQQQQQQkeghljrnuqzvrsCvvxCFGNILDPFQGGIKVWTZNZOUXQYTYSYWSXXVWZcelsculiackfshvsraxlalaogbcsrvgpxiqfloqesqiqpxapbbvbs_BcabbaaB
[[1, 2, 0, 6, 12, 10, 8, 20, 3, 5, 9, 19, 17, 7, 11, 21, 18, 4, 22, 14, 13, 23, 16, 15], [3, 7, 12, 4, 0, 19, 20, 8, 1, 21, 16, 10, 13, 2, 18, 5, 11, 6, 23, 15, 17, 22, 9, 14], [2, 9, 5, 15, 18, 0, 13, 4, 12, 10, 1, 20, 21, 14, 6, 16, 3, 19, 7, 22, 23, 8, 17, 11], [6, 11, 14, 7, 16, 13, 0, 3, 17, 23, 20, 1, 22, 5, 2, 18, 4, 8, 15, 21, 10, 19, 12, 9]]
volume: 45.0273570343769364197071877209252677960676103969058163616945463+e1/1000000000000
homology: Z/33 + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 1vLvvLwvwvvAwQwzvwPPvzMMPQQAQAQQPMQQcdlmqswoqDzCruwyAKALMMCUHFUHTVGWUJPVRWXSNXYRSQRYWZ0VZ00warxxahaapufjjvgxbleefuhhvwvgrbggsbgjefopqrkjvlbaegkrv_bacBBaBb
[[1, 2, 0, 15, 12, 10, 20, 14, 3, 5, 9, 6, 16, 7, 13, 8, 4, 19, 22, 21, 11, 17, 23, 18], [3, 7, 12, 4, 0, 19, 21, 8, 1, 11, 18, 23, 13, 2, 16, 14, 15, 10, 17, 20, 5, 22, 6, 9], [2, 9, 5, 14, 7, 0, 3, 17, 22, 10, 1, 21, 8, 23, 6, 11, 18, 4, 20, 13, 16, 15, 12, 19], [6, 11, 14, 5, 18, 3, 0, 16, 13, 15, 21, 1, 23, 8, 2, 9, 7, 20, 4, 22, 17, 10, 19, 12]]
volume: 45.0273570343769364197071877209252677960676103969058163896541384+e1/1000000000000
homology: Z/33 + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 2
sig: 4LLvPvvzLPvLAAzQAwQzPALzAzwwvAzQPAPQQQccegholtlqvxuyrsCytAzEAFxCFBGKINIONLRQSXY0UUV113210Z330Z22iiuixaifraaiingaxipsasifrivdlvqjaaopafniqogfexapiupmhussv_baCbbbBa
[[1, 2, 0, 13, 11, 3, 18, 17, 15, 8, 23, 14, 7, 5, 4, 9, 22, 12, 19, 6, 16, 10, 20, 21], [3, 7, 11, 4, 0, 1, 20, 5, 22, 19, 9, 12, 2, 17, 13, 23, 15, 14, 8, 10, 21, 6, 18, 16], [2, 8, 5, 10, 15, 0, 17, 6, 9, 1, 13, 4, 20, 3, 21, 11, 19, 7, 16, 18, 22, 23, 12, 14], [6, 10, 7, 8, 16, 17, 0, 2, 3, 13, 1, 19, 14, 9, 12, 18, 4, 5, 15, 11, 23, 22, 21, 20]]
volume: 45.0273570343769364197071877209252677960676103969058164065209042+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 3
sig: 2LvvvvLwvMzAwvwvAAzMPPQwzQAAPAQLPQQQQbhmksprxnqAwwDMKzzBCAHCLEHJMSLIKSTNPRPSQ0UVZV1XWYZ0Y1Z1lsafpaeatfhnnhaloopiimtjvcwkmwgnmmjvmgdraqcvcgfwnrvsfrr_bBBaaBBa
[[1, 2, 0, 13, 10, 19, 3, 17, 7, 21, 16, 5, 18, 6, 23, 14, 4, 8, 20, 11, 12, 22, 9, 15], [3, 5, 10, 4, 0, 6, 1, 9, 20, 18, 11, 2, 21, 19, 8, 12, 13, 23, 7, 16, 14, 15, 17, 22], [2, 7, 5, 14, 17, 0, 13, 8, 1, 11, 4, 19, 6, 12, 15, 3, 22, 10, 23, 9, 18, 16, 21, 20], [6, 9, 12, 16, 18, 13, 0, 19, 11, 1, 23, 8, 2, 5, 21, 22, 3, 20, 4, 7, 17, 14, 15, 10]]
volume: 45.0273570343769364197071877209252677960676103969058164087378570+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 4
sig: 0LLvLvvwvzPLAPPLQAMMAAzwPvPMLvQQMQQkcehptwwnvnuyzwrvDxyAyDzCzEECEILMRKSNPYRQVTXWWVUYWZZYZiiiiaksffwwqikjwpfdmxlpxtbrwvmpxxwacwhifempqvbvcrxdbi_babBcbdb
[[1, 2, 0, 8, 9, 11, 18, 3, 7, 13, 6, 15, 16, 4, 22, 5, 19, 23, 10, 12, 14, 17, 20, 21], [3, 6, 9, 4, 0, 16, 7, 1, 18, 10, 2, 22, 11, 8, 15, 23, 17, 5, 13, 20, 21, 19, 12, 14], [2, 0, 1, 7, 14, 8, 19, 12, 11, 4, 18, 5, 3, 23, 9, 20, 6, 13, 21, 16, 22, 10, 15, 17], [5, 8, 11, 9, 12, 0, 20, 14, 1, 3, 17, 2, 4, 21, 7, 19, 22, 10, 23, 15, 6, 13, 16, 18]]
volume: 45.0273570343769364197071877209252677960676103969058163961376580+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 5
sig: 2vLLvvvMLzPvwPzwLAvMvLQwvQPQAQAPQQQQQdfhomrpwqBxvutIHIKGQEDRRUFSWIGHJUXZTXPYRY1XT1WVS0Z0YZ01whjafxhaaaangvidxuquxxaaesvnkooffbafbbxvipoopggbpaluhle_baBbBaaBba
[[1, 2, 0, 8, 9, 11, 19, 3, 7, 14, 6, 15, 22, 18, 4, 5, 12, 23, 20, 10, 13, 17, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 19, 10, 2, 12, 21, 23, 8, 20, 15, 18, 5, 14, 16, 11, 13, 22], [2, 0, 1, 7, 14, 8, 10, 12, 11, 20, 13, 5, 3, 6, 15, 4, 22, 19, 9, 23, 18, 16, 21, 17], [5, 8, 11, 13, 16, 0, 12, 10, 1, 19, 7, 2, 6, 3, 21, 22, 4, 20, 23, 9, 17, 14, 15, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164063327936+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 6
sig: 4LvvLvLLvvPAPwPLPvzLQzPwzwAQQQMAQPwMQQcbfhowsutrzsqyDEtzGLFyGHPCIRIUKVNOPKLOXPVTXYSUWZ0Z22103323mmolaqavgiwwvaevpitmcivujwpfdgebgxsggqpeqdvvobtuxtuxdnrff_BaabDBEB
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 13, 6, 8, 17, 4, 20, 10, 11, 22, 14, 21, 18, 23, 12, 19], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 21, 11, 5, 22, 13, 17, 20, 19, 8, 16, 12, 23, 14], [2, 0, 1, 7, 14, 8, 16, 12, 11, 4, 18, 5, 3, 19, 9, 6, 15, 21, 20, 23, 10, 22, 17, 13], [5, 8, 11, 9, 12, 0, 17, 14, 1, 3, 13, 2, 4, 10, 7, 21, 22, 6, 23, 20, 19, 15, 16, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164067894010+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 7
sig: 3vLvLvvvLLvvMMAMLMzwLzQzwPLAMQMQQQQQQkdirlrsuztuyxsCIxwPJJPGCIKRYRLRXSSWOQOUNZQ2T10Y2VXW0WY012batgaqmeagobfgecoqppaibhaaaaaofkkvkjkccjfpvxmjmfwwpjgqto_dCeDbabB
[[1, 2, 0, 5, 9, 7, 18, 3, 19, 14, 6, 8, 16, 17, 4, 12, 15, 22, 10, 11, 21, 23, 13, 20], [3, 6, 9, 4, 0, 18, 7, 1, 20, 10, 2, 12, 22, 23, 5, 8, 21, 16, 14, 13, 15, 17, 11, 19], [2, 0, 1, 7, 15, 8, 10, 12, 11, 21, 13, 5, 3, 6, 9, 16, 4, 19, 20, 22, 23, 14, 17, 18], [5, 8, 11, 13, 17, 0, 12, 10, 1, 20, 7, 2, 6, 3, 23, 22, 19, 4, 21, 16, 9, 18, 15, 14]]
volume: 45.0273570343769364197071877209252677960676103969058164086574399+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 8
sig: -b-LLvLvvLvzLzzLQMwvwPPzPMvwQwLQMLQAMzAQAQQQQcehntyozACuDqDvIBHBxAKEFOKOJUXTYTNYPZ3PQ145060V95626348+827+798+iiiiaishaagagavapligivbsogkveapthsdgelgbphmounbittwagoddxwpdpcjg_abbaGBBa
[[1, 2, 0, 11, 8, 15, 19, 3, 10, 6, 4, 7, 22, 12, 20, 16, 5, 23, 14, 9, 18, 17, 13, 21], [3, 6, 8, 4, 0, 17, 7, 1, 9, 2, 11, 19, 21, 16, 13, 12, 14, 18, 5, 10, 23, 15, 20, 22], [2, 0, 1, 12, 10, 4, 9, 11, 14, 20, 5, 21, 13, 3, 18, 22, 15, 19, 8, 23, 6, 7, 16, 17], [5, 4, 10, 14, 1, 0, 16, 17, 12, 22, 2, 23, 8, 18, 3, 20, 6, 7, 13, 21, 15, 19, 9, 11]]
volume: 45.0273570343769364197071877209252677960676103969058158623529945+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 9
sig: 1LvvvAvLLvMAvPAQwvwPMvzMAQQMQLMAPQMQccfjplnsuwszursDtAyFBDzNLGNLOTJMRQRTLMSSUWPSYZXVZVXY000icrpsuiaagxcbsakaspqlqfjgwkiibriiiakvaqaigsaxospnwpdrw_baabbBcB
[[1, 2, 0, 11, 8, 10, 3, 16, 14, 5, 9, 6, 23, 12, 4, 19, 20, 22, 17, 21, 7, 15, 18, 13], [3, 5, 8, 4, 0, 6, 1, 21, 9, 2, 14, 10, 18, 7, 11, 22, 17, 19, 20, 16, 12, 13, 23, 15], [2, 0, 1, 12, 15, 7, 17, 10, 4, 21, 5, 3, 11, 23, 13, 8, 22, 18, 6, 9, 16, 19, 20, 14], [5, 7, 10, 13, 16, 0, 19, 1, 22, 18, 2, 23, 14, 3, 12, 20, 4, 21, 9, 6, 15, 17, 8, 11]]
volume: 45.0273570343769364197071877209252677960676103969058164089610370+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-2_covers/single_cusped_O333-2-with-homology.txt <==
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]

Index: 0
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]

Index: 1
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]

Index: 2
H1: Z
***************************************
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]

Index: 3
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]

Index: 4
H1: Z
***************************************
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]

Index: 5
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]

Index: 6
H1: Z
***************************************
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]

Index: 7
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]

Index: 8
H1: Z
***************************************
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]

Index: 9
H1: Z + Z_3
***************************************
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]

Index: 10
H1: Z
***************************************
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]

Index: 11
H1: Z
***************************************

==> anc/Analysis_of_covers/data/O333-2_covers/three_cusped_O333-2-with-homology.txt <==
[[1, 2, 0, 5, 8, 7, 15, 3, 11, 6, 13, 4, 10, 12, 17, 9, 14, 16, 22, 18, 21, 23, 19, 20], [3, 6, 8, 4, 0, 15, 7, 1, 9, 2, 17, 5, 18, 21, 13, 11, 23, 19, 20, 10, 12, 14, 16, 22], [2, 0, 1, 10, 12, 3, 9, 17, 18, 16, 5, 8, 13, 4, 7, 19, 6, 14, 11, 22, 23, 20, 15, 21], [5, 3, 10, 1, 14, 0, 11, 13, 16, 18, 2, 6, 17, 7, 4, 21, 8, 12, 9, 23, 22, 15, 20, 19]]

Index: 0
H1: Z + Z + Z
***************************************
[[1, 2, 0, 7, 8, 3, 16, 5, 14, 6, 17, 15, 11, 10, 4, 12, 9, 13, 19, 21, 23, 18, 20, 22], [3, 6, 8, 4, 0, 1, 5, 16, 9, 2, 19, 20, 10, 11, 7, 21, 14, 23, 17, 12, 13, 22, 15, 18], [2, 0, 1, 11, 15, 7, 13, 10, 4, 16, 5, 12, 3, 17, 21, 8, 18, 6, 9, 14, 22, 19, 23, 20], [5, 7, 10, 13, 16, 0, 11, 1, 18, 15, 2, 6, 17, 3, 20, 9, 4, 12, 8, 22, 14, 23, 19, 21]]

Index: 1
H1: Z + Z + Z
***************************************

==> anc/Analysis_of_covers/data/O333-2_covers/two_cusped_O333-2-with-homology.txt <==
[[1, 2, 0, 6, 12, 10, 8, 20, 3, 5, 9, 19, 17, 7, 11, 21, 18, 4, 22, 14, 13, 23, 16, 15], [3, 7, 12, 4, 0, 19, 20, 8, 1, 21, 16, 10, 13, 2, 18, 5, 11, 6, 23, 15, 17, 22, 9, 14], [2, 9, 5, 15, 18, 0, 13, 4, 12, 10, 1, 20, 21, 14, 6, 16, 3, 19, 7, 22, 23, 8, 17, 11], [6, 11, 14, 7, 16, 13, 0, 3, 17, 23, 20, 1, 22, 5, 2, 18, 4, 8, 15, 21, 10, 19, 12, 9]]

Index: 0
H1: Z + Z + Z_3 + Z_11
***************************************
[[1, 2, 0, 15, 12, 10, 20, 14, 3, 5, 9, 6, 16, 7, 13, 8, 4, 19, 22, 21, 11, 17, 23, 18], [3, 7, 12, 4, 0, 19, 21, 8, 1, 11, 18, 23, 13, 2, 16, 14, 15, 10, 17, 20, 5, 22, 6, 9], [2, 9, 5, 14, 7, 0, 3, 17, 22, 10, 1, 21, 8, 23, 6, 11, 18, 4, 20, 13, 16, 15, 12, 19], [6, 11, 14, 5, 18, 3, 0, 16, 13, 15, 21, 1, 23, 8, 2, 9, 7, 20, 4, 22, 17, 10, 19, 12]]

Index: 1
H1: Z + Z + Z_3 + Z_11
***************************************
[[1, 2, 0, 13, 11, 3, 18, 17, 15, 8, 23, 14, 7, 5, 4, 9, 22, 12, 19, 6, 16, 10, 20, 21], [3, 7, 11, 4, 0, 1, 20, 5, 22, 19, 9, 12, 2, 17, 13, 23, 15, 14, 8, 10, 21, 6, 18, 16], [2, 8, 5, 10, 15, 0, 17, 6, 9, 1, 13, 4, 20, 3, 21, 11, 19, 7, 16, 18, 22, 23, 12, 14], [6, 10, 7, 8, 16, 17, 0, 2, 3, 13, 1, 19, 14, 9, 12, 18, 4, 5, 15, 11, 23, 22, 21, 20]]

Index: 2
H1: Z + Z
***************************************
[[1, 2, 0, 13, 10, 19, 3, 17, 7, 21, 16, 5, 18, 6, 23, 14, 4, 8, 20, 11, 12, 22, 9, 15], [3, 5, 10, 4, 0, 6, 1, 9, 20, 18, 11, 2, 21, 19, 8, 12, 13, 23, 7, 16, 14, 15, 17, 22], [2, 7, 5, 14, 17, 0, 13, 8, 1, 11, 4, 19, 6, 12, 15, 3, 22, 10, 23, 9, 18, 16, 21, 20], [6, 9, 12, 16, 18, 13, 0, 19, 11, 1, 23, 8, 2, 5, 21, 22, 3, 20, 4, 7, 17, 14, 15, 10]]

Index: 3
H1: Z + Z
***************************************
[[1, 2, 0, 8, 9, 11, 18, 3, 7, 13, 6, 15, 16, 4, 22, 5, 19, 23, 10, 12, 14, 17, 20, 21], [3, 6, 9, 4, 0, 16, 7, 1, 18, 10, 2, 22, 11, 8, 15, 23, 17, 5, 13, 20, 21, 19, 12, 14], [2, 0, 1, 7, 14, 8, 19, 12, 11, 4, 18, 5, 3, 23, 9, 20, 6, 13, 21, 16, 22, 10, 15, 17], [5, 8, 11, 9, 12, 0, 20, 14, 1, 3, 17, 2, 4, 21, 7, 19, 22, 10, 23, 15, 6, 13, 16, 18]]

Index: 4
H1: Z + Z
***************************************
[[1, 2, 0, 8, 9, 11, 19, 3, 7, 14, 6, 15, 22, 18, 4, 5, 12, 23, 20, 10, 13, 17, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 19, 10, 2, 12, 21, 23, 8, 20, 15, 18, 5, 14, 16, 11, 13, 22], [2, 0, 1, 7, 14, 8, 10, 12, 11, 20, 13, 5, 3, 6, 15, 4, 22, 19, 9, 23, 18, 16, 21, 17], [5, 8, 11, 13, 16, 0, 12, 10, 1, 19, 7, 2, 6, 3, 21, 22, 4, 20, 23, 9, 17, 14, 15, 18]]

Index: 5
H1: Z + Z
***************************************
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 13, 6, 8, 17, 4, 20, 10, 11, 22, 14, 21, 18, 23, 12, 19], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 21, 11, 5, 22, 13, 17, 20, 19, 8, 16, 12, 23, 14], [2, 0, 1, 7, 14, 8, 16, 12, 11, 4, 18, 5, 3, 19, 9, 6, 15, 21, 20, 23, 10, 22, 17, 13], [5, 8, 11, 9, 12, 0, 17, 14, 1, 3, 13, 2, 4, 10, 7, 21, 22, 6, 23, 20, 19, 15, 16, 18]]

Index: 6
H1: Z + Z
***************************************
[[1, 2, 0, 5, 9, 7, 18, 3, 19, 14, 6, 8, 16, 17, 4, 12, 15, 22, 10, 11, 21, 23, 13, 20], [3, 6, 9, 4, 0, 18, 7, 1, 20, 10, 2, 12, 22, 23, 5, 8, 21, 16, 14, 13, 15, 17, 11, 19], [2, 0, 1, 7, 15, 8, 10, 12, 11, 21, 13, 5, 3, 6, 9, 16, 4, 19, 20, 22, 23, 14, 17, 18], [5, 8, 11, 13, 17, 0, 12, 10, 1, 20, 7, 2, 6, 3, 23, 22, 19, 4, 21, 16, 9, 18, 15, 14]]

Index: 7
H1: Z + Z
***************************************
[[1, 2, 0, 11, 8, 15, 19, 3, 10, 6, 4, 7, 22, 12, 20, 16, 5, 23, 14, 9, 18, 17, 13, 21], [3, 6, 8, 4, 0, 17, 7, 1, 9, 2, 11, 19, 21, 16, 13, 12, 14, 18, 5, 10, 23, 15, 20, 22], [2, 0, 1, 12, 10, 4, 9, 11, 14, 20, 5, 21, 13, 3, 18, 22, 15, 19, 8, 23, 6, 7, 16, 17], [5, 4, 10, 14, 1, 0, 16, 17, 12, 22, 2, 23, 8, 18, 3, 20, 6, 7, 13, 21, 15, 19, 9, 11]]

Index: 8
H1: Z + Z
***************************************
[[1, 2, 0, 11, 8, 10, 3, 16, 14, 5, 9, 6, 23, 12, 4, 19, 20, 22, 17, 21, 7, 15, 18, 13], [3, 5, 8, 4, 0, 6, 1, 21, 9, 2, 14, 10, 18, 7, 11, 22, 17, 19, 20, 16, 12, 13, 23, 15], [2, 0, 1, 12, 15, 7, 17, 10, 4, 21, 5, 3, 11, 23, 13, 8, 22, 18, 6, 9, 16, 19, 20, 14], [5, 7, 10, 13, 16, 0, 19, 1, 22, 18, 2, 23, 14, 3, 12, 20, 4, 21, 9, 6, 15, 17, 8, 11]]

Index: 9
H1: Z + Z
***************************************

==> anc/Analysis_of_covers/data/O333-3_covers/annotated/single_cusped_O333-3-annotated.txt <==
list index: 0
sig: 2vvLLLvwvvvLzwLLLQvvvzMMPQQQAQQQQQQQQfijknprvHuHxIQXGVNNLTL0TZWQPXIJRYKZ1VU0QZVMSY1TRS1U0WXYuuaobeibabqjqxauuuulmxampmxedqquaanvfsjbofwgkwgcgwvokrf_aBBb
[[1, 2, 0, 7, 6, 15, 16, 8, 3, 19, 21, 5, 10, 23, 17, 11, 4, 22, 13, 20, 9, 12, 14, 18], [3, 5, 6, 4, 0, 8, 11, 15, 1, 18, 13, 2, 14, 22, 20, 16, 7, 23, 21, 17, 12, 9, 10, 19], [5, 9, 12, 14, 17, 6, 0, 18, 4, 10, 1, 21, 13, 2, 15, 3, 11, 8, 19, 7, 23, 16, 20, 22], [7, 6, 5, 16, 15, 2, 1, 0, 11, 13, 18, 8, 19, 9, 23, 4, 3, 20, 10, 12, 17, 22, 21, 14]]
volume: 45.0273570343769364197071877209252677960676103969058163880673033+e1/1000000000000
homology: Z/230 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 1vLvLvvvvvwQLzMLzwLLMMzPzQQQQPLQQQQQcdiyztvAysuxysECDOzNHOTFHJTUQPXWIJRKOMUZPV0Z0ZVXWWYTVY0jauemtuutgvvfrbbhvhuuaoqaleulauptwvvnkmsnmmmhkwrjmkfqw_BaaB
[[1, 2, 0, 5, 10, 7, 13, 3, 6, 14, 12, 20, 4, 8, 18, 22, 11, 19, 9, 23, 16, 15, 21, 17], [3, 6, 10, 4, 0, 13, 7, 1, 2, 19, 8, 18, 5, 12, 20, 9, 21, 14, 22, 15, 17, 23, 11, 16], [5, 8, 11, 14, 16, 6, 0, 17, 9, 1, 21, 12, 2, 4, 15, 3, 13, 18, 7, 10, 23, 19, 20, 22], [7, 4, 13, 6, 1, 10, 3, 0, 12, 20, 5, 23, 8, 2, 19, 17, 22, 15, 21, 14, 9, 18, 16, 11]]
volume: 45.0273570343769364197071877209252677960676103969058163962243283+e1/1000000000000
homology: Z/230 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 2
sig: 3vvLLvAvLvzLwvvPzPvLPzAMQALMPQPQQQQQQkhjlisxvvwIyHyPDEFOBDCLVWRRJSJ0JRMXO0YP2UW1YZT2VZYX1U0XZ2emagammxnaoanewoferjvtaqqameocososbwkcajbukogpjowflcvkjo_abba
[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]]
volume: 45.0273570343769364197071877209252677960676103969058161055052143+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 3
sig: 0vLvvvMwzvwLvMAvMzzLMPQPMMQPAwQQMQQkehmnkruzApDCIDKJHJyEPQKSHECFTFOTTLLNMOXSPRUXYWZWVXYZZcgvvgeamlaavasalxegjhahadwoqpdevwckffgqssvbeitupqccsj_bacB
[[1, 2, 0, 14, 10, 17, 7, 16, 3, 22, 15, 9, 21, 20, 8, 4, 6, 18, 5, 12, 23, 19, 11, 13], [3, 7, 10, 4, 0, 19, 2, 8, 1, 23, 6, 5, 20, 21, 16, 14, 15, 13, 9, 11, 22, 17, 12, 18], [5, 3, 11, 9, 13, 6, 0, 18, 21, 1, 8, 12, 2, 16, 23, 17, 4, 20, 22, 14, 15, 10, 7, 19], [1, 0, 13, 8, 7, 20, 21, 4, 3, 15, 17, 22, 19, 2, 18, 9, 23, 10, 14, 12, 5, 6, 11, 16]]
volume: 45.0273570343769364197071877209252677960676103969058162349569322+e1/1000000000000
homology: Z/69 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 4
sig: 2vLvAvvvvwzAvQLPzMzLLPvQPwQvQPQQQMQQQchgonqxyvBAyssGuHCKIEDLSREUWRMTZYKTXNXVOUQQTWZ0X1011YY0fqdepamannfrnnavucedhcupahlabkbxafsugqjbjbgvhxtuahxmukn_babB
[[1, 2, 0, 15, 10, 3, 19, 16, 4, 22, 8, 7, 9, 23, 21, 5, 11, 14, 13, 20, 6, 17, 12, 18], [3, 7, 10, 4, 0, 1, 14, 5, 15, 18, 11, 2, 17, 6, 13, 16, 8, 19, 21, 12, 23, 9, 20, 22], [5, 8, 12, 16, 11, 6, 0, 20, 9, 1, 23, 18, 13, 2, 7, 22, 17, 3, 4, 15, 14, 10, 19, 21], [1, 0, 14, 5, 7, 3, 10, 4, 21, 16, 6, 13, 22, 11, 2, 18, 9, 23, 15, 20, 19, 8, 12, 17]]
volume: 45.0273570343769364197071877209252677960676103969058163235396566+e1/1000000000000
homology: Z/69 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 5
sig: 3vvLLLzLvvwvvALAvvALMQzMQAMvQQAMQQQQQkgfjimosBxEEIACFQSyzNNHTHIJPIEZMOLOQWVYYW1XZ2UXT0WZ2V1Y12xxagvxuaonnxrvuaaggeeqelpppectffjbwfcmmjifpxsvcuniuwalbf_BaaB
[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]]
volume: 45.0273570343769364197071877209252677960676103969058163686721172+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 6
sig: 5vLLLvwvzzzwwzMvvvwMLLAzMPwQQQAQAMQQQQQegghlmtnxpuEAwLLzFOFHSIOEV1VJNMXYQXNRZPWQR4134WXV3W0423212olhgfoeiafbllvixcaigbfgwfclcbrvhifivjpjhgoaupmqhfaixcjwwfj_abBb
[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164070429581+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True

*****************************************
list index: 7
sig: 4LvvvLvwPvLwMzzQwvAAwPPQPAvwwvQMQQQQQQcbhmjsquxxpqvuAvwywEzFPMPGQKLKOMJWVNUW1S31RY2X2X1UZWZY0033pwafamapwcvkkobkffpgptsrgaojwvobmavplmhhokrofffwvfcfgccnf_aBbC
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164065327199+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 8
sig: 1LvvvLvvLwzwwvQQMLzPAMwQQMvMAwQzQQQQcbhtklsrAqFvFDEwBuAyMyMCNMHJEIJHOIOQLUSPTUSUVZYWXW0YZ00pwafoegovlgaxlcbvoopoxaappuokkjsbbfvxqclpvgfkwkffssfrg_BbeD
[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]
volume: 45.0273570343769364197071877209252677960676103969058163979324283+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(1, 0), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 9
sig: 0vLvvLwLAvLwLzzvLAQLvMPzPQPPMQPQQQQkekimilvoywruJDyEGMBAKMJIKTHPVWOSNOLWXRZPORQYZXTVUYWYZgivgvvmhuvfvamvatqofmdaattcwfawjfcrplnikfwnuqugrnuepf_baab
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]
volume: 45.0273570343769364197071877209252677960676103969058164086815671+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaaaaaaaaaaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 10
sig: 5LLvvLvMvLzMPLzAzMzQMwALwALAAzLPQwPQQQQcelpktruvnttsyvxzwFGDzHGKLCEEHMRTOQSQRVZS0UX10Y01YZ2332444iitisaaugfbnrdjsejxaelrbtaccgbexeeorwvnlrdwdlaeucrscggcgof_BbeD
[[1, 2, 0, 8, 9, 14, 17, 3, 7, 12, 6, 19, 4, 21, 15, 5, 13, 10, 11, 18, 23, 16, 20, 22], [3, 6, 9, 4, 0, 11, 7, 1, 17, 10, 2, 16, 8, 22, 20, 13, 5, 12, 14, 23, 18, 19, 15, 21], [2, 8, 5, 1, 12, 0, 10, 19, 3, 15, 18, 7, 13, 4, 9, 14, 21, 23, 6, 11, 17, 22, 16, 20], [1, 0, 11, 7, 6, 9, 4, 3, 14, 5, 16, 2, 20, 21, 8, 19, 10, 18, 17, 15, 12, 13, 23, 22]]
volume: 45.0273570343769364197071877209252677960676103969058161948826064+e1/1000000000000
homology: Z/3 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 11
sig: 4vLLLvwLvwvzQvvMwPwQvMvzMQMLPQQMMPQQQQcdfihjqpztvBryHJGIyLFPNQNKHGMHYTXRSULOWWVR2YU3VZZ1W3011023rteggqhaevasfdahhgtaaavgkogfoenmfrrwnuusrqebakppiudwbfbff_BaCb
[[1, 2, 0, 12, 9, 3, 16, 17, 7, 14, 6, 13, 5, 21, 4, 18, 10, 8, 19, 15, 22, 11, 23, 20], [3, 6, 9, 4, 0, 1, 5, 13, 19, 10, 2, 17, 16, 18, 12, 21, 14, 22, 7, 20, 8, 23, 11, 15], [2, 7, 5, 13, 15, 0, 17, 8, 1, 4, 22, 21, 3, 12, 11, 9, 6, 16, 23, 18, 10, 14, 20, 19], [1, 0, 11, 5, 6, 3, 4, 12, 21, 22, 17, 2, 7, 14, 13, 19, 18, 10, 16, 15, 23, 8, 9, 20]]
volume: 45.0273570343769364197071877209252677960676103969058150133157210+e1/1000000000000
homology: Z/3 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-3_covers/annotated/three_cusped_O333-3-annotated.txt <==
list index: 0
sig: 2vLvLvvLwLvLvMvwLzwLPMQQAQMQMMzQQMQQQeilouBrAvKCIPSTzNMCGEUNJRBGUFUJQLMVRVTXSVPO0YWY0W1ZZ1Z1gagaaaaigagmiaavaqwfwxaaisjagxmaxxocvvosvfgxtcphcixedbo_bcaBbabBaBbaBBb
[[1, 2, 0, 10, 7, 3, 9, 12, 6, 8, 5, 14, 4, 11, 13, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 6, 7, 4, 0, 1, 5, 8, 2, 12, 9, 15, 10, 18, 21, 19, 14, 23, 22, 11, 17, 16, 13, 20], [2, 0, 1, 11, 13, 15, 8, 18, 17, 19, 3, 10, 7, 14, 4, 16, 5, 6, 12, 20, 9, 22, 23, 21], [5, 4, 9, 6, 1, 0, 3, 10, 12, 2, 7, 21, 8, 20, 15, 14, 19, 22, 23, 16, 13, 11, 17, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164075679509+e1/1000000000000
homology: Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 3vvLLvLvvLvMLwMzLwwAQwvAPQAQQPwMPQQQQkffkxmyuprCysuIBADAMNHJLUQNSGUTGKXOLLPTWQWZ0XZ1TVY201Y202iioaoxxllakvbiswgnppiitxtxdcldnlfkoojwggnmpkmpbwhehamfvb_bacBaCbabbaBbba
[[1, 2, 0, 10, 7, 14, 3, 9, 5, 4, 6, 13, 11, 12, 8, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 14, 21, 17, 19, 9, 11, 23, 20, 16, 22, 12, 15, 13, 18], [2, 0, 1, 11, 13, 15, 10, 4, 14, 19, 17, 12, 3, 7, 18, 16, 5, 6, 8, 20, 9, 22, 23, 21], [5, 3, 9, 1, 6, 0, 4, 14, 10, 2, 8, 20, 15, 23, 7, 12, 19, 21, 22, 16, 11, 17, 18, 13]]
volume: 45.0273570343769364197071877209252677960676103969058164079340487+e1/1000000000000
homology: Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-3_covers/annotated/two_cusped_O333-3-annotated.txt <==
list index: 0
sig: 6vLvLvvvzLwAzwvQPPwMQLLzAAzzzQAvQQQQPQQkeirvtmxnrGstszEwFKzKJyBOLGMSQMIUVKWVPXY2Z2YTX0ZU13210534455caaaecqbaawwfvroatgiuboiauaaprvcrcabnqtlqitnhexghdvvgscfgsv_aBBaabbB
[[1, 2, 0, 15, 12, 10, 16, 22, 3, 5, 9, 17, 18, 7, 19, 8, 20, 23, 4, 21, 6, 14, 13, 11], [3, 7, 12, 4, 0, 14, 19, 8, 1, 20, 11, 21, 13, 2, 16, 22, 5, 6, 15, 17, 23, 10, 18, 9], [2, 9, 5, 16, 17, 0, 21, 4, 12, 10, 1, 3, 20, 19, 23, 13, 11, 7, 14, 15, 8, 22, 6, 18], [6, 11, 14, 17, 19, 12, 0, 10, 21, 15, 7, 1, 5, 16, 2, 9, 13, 3, 20, 4, 18, 8, 23, 22]]
volume: 45.0273570343769364197071877209252677960676103969058160467783008+e1/1000000000000
homology: Z/33 + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 3vLvLvvwvvMLzQAAzvvLzwvQPQAMQMQAQAQQQkeimnqBpACstzsDsELRVTIIHXUHGFQXIXLQYPSV0QVOYSWT1WUZ201202favfaaeqmdgrjgbtaaaatamlxehvgcwkjjtfvgejgctsvspgsxqxrrbw_CbBbBaBb
[[1, 2, 0, 15, 12, 10, 21, 16, 3, 5, 9, 22, 19, 7, 20, 8, 13, 6, 14, 4, 18, 17, 23, 11], [3, 7, 12, 4, 0, 18, 5, 8, 1, 21, 22, 9, 13, 2, 23, 16, 19, 14, 6, 15, 10, 11, 20, 17], [2, 9, 5, 16, 7, 0, 19, 20, 23, 10, 1, 18, 8, 11, 15, 21, 17, 3, 13, 22, 4, 14, 6, 12], [6, 11, 14, 18, 5, 4, 0, 21, 9, 8, 16, 1, 17, 23, 2, 22, 10, 12, 3, 20, 19, 7, 15, 13]]
volume: 45.0273570343769364197071877209252677960676103969058163590450868+e1/1000000000000
homology: Z/33 + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 2
sig: 6LLLvLvvLvzzQLLvPLzwPwvMPMzPAQPMQQPQPQQkcefhlxywzyxCGvHCvFPEQVSJTWFH0N0LO1TVMO1PT22YSUXU3X4Z4555334iiqvqiajiuxaibatcxpdjducaifnavefbaeuorxrqppiwnsojrjvruiuvfr_BbDcabBb
[[1, 2, 0, 13, 10, 16, 21, 3, 22, 8, 15, 6, 23, 7, 18, 4, 17, 5, 20, 12, 14, 11, 9, 19], [3, 6, 10, 4, 0, 18, 7, 1, 14, 17, 11, 2, 9, 21, 16, 13, 8, 12, 19, 5, 22, 15, 23, 20], [2, 8, 5, 14, 7, 0, 22, 10, 9, 1, 4, 23, 11, 3, 13, 20, 19, 16, 15, 17, 18, 6, 21, 12], [1, 0, 12, 7, 6, 20, 4, 3, 15, 11, 17, 9, 2, 16, 21, 8, 13, 10, 23, 22, 5, 14, 19, 18]]
volume: 45.0273570343769364197071877209252677960676103969058164084004937+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 3
sig: 5LLvvALvvwMwvvLLMwQPPLAzPwzMAAQPQQQLAQQcehklpqnorGuvwvGCAJCENDHODJSUINXSSTTVTZO01UWZY1W013X242434iiogxxaewcagrobxetsvwpcjacjlacaahheuxeavnwwovswskwacmxihbf_BbBaBbBa
[[1, 2, 0, 12, 9, 14, 17, 3, 4, 8, 6, 13, 7, 20, 15, 5, 19, 10, 16, 18, 11, 23, 21, 22], [3, 6, 9, 4, 0, 16, 7, 1, 12, 10, 2, 5, 17, 21, 23, 13, 11, 8, 14, 22, 19, 15, 20, 18], [2, 4, 5, 13, 8, 0, 10, 19, 1, 15, 18, 20, 3, 12, 9, 14, 7, 22, 6, 16, 21, 11, 23, 17], [1, 0, 11, 7, 6, 10, 4, 3, 20, 16, 5, 2, 22, 14, 13, 23, 9, 19, 21, 17, 8, 18, 12, 15]]
volume: 45.0273570343769364197071877209252677960676103969058163781366127+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 4
sig: 9LLvLvvwvwLLvvvAvwMwLLzAQPPQAQQMMQAAPAQQQkcehpmynGIxJFHNOVCIQPLI0PDHGKGZPSZO2ZT2RW1YQ0UU11X3427874466788iiiiaifaafheeuiacffbssabgcogoabbisqtgxccefceffeqspldadaobgvsbv_bBbababb
[[1, 2, 0, 8, 9, 17, 19, 3, 7, 15, 6, 14, 23, 12, 22, 4, 21, 18, 5, 10, 16, 20, 11, 13], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 21, 18, 11, 5, 8, 14, 23, 22, 15, 17, 13, 12, 20], [2, 0, 1, 12, 15, 19, 10, 8, 18, 21, 20, 22, 13, 3, 4, 14, 9, 5, 7, 17, 6, 16, 23, 11], [5, 8, 11, 14, 16, 0, 15, 19, 1, 13, 21, 2, 20, 9, 3, 6, 4, 22, 23, 7, 12, 10, 17, 18]]
volume: 45.0273570343769364197071877209252677960676103969058162877157208+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 5
sig: 0vLLvvMLPvLwLLPzvQAPQvvPzAzAQQPMQQQkdfhllkjprwsCDuuvyvFEAFDKGMEPPJNTOTSPONQYVWZYZUVXUXYXZcagvrffuqabaaccffftecetagbcccfbejltfgghhhwrfvgvbsrsng_baaBbBaBbC
[[1, 2, 0, 5, 9, 7, 15, 3, 12, 13, 6, 22, 20, 4, 21, 10, 11, 14, 23, 18, 8, 17, 16, 19], [3, 6, 9, 4, 0, 15, 7, 1, 16, 10, 2, 18, 19, 5, 23, 13, 17, 8, 21, 22, 14, 11, 12, 20], [2, 0, 1, 12, 14, 3, 16, 18, 20, 4, 17, 23, 5, 8, 9, 6, 15, 21, 19, 7, 13, 10, 11, 22], [5, 8, 11, 13, 15, 0, 17, 16, 1, 21, 18, 2, 23, 3, 19, 4, 7, 6, 10, 14, 22, 9, 20, 12]]
volume: 45.0273570343769364197071877209252677960676103969058163707014846+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 6
sig: 3vLvLLvLvLvPMwMwvzvMLwQMLMPQQwQAMQQQQkdiknuzvqAxytqCyNCORGFEGKOJLXKNIWXMRUUSPYPRX2VZUV01ZY0122naldammalavwraoaqxpeeqhocfwqfwgrxvfbbbgpbveafuonupuposbb_BbabBbba
[[1, 2, 0, 10, 7, 3, 16, 12, 6, 19, 5, 21, 4, 22, 17, 14, 8, 15, 11, 20, 9, 18, 23, 13], [3, 6, 7, 4, 0, 1, 5, 8, 2, 18, 16, 22, 10, 21, 9, 11, 12, 23, 14, 13, 17, 19, 15, 20], [2, 0, 1, 11, 13, 14, 8, 4, 17, 20, 3, 10, 18, 7, 15, 5, 9, 6, 21, 23, 16, 12, 19, 22], [5, 4, 9, 6, 1, 0, 3, 14, 18, 2, 21, 23, 19, 16, 7, 20, 13, 22, 8, 12, 15, 10, 17, 11]]
volume: 45.0273570343769364197071877209252677960676103969058164086941450+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 7
sig: 2vLLvvLvwvvwvQvwQPLLMLMQvAQAMQAQAQQQQdflorvErxBFJHJMMzOKIITHNNQDIQTLWMUXJXPYVRWSZ1VUY1Z0W0Z1cavaeaiavscaaaaibeaaiaiuuucaemupexdinvojcvbnacrvenuwqoc_bababBbabB
[[1, 2, 0, 10, 7, 3, 9, 13, 6, 8, 5, 14, 11, 4, 12, 18, 23, 15, 17, 16, 21, 22, 20, 19], [3, 6, 7, 4, 0, 1, 5, 8, 2, 13, 9, 19, 18, 10, 22, 11, 20, 16, 21, 15, 17, 12, 23, 14], [2, 0, 1, 11, 14, 10, 8, 4, 16, 17, 15, 12, 3, 22, 7, 5, 6, 18, 9, 23, 19, 13, 21, 20], [5, 4, 9, 6, 1, 0, 3, 10, 13, 2, 7, 20, 22, 8, 18, 17, 19, 15, 14, 16, 11, 23, 12, 21]]
volume: 45.0273570343769364197071877209252677960676103969058164032905679+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 8
sig: 1vLvLvvvwzwvPAMQMwvPzQAzQLPQwLPPQQQQcdimtqroDptCEDAvyGxIHBFLDNBCRRQPJMQMOWXUWU0RYXVTYZZWZ00bafldalmhavnjwbnaveucdpkabwiebocfoffadhqumcmialnssocjo_baabBbBa
[[1, 2, 0, 10, 7, 13, 3, 9, 5, 4, 6, 18, 19, 8, 16, 14, 15, 11, 17, 20, 12, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 13, 19, 18, 9, 20, 22, 11, 15, 21, 16, 23, 12, 17, 14], [2, 0, 1, 11, 12, 8, 15, 4, 14, 17, 3, 10, 7, 22, 5, 16, 6, 18, 9, 21, 19, 20, 23, 13], [5, 3, 9, 1, 6, 0, 4, 13, 10, 2, 8, 18, 19, 7, 17, 23, 21, 14, 11, 12, 22, 16, 20, 15]]
volume: 45.0273570343769364197071877209252677960676103969058164066044204+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 9
sig: 2vLvLvvMwLvzzzzPAAPzvMPwQLPLQQMQQMMQQeimjotzysBrAryHvGDLFHLIMJDRTJGMWOXNTPWVZXYSUYRSZVX01101cavcaaammnrnfjibpcahpahahomihosocpokbjnxaucblckaoepifgv_BbBaCbBa
[[1, 2, 0, 10, 7, 15, 3, 13, 5, 19, 6, 14, 11, 4, 12, 8, 23, 18, 21, 20, 9, 17, 16, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 12, 15, 22, 18, 10, 19, 13, 20, 11, 9, 23, 21, 16, 17, 14], [2, 0, 1, 11, 14, 8, 10, 4, 16, 13, 17, 12, 3, 19, 7, 21, 5, 6, 15, 9, 22, 18, 23, 20], [5, 3, 9, 1, 6, 0, 4, 18, 12, 2, 21, 19, 8, 16, 22, 20, 13, 23, 7, 11, 15, 10, 14, 17]]
volume: 45.0273570343769364197071877209252677960676103969058162452822612+e1/1000000000000
homology: Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************


==> anc/Analysis_of_covers/data/O333-3_covers/single_cusped_O333-3-with-homology.txt <==
[[1, 2, 0, 7, 6, 15, 16, 8, 3, 19, 21, 5, 10, 23, 17, 11, 4, 22, 13, 20, 9, 12, 14, 18], [3, 5, 6, 4, 0, 8, 11, 15, 1, 18, 13, 2, 14, 22, 20, 16, 7, 23, 21, 17, 12, 9, 10, 19], [5, 9, 12, 14, 17, 6, 0, 18, 4, 10, 1, 21, 13, 2, 15, 3, 11, 8, 19, 7, 23, 16, 20, 22], [7, 6, 5, 16, 15, 2, 1, 0, 11, 13, 18, 8, 19, 9, 23, 4, 3, 20, 10, 12, 17, 22, 21, 14]]

Index: 0
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 5, 10, 7, 13, 3, 6, 14, 12, 20, 4, 8, 18, 22, 11, 19, 9, 23, 16, 15, 21, 17], [3, 6, 10, 4, 0, 13, 7, 1, 2, 19, 8, 18, 5, 12, 20, 9, 21, 14, 22, 15, 17, 23, 11, 16], [5, 8, 11, 14, 16, 6, 0, 17, 9, 1, 21, 12, 2, 4, 15, 3, 13, 18, 7, 10, 23, 19, 20, 22], [7, 4, 13, 6, 1, 10, 3, 0, 12, 20, 5, 23, 8, 2, 19, 17, 22, 15, 21, 14, 9, 18, 16, 11]]

Index: 1
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]]

Index: 2
H1: Z
***************************************
[[1, 2, 0, 14, 10, 17, 7, 16, 3, 22, 15, 9, 21, 20, 8, 4, 6, 18, 5, 12, 23, 19, 11, 13], [3, 7, 10, 4, 0, 19, 2, 8, 1, 23, 6, 5, 20, 21, 16, 14, 15, 13, 9, 11, 22, 17, 12, 18], [5, 3, 11, 9, 13, 6, 0, 18, 21, 1, 8, 12, 2, 16, 23, 17, 4, 20, 22, 14, 15, 10, 7, 19], [1, 0, 13, 8, 7, 20, 21, 4, 3, 15, 17, 22, 19, 2, 18, 9, 23, 10, 14, 12, 5, 6, 11, 16]]

Index: 3
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 15, 10, 3, 19, 16, 4, 22, 8, 7, 9, 23, 21, 5, 11, 14, 13, 20, 6, 17, 12, 18], [3, 7, 10, 4, 0, 1, 14, 5, 15, 18, 11, 2, 17, 6, 13, 16, 8, 19, 21, 12, 23, 9, 20, 22], [5, 8, 12, 16, 11, 6, 0, 20, 9, 1, 23, 18, 13, 2, 7, 22, 17, 3, 4, 15, 14, 10, 19, 21], [1, 0, 14, 5, 7, 3, 10, 4, 21, 16, 6, 13, 22, 11, 2, 18, 9, 23, 15, 20, 19, 8, 12, 17]]

Index: 4
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]]

Index: 5
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]]

Index: 6
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]

Index: 7
H1: Z
***************************************
[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]

Index: 8
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]

Index: 9
H1: Z
***************************************
[[1, 2, 0, 8, 9, 14, 17, 3, 7, 12, 6, 19, 4, 21, 15, 5, 13, 10, 11, 18, 23, 16, 20, 22], [3, 6, 9, 4, 0, 11, 7, 1, 17, 10, 2, 16, 8, 22, 20, 13, 5, 12, 14, 23, 18, 19, 15, 21], [2, 8, 5, 1, 12, 0, 10, 19, 3, 15, 18, 7, 13, 4, 9, 14, 21, 23, 6, 11, 17, 22, 16, 20], [1, 0, 11, 7, 6, 9, 4, 3, 14, 5, 16, 2, 20, 21, 8, 19, 10, 18, 17, 15, 12, 13, 23, 22]]

Index: 10
H1: Z + Z_3
***************************************
[[1, 2, 0, 12, 9, 3, 16, 17, 7, 14, 6, 13, 5, 21, 4, 18, 10, 8, 19, 15, 22, 11, 23, 20], [3, 6, 9, 4, 0, 1, 5, 13, 19, 10, 2, 17, 16, 18, 12, 21, 14, 22, 7, 20, 8, 23, 11, 15], [2, 7, 5, 13, 15, 0, 17, 8, 1, 4, 22, 21, 3, 12, 11, 9, 6, 16, 23, 18, 10, 14, 20, 19], [1, 0, 11, 5, 6, 3, 4, 12, 21, 22, 17, 2, 7, 14, 13, 19, 18, 10, 16, 15, 23, 8, 9, 20]]

Index: 11
H1: Z + Z_3
***************************************

==> anc/Analysis_of_covers/data/O333-3_covers/three_cusped_O333-3-with-homology.txt <==
[[1, 2, 0, 10, 7, 3, 9, 12, 6, 8, 5, 14, 4, 11, 13, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 6, 7, 4, 0, 1, 5, 8, 2, 12, 9, 15, 10, 18, 21, 19, 14, 23, 22, 11, 17, 16, 13, 20], [2, 0, 1, 11, 13, 15, 8, 18, 17, 19, 3, 10, 7, 14, 4, 16, 5, 6, 12, 20, 9, 22, 23, 21], [5, 4, 9, 6, 1, 0, 3, 10, 12, 2, 7, 21, 8, 20, 15, 14, 19, 22, 23, 16, 13, 11, 17, 18]]

Index: 0
H1: Z + Z + Z
***************************************
[[1, 2, 0, 10, 7, 14, 3, 9, 5, 4, 6, 13, 11, 12, 8, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 14, 21, 17, 19, 9, 11, 23, 20, 16, 22, 12, 15, 13, 18], [2, 0, 1, 11, 13, 15, 10, 4, 14, 19, 17, 12, 3, 7, 18, 16, 5, 6, 8, 20, 9, 22, 23, 21], [5, 3, 9, 1, 6, 0, 4, 14, 10, 2, 8, 20, 15, 23, 7, 12, 19, 21, 22, 16, 11, 17, 18, 13]]

Index: 1
H1: Z + Z + Z
***************************************

==> anc/Analysis_of_covers/data/O333-3_covers/two_cusped_O333-3-with-homology.txt <==
[[1, 2, 0, 15, 12, 10, 16, 22, 3, 5, 9, 17, 18, 7, 19, 8, 20, 23, 4, 21, 6, 14, 13, 11], [3, 7, 12, 4, 0, 14, 19, 8, 1, 20, 11, 21, 13, 2, 16, 22, 5, 6, 15, 17, 23, 10, 18, 9], [2, 9, 5, 16, 17, 0, 21, 4, 12, 10, 1, 3, 20, 19, 23, 13, 11, 7, 14, 15, 8, 22, 6, 18], [6, 11, 14, 17, 19, 12, 0, 10, 21, 15, 7, 1, 5, 16, 2, 9, 13, 3, 20, 4, 18, 8, 23, 22]]

Index: 0
H1: Z + Z + Z_3 + Z_11
***************************************
[[1, 2, 0, 15, 12, 10, 21, 16, 3, 5, 9, 22, 19, 7, 20, 8, 13, 6, 14, 4, 18, 17, 23, 11], [3, 7, 12, 4, 0, 18, 5, 8, 1, 21, 22, 9, 13, 2, 23, 16, 19, 14, 6, 15, 10, 11, 20, 17], [2, 9, 5, 16, 7, 0, 19, 20, 23, 10, 1, 18, 8, 11, 15, 21, 17, 3, 13, 22, 4, 14, 6, 12], [6, 11, 14, 18, 5, 4, 0, 21, 9, 8, 16, 1, 17, 23, 2, 22, 10, 12, 3, 20, 19, 7, 15, 13]]

Index: 1
H1: Z + Z + Z_3 + Z_11
***************************************
[[1, 2, 0, 13, 10, 16, 21, 3, 22, 8, 15, 6, 23, 7, 18, 4, 17, 5, 20, 12, 14, 11, 9, 19], [3, 6, 10, 4, 0, 18, 7, 1, 14, 17, 11, 2, 9, 21, 16, 13, 8, 12, 19, 5, 22, 15, 23, 20], [2, 8, 5, 14, 7, 0, 22, 10, 9, 1, 4, 23, 11, 3, 13, 20, 19, 16, 15, 17, 18, 6, 21, 12], [1, 0, 12, 7, 6, 20, 4, 3, 15, 11, 17, 9, 2, 16, 21, 8, 13, 10, 23, 22, 5, 14, 19, 18]]

Index: 2
H1: Z + Z
***************************************
[[1, 2, 0, 12, 9, 14, 17, 3, 4, 8, 6, 13, 7, 20, 15, 5, 19, 10, 16, 18, 11, 23, 21, 22], [3, 6, 9, 4, 0, 16, 7, 1, 12, 10, 2, 5, 17, 21, 23, 13, 11, 8, 14, 22, 19, 15, 20, 18], [2, 4, 5, 13, 8, 0, 10, 19, 1, 15, 18, 20, 3, 12, 9, 14, 7, 22, 6, 16, 21, 11, 23, 17], [1, 0, 11, 7, 6, 10, 4, 3, 20, 16, 5, 2, 22, 14, 13, 23, 9, 19, 21, 17, 8, 18, 12, 15]]

Index: 3
H1: Z + Z
***************************************
[[1, 2, 0, 8, 9, 17, 19, 3, 7, 15, 6, 14, 23, 12, 22, 4, 21, 18, 5, 10, 16, 20, 11, 13], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 21, 18, 11, 5, 8, 14, 23, 22, 15, 17, 13, 12, 20], [2, 0, 1, 12, 15, 19, 10, 8, 18, 21, 20, 22, 13, 3, 4, 14, 9, 5, 7, 17, 6, 16, 23, 11], [5, 8, 11, 14, 16, 0, 15, 19, 1, 13, 21, 2, 20, 9, 3, 6, 4, 22, 23, 7, 12, 10, 17, 18]]

Index: 4
H1: Z + Z
***************************************
[[1, 2, 0, 5, 9, 7, 15, 3, 12, 13, 6, 22, 20, 4, 21, 10, 11, 14, 23, 18, 8, 17, 16, 19], [3, 6, 9, 4, 0, 15, 7, 1, 16, 10, 2, 18, 19, 5, 23, 13, 17, 8, 21, 22, 14, 11, 12, 20], [2, 0, 1, 12, 14, 3, 16, 18, 20, 4, 17, 23, 5, 8, 9, 6, 15, 21, 19, 7, 13, 10, 11, 22], [5, 8, 11, 13, 15, 0, 17, 16, 1, 21, 18, 2, 23, 3, 19, 4, 7, 6, 10, 14, 22, 9, 20, 12]]

Index: 5
H1: Z + Z
***************************************
[[1, 2, 0, 10, 7, 3, 16, 12, 6, 19, 5, 21, 4, 22, 17, 14, 8, 15, 11, 20, 9, 18, 23, 13], [3, 6, 7, 4, 0, 1, 5, 8, 2, 18, 16, 22, 10, 21, 9, 11, 12, 23, 14, 13, 17, 19, 15, 20], [2, 0, 1, 11, 13, 14, 8, 4, 17, 20, 3, 10, 18, 7, 15, 5, 9, 6, 21, 23, 16, 12, 19, 22], [5, 4, 9, 6, 1, 0, 3, 14, 18, 2, 21, 23, 19, 16, 7, 20, 13, 22, 8, 12, 15, 10, 17, 11]]

Index: 6
H1: Z + Z
***************************************
[[1, 2, 0, 10, 7, 3, 9, 13, 6, 8, 5, 14, 11, 4, 12, 18, 23, 15, 17, 16, 21, 22, 20, 19], [3, 6, 7, 4, 0, 1, 5, 8, 2, 13, 9, 19, 18, 10, 22, 11, 20, 16, 21, 15, 17, 12, 23, 14], [2, 0, 1, 11, 14, 10, 8, 4, 16, 17, 15, 12, 3, 22, 7, 5, 6, 18, 9, 23, 19, 13, 21, 20], [5, 4, 9, 6, 1, 0, 3, 10, 13, 2, 7, 20, 22, 8, 18, 17, 19, 15, 14, 16, 11, 23, 12, 21]]

Index: 7
H1: Z + Z
***************************************
[[1, 2, 0, 10, 7, 13, 3, 9, 5, 4, 6, 18, 19, 8, 16, 14, 15, 11, 17, 20, 12, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 13, 19, 18, 9, 20, 22, 11, 15, 21, 16, 23, 12, 17, 14], [2, 0, 1, 11, 12, 8, 15, 4, 14, 17, 3, 10, 7, 22, 5, 16, 6, 18, 9, 21, 19, 20, 23, 13], [5, 3, 9, 1, 6, 0, 4, 13, 10, 2, 8, 18, 19, 7, 17, 23, 21, 14, 11, 12, 22, 16, 20, 15]]

Index: 8
H1: Z + Z
***************************************
[[1, 2, 0, 10, 7, 15, 3, 13, 5, 19, 6, 14, 11, 4, 12, 8, 23, 18, 21, 20, 9, 17, 16, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 12, 15, 22, 18, 10, 19, 13, 20, 11, 9, 23, 21, 16, 17, 14], [2, 0, 1, 11, 14, 8, 10, 4, 16, 13, 17, 12, 3, 19, 7, 21, 5, 6, 15, 9, 22, 18, 23, 20], [5, 3, 9, 1, 6, 0, 4, 18, 12, 2, 21, 19, 8, 16, 22, 20, 13, 23, 7, 11, 15, 10, 14, 17]]

Index: 9
H1: Z + Z
***************************************

==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/24manifold_covers_of_O333-4.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]

[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]

[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]

[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]

[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]

[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]

[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]

[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]

[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]

[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]

[[1, 2, 0, 14, 6, 13, 17, 9, 3, 11, 22, 7, 18, 19, 8, 21, 10, 4, 20, 5, 12, 23, 16, 15], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 22, 10, 9, 12, 19, 14, 13, 23, 21, 5, 15, 16], [5, 9, 12, 15, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 4, 16, 3, 23, 14, 22, 17, 8, 7, 20], [1, 7, 10, 4, 8, 2, 19, 0, 3, 12, 5, 20, 22, 6, 15, 17, 11, 14, 23, 13, 16, 18, 9, 21]]

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 22, 7, 19, 14, 5, 8, 21, 10, 4, 20, 12, 23, 17, 16], [3, 7, 6, 4, 0, 20, 11, 8, 1, 18, 19, 2, 22, 10, 23, 9, 12, 14, 15, 13, 21, 5, 16, 17], [5, 9, 12, 16, 19, 6, 0, 14, 11, 10, 1, 21, 13, 2, 22, 4, 17, 3, 23, 15, 18, 8, 7, 20], [1, 7, 6, 4, 8, 12, 14, 0, 3, 13, 5, 23, 10, 22, 2, 16, 20, 11, 21, 18, 15, 19, 9, 17]]

[[1, 2, 0, 15, 6, 13, 17, 9, 3, 11, 23, 7, 18, 19, 10, 8, 21, 4, 20, 5, 12, 22, 16, 14], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 23, 10, 19, 9, 12, 15, 13, 22, 21, 5, 14, 16], [5, 9, 12, 16, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 3, 4, 14, 22, 15, 23, 17, 8, 20, 7], [1, 7, 14, 4, 8, 20, 19, 0, 3, 17, 5, 2, 15, 21, 11, 16, 12, 23, 13, 22, 10, 18, 6, 9]]

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 14, 7, 19, 20, 17, 8, 22, 10, 4, 21, 5, 12, 23, 16], [3, 7, 6, 4, 0, 21, 11, 8, 1, 18, 19, 2, 14, 10, 16, 9, 12, 20, 15, 13, 23, 22, 5, 17], [5, 9, 12, 16, 19, 6, 0, 20, 11, 10, 1, 22, 13, 2, 7, 4, 17, 3, 23, 15, 14, 18, 8, 21], [1, 7, 14, 4, 8, 13, 20, 0, 3, 2, 5, 18, 6, 10, 9, 16, 23, 11, 17, 21, 12, 22, 19, 15]]

[[1, 2, 0, 15, 11, 14, 4, 21, 3, 7, 18, 6, 10, 20, 17, 8, 22, 5, 12, 13, 19, 9, 23, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 22, 23, 21, 20, 13, 14, 5, 10, 6, 17, 18], [5, 9, 12, 16, 17, 6, 0, 15, 14, 10, 1, 3, 13, 2, 22, 19, 11, 18, 4, 7, 23, 20, 8, 21], [1, 4, 11, 7, 0, 20, 17, 8, 3, 23, 5, 14, 19, 22, 2, 13, 12, 21, 9, 16, 10, 6, 15, 18]]

[[1, 2, 0, 14, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 8, 21, 5, 12, 16, 13, 9, 23, 19, 15], [3, 7, 11, 4, 0, 12, 14, 8, 1, 2, 15, 9, 19, 21, 20, 22, 13, 18, 23, 5, 6, 16, 10, 17], [5, 9, 12, 15, 16, 6, 0, 14, 18, 10, 1, 3, 13, 2, 19, 11, 17, 4, 21, 7, 22, 8, 23, 20], [1, 4, 10, 7, 0, 2, 16, 8, 3, 12, 5, 18, 17, 6, 20, 23, 13, 9, 22, 15, 21, 14, 11, 19]]

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 5, 8, 21, 12, 14, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 13, 20, 22, 18, 23, 5, 6, 14, 10, 17], [5, 9, 12, 16, 14, 6, 0, 15, 18, 10, 1, 3, 13, 2, 17, 19, 11, 4, 21, 7, 22, 8, 23, 20], [1, 4, 6, 7, 0, 12, 14, 8, 3, 13, 5, 18, 10, 17, 2, 23, 22, 9, 20, 16, 11, 15, 19, 21]]

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 14, 6, 10, 22, 12, 8, 21, 5, 17, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 18, 20, 22, 13, 23, 5, 6, 17, 10, 14], [5, 9, 12, 16, 17, 6, 0, 15, 18, 10, 1, 3, 13, 2, 4, 19, 11, 14, 21, 7, 22, 8, 23, 20], [1, 4, 14, 7, 0, 13, 17, 8, 3, 2, 5, 18, 6, 10, 9, 22, 20, 12, 23, 16, 19, 15, 21, 11]]

[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]

[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]

[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]

[[1, 2, 0, 12, 7, 17, 14, 16, 22, 3, 6, 8, 9, 15, 10, 21, 4, 18, 5, 20, 23, 13, 11, 19], [3, 8, 7, 4, 0, 10, 20, 11, 9, 1, 13, 2, 22, 5, 17, 23, 12, 19, 15, 14, 21, 6, 16, 18], [5, 10, 12, 14, 1, 6, 0, 20, 16, 11, 4, 23, 13, 2, 15, 3, 17, 8, 7, 22, 18, 19, 21, 9], [2, 8, 7, 4, 11, 19, 20, 0, 9, 1, 14, 3, 22, 5, 17, 23, 15, 10, 12, 13, 21, 6, 18, 16]]

[[1, 2, 0, 10, 12, 8, 20, 14, 19, 3, 9, 13, 16, 23, 15, 7, 4, 22, 17, 5, 21, 6, 18, 11], [3, 8, 12, 4, 0, 2, 22, 17, 9, 1, 19, 6, 5, 15, 23, 21, 10, 20, 14, 16, 7, 13, 11, 18], [5, 10, 13, 15, 1, 6, 0, 22, 3, 17, 4, 20, 18, 14, 2, 8, 11, 23, 19, 12, 16, 7, 21, 9], [2, 11, 7, 14, 17, 3, 22, 0, 6, 1, 19, 9, 23, 15, 5, 21, 10, 18, 4, 16, 12, 13, 8, 20]]

[[1, 2, 0, 15, 12, 8, 20, 14, 19, 3, 6, 13, 16, 23, 22, 9, 4, 21, 17, 5, 10, 18, 7, 11], [3, 8, 12, 4, 0, 2, 21, 17, 9, 1, 13, 6, 5, 22, 23, 19, 15, 20, 14, 16, 7, 11, 10, 18], [5, 10, 13, 16, 1, 6, 0, 21, 3, 17, 4, 20, 18, 14, 2, 7, 8, 23, 19, 12, 22, 15, 11, 9], [2, 11, 7, 14, 17, 3, 21, 0, 6, 1, 19, 9, 23, 16, 5, 13, 15, 18, 4, 22, 12, 8, 10, 20]]

[[1, 2, 0, 14, 7, 19, 16, 18, 22, 3, 6, 23, 15, 8, 9, 17, 10, 12, 4, 20, 5, 11, 13, 21], [3, 8, 7, 4, 0, 10, 11, 13, 9, 1, 15, 12, 6, 2, 22, 5, 19, 23, 14, 21, 17, 16, 18, 20], [5, 10, 14, 16, 1, 6, 0, 8, 20, 21, 4, 18, 13, 23, 15, 2, 17, 3, 19, 11, 7, 22, 9, 12], [2, 11, 7, 4, 13, 21, 8, 0, 9, 6, 16, 12, 1, 3, 22, 5, 19, 23, 17, 10, 14, 15, 20, 18]]

[[1, 2, 0, 15, 11, 4, 20, 22, 14, 3, 7, 5, 8, 17, 12, 9, 6, 19, 21, 13, 16, 23, 10, 18], [3, 8, 11, 4, 0, 15, 21, 6, 9, 1, 23, 12, 2, 18, 5, 14, 22, 10, 20, 16, 13, 7, 19, 17], [5, 10, 13, 1, 17, 6, 0, 19, 11, 16, 3, 15, 23, 14, 2, 8, 21, 18, 4, 20, 7, 9, 12, 22], [2, 8, 7, 16, 6, 17, 19, 0, 9, 1, 23, 22, 3, 18, 5, 10, 12, 14, 20, 4, 13, 11, 21, 15]]

[[1, 2, 0, 16, 13, 4, 11, 22, 15, 3, 7, 17, 18, 5, 8, 14, 9, 6, 20, 21, 12, 23, 10, 19], [3, 8, 13, 4, 0, 16, 21, 6, 9, 1, 23, 12, 19, 14, 2, 5, 15, 22, 10, 11, 17, 7, 20, 18], [5, 10, 9, 1, 18, 6, 0, 20, 7, 15, 3, 13, 17, 16, 23, 2, 11, 21, 19, 4, 8, 12, 14, 22], [2, 11, 7, 17, 6, 18, 20, 0, 9, 19, 23, 12, 1, 22, 3, 5, 10, 14, 15, 8, 4, 13, 21, 16]]

[[1, 2, 0, 5, 12, 9, 21, 11, 18, 3, 8, 15, 14, 17, 4, 7, 19, 22, 10, 23, 6, 20, 13, 16], [3, 8, 12, 4, 0, 18, 22, 19, 9, 1, 2, 20, 10, 7, 5, 17, 11, 21, 14, 13, 16, 15, 23, 6], [5, 10, 13, 15, 9, 6, 0, 22, 19, 18, 11, 1, 23, 14, 2, 16, 3, 8, 4, 17, 12, 7, 21, 20], [2, 8, 7, 17, 19, 20, 22, 0, 9, 1, 3, 18, 21, 12, 5, 4, 11, 10, 16, 15, 14, 13, 23, 6]]

[[1, 2, 0, 15, 10, 7, 12, 20, 21, 3, 16, 18, 19, 8, 11, 9, 4, 23, 14, 6, 5, 13, 17, 22], [3, 8, 10, 4, 0, 17, 11, 18, 9, 1, 13, 20, 23, 2, 12, 21, 15, 19, 22, 5, 6, 16, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 16, 11, 1, 20, 9, 3, 17, 13, 4, 12, 22, 18, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 20, 1, 3, 9, 11, 6, 22, 19, 4, 15, 16, 10, 14]]

[[1, 2, 0, 15, 10, 7, 12, 20, 11, 3, 16, 13, 19, 8, 21, 9, 4, 23, 14, 6, 5, 18, 17, 22], [3, 8, 10, 4, 0, 17, 21, 18, 9, 1, 13, 16, 23, 2, 12, 11, 15, 19, 22, 5, 6, 20, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 20, 11, 1, 16, 9, 3, 17, 18, 4, 12, 22, 13, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 16, 1, 3, 9, 11, 15, 22, 19, 4, 6, 20, 10, 14]]

[[1, 2, 0, 11, 7, 10, 20, 17, 16, 3, 19, 9, 23, 8, 18, 6, 13, 4, 21, 5, 15, 14, 12, 22], [3, 8, 7, 4, 0, 12, 21, 13, 9, 1, 14, 16, 15, 2, 22, 5, 17, 11, 20, 6, 23, 19, 10, 18], [5, 10, 14, 12, 18, 6, 0, 21, 4, 22, 11, 1, 16, 17, 15, 2, 3, 23, 8, 9, 7, 20, 19, 13], [2, 8, 7, 4, 13, 9, 21, 0, 12, 15, 23, 16, 1, 3, 22, 5, 17, 11, 10, 6, 14, 19, 20, 18]]

[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 16, 23, 14, 15, 18, 4, 7, 20, 12, 9, 22, 11, 17, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 18, 10, 23, 15, 14, 17, 11, 16], [5, 9, 14, 16, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 17, 3, 11, 4, 18, 13, 21, 7], [2, 11, 7, 18, 20, 21, 8, 0, 22, 3, 19, 12, 1, 23, 13, 5, 4, 10, 9, 17, 16, 15, 6, 14]]

[[1, 2, 0, 14, 9, 19, 11, 6, 3, 16, 23, 7, 10, 17, 8, 18, 4, 22, 21, 20, 5, 15, 13, 12], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 13, 2, 19, 5, 6, 20, 14, 15, 12, 18, 17, 22, 23, 21], [5, 9, 12, 7, 17, 6, 0, 15, 22, 10, 1, 20, 13, 2, 21, 3, 8, 18, 4, 14, 23, 19, 16, 11], [2, 7, 4, 9, 0, 21, 17, 8, 1, 11, 22, 3, 19, 5, 6, 20, 15, 14, 12, 18, 16, 13, 23, 10]]

[[1, 2, 0, 16, 12, 19, 20, 9, 3, 13, 15, 22, 18, 7, 5, 23, 8, 11, 4, 14, 21, 6, 17, 10], [3, 7, 12, 4, 0, 11, 10, 8, 1, 18, 22, 15, 13, 2, 23, 5, 9, 19, 16, 21, 14, 17, 6, 20], [5, 9, 14, 17, 19, 6, 0, 23, 21, 10, 1, 13, 8, 16, 15, 2, 11, 18, 3, 20, 4, 12, 7, 22], [2, 11, 4, 12, 0, 7, 19, 15, 1, 18, 21, 8, 13, 3, 23, 5, 9, 10, 16, 22, 14, 17, 6, 20]]

[[1, 2, 0, 16, 9, 11, 13, 6, 3, 18, 22, 20, 21, 7, 10, 19, 8, 12, 4, 23, 5, 17, 14, 15], [3, 7, 9, 4, 0, 10, 18, 8, 1, 13, 15, 12, 14, 2, 11, 5, 6, 20, 16, 17, 19, 23, 21, 22], [5, 9, 14, 11, 19, 6, 0, 16, 4, 10, 1, 17, 23, 20, 15, 2, 21, 3, 12, 8, 22, 7, 13, 18], [2, 11, 4, 9, 0, 21, 19, 8, 14, 13, 23, 12, 1, 3, 7, 5, 6, 20, 17, 16, 18, 15, 10, 22]]

[[1, 2, 0, 17, 12, 3, 11, 20, 18, 4, 21, 22, 9, 8, 10, 7, 19, 5, 13, 23, 15, 14, 6, 16], [3, 8, 12, 4, 0, 1, 23, 21, 5, 17, 20, 14, 13, 2, 19, 6, 10, 18, 9, 11, 16, 22, 7, 15], [5, 9, 14, 18, 13, 6, 0, 16, 22, 10, 1, 17, 7, 20, 15, 2, 12, 21, 19, 3, 4, 11, 23, 8], [3, 8, 6, 7, 21, 14, 16, 0, 11, 20, 17, 1, 18, 10, 19, 12, 2, 13, 15, 5, 23, 22, 4, 9]]

[[1, 2, 0, 11, 13, 3, 21, 18, 17, 4, 19, 5, 8, 9, 10, 7, 22, 12, 15, 14, 6, 20, 23, 16], [3, 8, 13, 4, 0, 1, 22, 19, 5, 11, 18, 17, 2, 12, 16, 6, 21, 9, 23, 20, 7, 14, 15, 10], [5, 9, 14, 17, 12, 6, 0, 23, 20, 10, 1, 19, 18, 7, 15, 2, 3, 16, 4, 21, 22, 11, 8, 13], [3, 11, 16, 7, 19, 2, 23, 0, 21, 8, 18, 12, 1, 17, 13, 6, 5, 14, 22, 20, 4, 9, 10, 15]]

[[1, 2, 0, 11, 12, 19, 8, 22, 15, 3, 18, 9, 16, 10, 23, 6, 4, 7, 13, 20, 5, 14, 17, 21], [3, 8, 12, 4, 0, 21, 2, 18, 9, 1, 22, 15, 6, 5, 7, 16, 11, 23, 14, 17, 10, 13, 20, 19], [5, 3, 13, 10, 17, 6, 0, 16, 20, 23, 1, 22, 9, 14, 2, 4, 19, 15, 8, 7, 18, 11, 21, 12], [3, 5, 9, 7, 18, 11, 16, 0, 12, 15, 22, 1, 13, 8, 4, 2, 21, 23, 14, 10, 17, 6, 19, 20]]

[[1, 2, 0, 17, 12, 21, 8, 23, 16, 3, 20, 14, 18, 10, 15, 11, 6, 9, 4, 7, 13, 22, 5, 19], [3, 8, 12, 4, 0, 11, 2, 20, 9, 1, 23, 13, 6, 5, 7, 21, 18, 16, 17, 15, 14, 19, 10, 22], [5, 3, 13, 10, 19, 6, 0, 18, 22, 15, 1, 17, 9, 14, 2, 12, 4, 23, 21, 16, 8, 7, 20, 11], [3, 5, 15, 7, 20, 11, 18, 0, 9, 13, 17, 1, 22, 8, 4, 16, 2, 21, 23, 12, 14, 10, 19, 6]]

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 17, 23, 14, 15, 16, 4, 12, 7, 20, 9, 22, 11, 18, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 23, 16, 10, 15, 14, 18, 11, 17], [5, 9, 14, 17, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 11, 18, 3, 4, 16, 13, 21, 7], [3, 11, 16, 7, 20, 21, 8, 0, 22, 2, 19, 12, 1, 23, 4, 10, 9, 13, 5, 15, 14, 18, 6, 17]]

[[1, 2, 0, 17, 13, 15, 22, 21, 3, 12, 16, 7, 23, 18, 6, 20, 19, 8, 4, 10, 5, 11, 14, 9], [3, 6, 13, 4, 0, 16, 8, 19, 1, 7, 15, 12, 20, 14, 2, 23, 21, 22, 17, 9, 11, 5, 18, 10], [5, 9, 3, 15, 14, 6, 0, 8, 22, 10, 1, 13, 18, 19, 17, 2, 23, 4, 21, 11, 16, 12, 7, 20], [3, 11, 5, 7, 19, 16, 8, 0, 20, 4, 18, 12, 1, 14, 21, 23, 2, 10, 17, 9, 6, 13, 15, 22]]

[[1, 2, 0, 14, 8, 7, 3, 19, 17, 11, 22, 21, 18, 12, 6, 20, 10, 4, 13, 5, 23, 9, 16, 15], [3, 7, 8, 4, 0, 2, 1, 6, 5, 22, 11, 18, 21, 20, 19, 12, 13, 14, 10, 17, 16, 15, 23, 9], [5, 8, 10, 15, 18, 6, 0, 20, 9, 1, 12, 22, 2, 21, 4, 16, 3, 7, 14, 11, 17, 23, 19, 13], [3, 10, 8, 4, 0, 20, 18, 6, 13, 22, 11, 1, 21, 2, 15, 17, 5, 14, 7, 12, 16, 19, 23, 9]]

[[1, 2, 0, 13, 11, 17, 18, 3, 6, 22, 5, 15, 20, 7, 21, 4, 9, 10, 8, 12, 19, 23, 16, 14], [3, 5, 11, 4, 0, 7, 9, 1, 20, 12, 2, 10, 6, 17, 19, 13, 18, 15, 23, 22, 21, 8, 14, 16], [5, 8, 12, 14, 16, 6, 0, 19, 9, 1, 22, 3, 13, 2, 11, 23, 17, 4, 7, 18, 15, 10, 21, 20], [3, 10, 11, 4, 0, 2, 16, 1, 20, 19, 7, 5, 17, 6, 12, 18, 13, 14, 22, 23, 21, 8, 15, 9]]

[[1, 2, 0, 14, 12, 18, 11, 3, 6, 23, 5, 8, 17, 21, 7, 9, 22, 4, 10, 13, 16, 19, 20, 15], [3, 5, 12, 4, 0, 7, 9, 1, 21, 13, 2, 20, 10, 6, 18, 11, 19, 14, 17, 23, 15, 22, 8, 16], [5, 8, 13, 16, 15, 6, 0, 19, 9, 1, 23, 7, 3, 14, 2, 18, 12, 20, 4, 11, 21, 17, 10, 22], [3, 10, 6, 4, 0, 13, 15, 20, 21, 7, 11, 1, 5, 12, 18, 2, 14, 19, 16, 23, 9, 22, 8, 17]]

[[1, 2, 0, 11, 12, 15, 10, 3, 20, 23, 18, 7, 16, 5, 9, 13, 4, 22, 6, 17, 21, 8, 19, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 19, 21, 15, 13, 2, 10, 16, 11, 20, 17, 6, 18, 14, 23, 8], [5, 8, 14, 2, 17, 6, 0, 20, 9, 1, 13, 19, 7, 23, 3, 4, 18, 15, 22, 21, 12, 11, 16, 10], [3, 10, 7, 4, 0, 12, 17, 15, 22, 19, 11, 1, 14, 16, 5, 2, 21, 20, 9, 18, 6, 13, 23, 8]]

[[1, 2, 0, 17, 12, 16, 10, 3, 15, 23, 20, 8, 18, 5, 9, 11, 13, 7, 4, 22, 6, 19, 21, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 21, 11, 14, 13, 2, 10, 20, 18, 16, 17, 15, 19, 6, 23, 8], [5, 8, 14, 2, 19, 6, 0, 15, 9, 1, 13, 17, 7, 23, 3, 12, 4, 21, 20, 16, 22, 11, 18, 10], [3, 10, 15, 4, 0, 7, 19, 14, 22, 17, 11, 1, 6, 18, 5, 16, 2, 20, 21, 12, 9, 13, 23, 8]]

[[1, 2, 0, 14, 5, 15, 19, 3, 10, 17, 16, 6, 21, 12, 7, 4, 8, 22, 23, 11, 18, 13, 9, 20], [3, 6, 5, 4, 0, 11, 7, 1, 18, 16, 17, 2, 23, 9, 19, 14, 13, 20, 21, 15, 10, 8, 12, 22], [5, 8, 12, 15, 17, 6, 0, 2, 9, 1, 23, 14, 7, 19, 20, 16, 3, 18, 4, 22, 11, 10, 13, 21], [3, 10, 13, 4, 0, 11, 17, 1, 19, 2, 7, 16, 23, 9, 18, 14, 5, 20, 15, 21, 6, 8, 12, 22]]

[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]

[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]

[[1, 2, 0, 15, 13, 19, 3, 16, 20, 21, 9, 7, 5, 17, 8, 6, 11, 4, 22, 12, 14, 10, 23, 18], [3, 8, 13, 4, 0, 9, 1, 18, 6, 11, 19, 5, 7, 14, 2, 20, 21, 15, 12, 22, 17, 23, 10, 16], [2, 9, 5, 11, 17, 0, 15, 4, 21, 10, 1, 16, 19, 22, 6, 14, 3, 7, 13, 23, 8, 20, 18, 12], [6, 11, 13, 9, 18, 4, 7, 0, 3, 8, 19, 12, 1, 14, 2, 22, 21, 15, 5, 20, 10, 23, 17, 16]]

[[1, 2, 0, 17, 13, 10, 3, 23, 22, 5, 9, 7, 19, 20, 8, 12, 21, 6, 16, 15, 4, 18, 14, 11], [3, 8, 13, 4, 0, 15, 1, 21, 6, 16, 11, 19, 7, 14, 2, 18, 23, 22, 5, 10, 17, 12, 20, 9], [2, 9, 5, 18, 12, 0, 14, 13, 4, 10, 1, 21, 8, 17, 16, 23, 6, 7, 19, 3, 11, 20, 15, 22], [6, 11, 15, 10, 21, 13, 7, 0, 3, 18, 8, 12, 1, 22, 23, 16, 2, 14, 20, 4, 9, 19, 5, 17]]

[[1, 2, 0, 15, 11, 3, 14, 9, 21, 20, 23, 13, 8, 4, 19, 5, 10, 18, 22, 6, 7, 12, 17, 16], [3, 8, 11, 4, 0, 1, 7, 17, 5, 16, 19, 12, 2, 15, 23, 21, 22, 6, 10, 18, 14, 13, 9, 20], [2, 9, 5, 16, 18, 0, 12, 1, 20, 7, 13, 4, 14, 23, 6, 3, 15, 22, 11, 17, 21, 8, 19, 10], [6, 10, 13, 4, 17, 1, 7, 0, 19, 12, 5, 16, 23, 14, 2, 22, 21, 3, 8, 18, 15, 11, 20, 9]]

[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]

[[1, 2, 0, 16, 13, 11, 14, 4, 6, 3, 5, 10, 22, 7, 8, 19, 9, 18, 21, 23, 12, 17, 20, 15], [3, 8, 13, 4, 0, 19, 7, 16, 9, 1, 22, 17, 5, 14, 2, 11, 6, 15, 20, 12, 23, 10, 21, 18], [2, 10, 5, 12, 18, 0, 20, 19, 4, 13, 11, 1, 17, 22, 23, 6, 14, 3, 8, 21, 15, 7, 9, 16], [6, 8, 13, 4, 16, 19, 7, 0, 12, 5, 23, 17, 1, 15, 11, 2, 3, 14, 10, 9, 22, 20, 21, 18]]

[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]

[[1, 2, 0, 15, 13, 11, 21, 14, 7, 3, 5, 10, 4, 12, 8, 9, 6, 19, 17, 18, 22, 16, 23, 20], [3, 8, 13, 4, 0, 19, 22, 12, 9, 1, 6, 23, 15, 14, 2, 7, 5, 11, 20, 16, 21, 18, 10, 17], [2, 10, 5, 16, 18, 0, 9, 19, 4, 14, 11, 1, 23, 15, 6, 20, 17, 3, 8, 22, 13, 12, 7, 21], [6, 4, 13, 8, 12, 19, 7, 0, 10, 15, 3, 23, 1, 14, 2, 22, 21, 11, 16, 20, 5, 18, 9, 17]]

[[1, 2, 0, 14, 13, 11, 19, 8, 21, 3, 5, 10, 18, 17, 9, 12, 6, 4, 15, 16, 22, 7, 23, 20], [3, 8, 13, 4, 0, 16, 20, 2, 9, 1, 15, 23, 6, 7, 21, 22, 18, 14, 5, 11, 12, 17, 10, 19], [2, 10, 5, 15, 6, 0, 8, 17, 4, 13, 11, 1, 22, 19, 12, 16, 3, 20, 23, 9, 7, 18, 14, 21], [6, 12, 9, 1, 2, 17, 7, 0, 13, 4, 23, 15, 3, 20, 10, 18, 22, 19, 11, 5, 8, 16, 21, 14]]

[[1, 2, 0, 13, 6, 11, 18, 20, 16, 3, 5, 10, 7, 9, 8, 21, 14, 19, 4, 23, 12, 22, 15, 17], [3, 8, 6, 4, 0, 7, 14, 19, 9, 1, 23, 22, 11, 16, 2, 17, 18, 20, 13, 5, 15, 10, 12, 21], [2, 10, 5, 16, 8, 0, 9, 14, 12, 15, 11, 1, 4, 23, 21, 6, 17, 3, 22, 18, 13, 7, 19, 20], [6, 12, 3, 15, 19, 14, 7, 0, 10, 16, 22, 23, 13, 1, 17, 2, 21, 5, 11, 20, 4, 9, 8, 18]]

[[1, 2, 0, 16, 14, 11, 21, 8, 12, 3, 5, 10, 7, 22, 19, 13, 9, 6, 23, 4, 18, 17, 15, 20], [3, 8, 14, 4, 0, 20, 22, 2, 9, 1, 13, 17, 19, 21, 7, 5, 12, 23, 6, 16, 15, 10, 18, 11], [2, 10, 5, 15, 6, 0, 8, 18, 4, 14, 11, 1, 22, 9, 13, 17, 7, 3, 16, 20, 21, 19, 23, 12], [6, 12, 15, 5, 2, 18, 7, 0, 17, 21, 19, 9, 13, 1, 22, 4, 8, 16, 3, 23, 14, 11, 20, 10]]

[[1, 2, 0, 16, 14, 11, 22, 23, 20, 3, 5, 10, 18, 4, 13, 8, 9, 6, 19, 12, 15, 7, 17, 21], [3, 8, 14, 4, 0, 19, 7, 10, 9, 1, 6, 23, 21, 16, 15, 2, 20, 5, 11, 17, 13, 22, 12, 18], [2, 10, 5, 17, 12, 0, 9, 20, 4, 15, 11, 1, 8, 23, 16, 6, 21, 18, 3, 7, 19, 14, 13, 22], [6, 12, 14, 4, 10, 20, 7, 0, 17, 16, 3, 23, 13, 1, 15, 2, 19, 22, 11, 9, 21, 5, 8, 18]]

[[1, 2, 0, 17, 14, 11, 15, 19, 6, 3, 5, 10, 23, 22, 20, 8, 12, 9, 7, 18, 4, 13, 21, 16], [3, 8, 14, 4, 0, 12, 20, 21, 9, 1, 22, 18, 13, 5, 15, 2, 11, 6, 16, 10, 17, 23, 19, 7], [2, 10, 5, 13, 7, 0, 21, 8, 4, 14, 11, 1, 19, 18, 22, 23, 6, 15, 3, 20, 12, 16, 9, 17], [6, 12, 14, 19, 21, 8, 7, 0, 9, 5, 23, 18, 13, 1, 16, 11, 2, 3, 15, 17, 10, 22, 4, 20]]

[[1, 2, 0, 17, 14, 11, 21, 23, 18, 3, 5, 10, 7, 19, 20, 8, 13, 9, 15, 16, 4, 22, 6, 12], [3, 8, 14, 4, 0, 21, 11, 5, 9, 1, 23, 19, 22, 10, 15, 2, 12, 18, 20, 6, 17, 7, 16, 13], [2, 10, 5, 8, 16, 0, 3, 17, 6, 12, 11, 1, 14, 20, 9, 23, 18, 19, 4, 7, 22, 15, 13, 21], [6, 12, 16, 18, 5, 17, 7, 0, 2, 10, 15, 20, 13, 1, 23, 9, 8, 4, 19, 3, 21, 11, 14, 22]]

[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]

[[1, 2, 0, 7, 12, 11, 15, 8, 3, 19, 9, 13, 18, 5, 23, 20, 14, 21, 4, 10, 6, 22, 17, 16], [3, 5, 12, 4, 0, 8, 16, 11, 1, 20, 22, 18, 13, 2, 10, 19, 17, 6, 7, 23, 21, 9, 14, 15], [2, 9, 5, 14, 19, 0, 18, 17, 7, 10, 1, 20, 4, 11, 16, 6, 3, 8, 15, 12, 13, 23, 21, 22], [6, 4, 14, 5, 11, 17, 7, 0, 18, 22, 20, 1, 9, 19, 15, 2, 8, 3, 16, 21, 23, 13, 12, 10]]

[[1, 2, 0, 14, 7, 10, 21, 17, 3, 5, 9, 20, 6, 22, 8, 18, 11, 4, 19, 15, 16, 12, 23, 13], [3, 6, 7, 4, 0, 16, 8, 12, 1, 15, 23, 13, 2, 18, 21, 22, 19, 14, 11, 5, 10, 17, 9, 20], [2, 9, 5, 15, 13, 0, 4, 14, 12, 10, 1, 22, 20, 6, 18, 16, 3, 23, 7, 17, 8, 11, 21, 19], [6, 3, 8, 11, 12, 14, 7, 0, 13, 17, 22, 1, 18, 2, 20, 23, 9, 16, 4, 10, 5, 15, 19, 21]]

[[1, 2, 0, 14, 12, 10, 21, 6, 3, 5, 9, 15, 17, 20, 8, 23, 13, 4, 19, 22, 16, 7, 18, 11], [3, 6, 12, 4, 0, 16, 8, 2, 1, 22, 23, 18, 7, 11, 21, 9, 19, 14, 13, 5, 10, 17, 15, 20], [2, 9, 5, 15, 6, 0, 18, 20, 7, 10, 1, 22, 21, 12, 23, 16, 3, 11, 4, 14, 8, 13, 17, 19], [6, 3, 13, 11, 2, 20, 7, 0, 18, 23, 22, 1, 8, 4, 10, 19, 9, 15, 12, 17, 21, 5, 14, 16]]

[[1, 2, 0, 13, 11, 17, 16, 19, 3, 21, 9, 15, 7, 8, 6, 4, 14, 18, 5, 12, 23, 10, 20, 22], [3, 7, 11, 4, 0, 9, 5, 8, 1, 6, 17, 12, 2, 19, 21, 13, 23, 22, 16, 15, 14, 20, 10, 18], [2, 9, 5, 6, 15, 0, 14, 11, 13, 10, 1, 19, 22, 20, 3, 16, 4, 21, 17, 7, 8, 18, 23, 12], [6, 5, 9, 2, 8, 11, 7, 0, 12, 3, 19, 1, 4, 17, 10, 18, 22, 23, 20, 14, 15, 16, 21, 13]]

[[1, 2, 0, 5, 13, 8, 17, 19, 3, 11, 9, 10, 22, 16, 7, 12, 4, 21, 23, 14, 18, 6, 15, 20], [3, 7, 13, 4, 0, 19, 11, 8, 1, 17, 22, 18, 9, 14, 2, 21, 5, 12, 6, 16, 10, 23, 20, 15], [2, 9, 5, 8, 17, 0, 21, 20, 11, 10, 1, 3, 23, 4, 15, 22, 6, 13, 12, 7, 19, 16, 14, 18], [6, 11, 15, 17, 8, 20, 7, 0, 9, 4, 23, 12, 1, 10, 5, 16, 2, 18, 3, 21, 14, 22, 19, 13]]

[[1, 2, 0, 15, 12, 10, 17, 16, 3, 5, 9, 21, 14, 7, 4, 8, 13, 20, 23, 11, 6, 19, 18, 22], [3, 7, 12, 4, 0, 11, 18, 8, 1, 6, 23, 20, 13, 2, 15, 16, 14, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 13, 8, 18, 23, 6, 17, 3, 11, 4, 14, 15, 12, 20], [6, 11, 14, 18, 0, 7, 4, 20, 1, 3, 22, 8, 13, 16, 15, 2, 12, 10, 9, 21, 5, 23, 17, 19]]

[[1, 2, 0, 15, 13, 10, 22, 11, 3, 5, 9, 14, 4, 12, 7, 8, 6, 20, 23, 17, 19, 18, 16, 21], [3, 7, 13, 4, 0, 20, 18, 8, 1, 6, 23, 12, 15, 14, 2, 11, 5, 10, 9, 21, 16, 22, 19, 17], [2, 9, 5, 16, 19, 0, 8, 4, 14, 10, 1, 20, 23, 15, 6, 21, 17, 3, 11, 7, 18, 13, 12, 22], [6, 11, 13, 18, 0, 19, 4, 8, 15, 3, 23, 12, 1, 14, 2, 7, 22, 10, 9, 21, 16, 5, 20, 17]]

[[1, 2, 0, 16, 13, 10, 14, 6, 3, 5, 9, 17, 22, 18, 7, 20, 8, 19, 4, 11, 23, 12, 21, 15], [3, 7, 13, 4, 0, 20, 18, 8, 1, 22, 17, 9, 5, 14, 2, 10, 6, 15, 16, 21, 12, 23, 11, 19], [2, 9, 5, 12, 19, 0, 21, 4, 13, 10, 1, 18, 17, 22, 23, 6, 14, 3, 20, 7, 11, 15, 8, 16], [6, 11, 13, 18, 0, 19, 4, 21, 5, 23, 17, 12, 1, 15, 10, 2, 3, 14, 16, 8, 9, 22, 7, 20]]

[[1, 2, 0, 15, 13, 10, 17, 16, 3, 5, 9, 21, 4, 12, 7, 8, 14, 20, 23, 11, 6, 19, 18, 22], [3, 7, 13, 4, 0, 11, 18, 8, 1, 6, 23, 20, 15, 14, 2, 16, 12, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 14, 23, 8, 18, 6, 17, 3, 11, 4, 12, 15, 13, 20], [6, 11, 8, 18, 0, 7, 4, 13, 15, 3, 23, 12, 1, 5, 16, 2, 20, 10, 9, 21, 14, 22, 19, 17]]

[[1, 2, 0, 16, 13, 10, 18, 17, 3, 5, 9, 22, 6, 20, 7, 19, 8, 14, 12, 23, 4, 11, 21, 15], [3, 7, 13, 4, 0, 11, 19, 8, 1, 6, 23, 12, 5, 14, 2, 18, 17, 20, 22, 9, 16, 10, 15, 21], [2, 9, 5, 17, 7, 0, 22, 21, 15, 10, 1, 14, 20, 8, 19, 13, 6, 18, 3, 11, 23, 4, 16, 12], [6, 11, 15, 19, 0, 7, 4, 8, 5, 3, 20, 12, 1, 21, 17, 16, 2, 23, 10, 9, 18, 22, 13, 14]]

[[1, 2, 0, 14, 10, 4, 3, 17, 19, 8, 5, 7, 21, 15, 6, 16, 13, 11, 22, 9, 18, 23, 20, 12], [3, 7, 10, 4, 0, 14, 1, 6, 18, 16, 11, 2, 13, 22, 17, 8, 21, 5, 15, 23, 19, 9, 12, 20], [2, 8, 5, 15, 16, 0, 14, 11, 9, 1, 4, 19, 23, 3, 18, 13, 10, 12, 6, 7, 22, 20, 21, 17], [3, 7, 12, 6, 1, 14, 0, 4, 20, 16, 11, 22, 13, 2, 17, 23, 21, 5, 15, 8, 19, 9, 10, 18]]

[[1, 2, 0, 13, 10, 3, 8, 19, 18, 22, 12, 7, 4, 5, 9, 21, 15, 23, 6, 11, 17, 16, 14, 20], [3, 7, 10, 4, 0, 1, 16, 5, 14, 20, 11, 2, 13, 19, 21, 9, 17, 6, 23, 12, 15, 8, 18, 22], [2, 8, 5, 14, 15, 0, 1, 18, 6, 12, 4, 23, 22, 3, 13, 10, 21, 11, 19, 7, 16, 20, 9, 17], [3, 9, 12, 6, 16, 1, 0, 20, 14, 5, 11, 19, 13, 2, 22, 7, 17, 4, 23, 10, 15, 18, 8, 21]]

[[1, 2, 0, 14, 11, 3, 15, 21, 10, 8, 9, 16, 7, 17, 5, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 1, 17, 5, 22, 13, 19, 12, 2, 15, 21, 9, 14, 18, 6, 20, 10, 16, 23, 8], [2, 8, 5, 15, 10, 0, 19, 17, 9, 1, 11, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 10, 12, 11, 1, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 8, 9, 16]]

[[1, 2, 0, 14, 11, 6, 18, 21, 3, 4, 16, 9, 7, 20, 8, 23, 22, 13, 5, 15, 17, 12, 10, 19], [3, 7, 11, 4, 0, 13, 16, 8, 1, 14, 18, 12, 2, 19, 21, 10, 17, 6, 15, 5, 22, 9, 23, 20], [2, 4, 5, 15, 9, 0, 11, 12, 20, 1, 19, 18, 17, 8, 3, 14, 21, 7, 6, 23, 13, 22, 16, 10], [3, 7, 13, 6, 16, 11, 0, 10, 18, 19, 1, 20, 21, 14, 2, 8, 17, 4, 15, 22, 5, 23, 9, 12]]

[[1, 2, 0, 9, 11, 17, 20, 21, 3, 8, 5, 13, 7, 4, 16, 22, 19, 10, 6, 14, 18, 12, 23, 15], [3, 7, 11, 4, 0, 18, 15, 8, 1, 21, 14, 12, 2, 9, 22, 16, 6, 23, 19, 5, 17, 13, 10, 20], [2, 9, 5, 1, 13, 0, 18, 12, 6, 3, 17, 10, 20, 14, 4, 23, 22, 11, 8, 16, 7, 15, 19, 21], [3, 10, 11, 6, 15, 18, 0, 14, 1, 2, 8, 9, 21, 12, 22, 16, 4, 5, 17, 23, 19, 13, 7, 20]]

[[1, 2, 0, 9, 12, 6, 11, 21, 3, 8, 17, 5, 15, 7, 20, 4, 22, 23, 14, 16, 18, 13, 19, 10], [3, 7, 12, 4, 0, 14, 17, 8, 1, 21, 11, 16, 13, 2, 19, 9, 10, 18, 6, 5, 23, 15, 20, 22], [2, 9, 5, 1, 15, 0, 12, 13, 19, 3, 20, 6, 11, 18, 10, 16, 4, 21, 7, 22, 14, 23, 8, 17], [3, 10, 14, 6, 17, 12, 0, 8, 16, 2, 11, 1, 20, 21, 9, 19, 7, 18, 4, 23, 5, 22, 13, 15]]

[[1, 2, 0, 13, 10, 15, 20, 21, 3, 4, 9, 7, 17, 8, 5, 14, 22, 19, 6, 12, 18, 11, 23, 16], [3, 7, 10, 4, 0, 18, 16, 8, 1, 13, 11, 2, 22, 21, 12, 23, 17, 6, 19, 5, 15, 9, 14, 20], [2, 9, 5, 8, 14, 0, 18, 6, 12, 10, 1, 21, 3, 22, 15, 4, 13, 23, 7, 17, 11, 20, 16, 19], [3, 7, 10, 6, 16, 18, 0, 8, 1, 5, 12, 22, 2, 21, 11, 23, 17, 4, 9, 13, 15, 19, 14, 20]]

[[1, 2, 0, 14, 11, 16, 4, 17, 3, 19, 9, 6, 7, 21, 8, 5, 15, 12, 13, 10, 23, 18, 20, 22], [3, 7, 11, 4, 0, 10, 14, 8, 1, 20, 18, 12, 2, 23, 17, 13, 22, 6, 5, 16, 21, 9, 19, 15], [2, 9, 5, 8, 15, 0, 11, 6, 13, 10, 1, 7, 17, 3, 23, 16, 4, 22, 21, 18, 14, 19, 12, 20], [3, 7, 10, 6, 14, 11, 0, 8, 1, 5, 13, 9, 23, 2, 17, 18, 22, 4, 20, 16, 15, 12, 19, 21]]

[[1, 2, 0, 14, 11, 10, 15, 21, 3, 5, 9, 16, 7, 17, 8, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 19, 17, 8, 1, 22, 13, 12, 2, 15, 21, 10, 14, 18, 6, 20, 5, 16, 23, 9], [2, 9, 5, 15, 8, 0, 19, 17, 11, 10, 1, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 8, 1, 12, 11, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 9, 10, 16]]

[[1, 2, 0, 15, 12, 11, 4, 10, 3, 7, 9, 16, 6, 18, 20, 8, 5, 14, 19, 13, 17, 23, 21, 22], [3, 7, 12, 4, 0, 13, 15, 8, 1, 2, 6, 21, 9, 17, 22, 10, 14, 5, 23, 11, 18, 19, 16, 20], [2, 9, 5, 8, 16, 0, 12, 17, 14, 10, 1, 4, 19, 21, 3, 22, 11, 20, 13, 6, 7, 18, 23, 15], [3, 7, 13, 6, 15, 12, 0, 11, 21, 22, 4, 1, 18, 14, 2, 10, 17, 23, 5, 8, 9, 19, 20, 16]]

[[1, 2, 0, 15, 12, 19, 14, 22, 3, 17, 9, 6, 16, 7, 11, 8, 4, 10, 23, 20, 5, 18, 13, 21], [3, 7, 12, 4, 0, 21, 17, 8, 1, 14, 5, 23, 13, 2, 20, 22, 15, 18, 6, 11, 9, 10, 16, 19], [2, 9, 5, 11, 8, 0, 22, 6, 15, 10, 1, 14, 23, 18, 3, 4, 12, 20, 21, 17, 19, 13, 7, 16], [3, 7, 10, 6, 17, 22, 0, 11, 23, 5, 14, 1, 15, 20, 2, 21, 13, 18, 4, 8, 16, 12, 9, 19]]

[[1, 2, 0, 14, 12, 19, 15, 22, 3, 17, 9, 6, 16, 7, 8, 11, 4, 10, 21, 20, 5, 23, 13, 18], [3, 7, 12, 4, 0, 11, 17, 8, 1, 15, 20, 21, 13, 2, 22, 19, 14, 18, 6, 9, 23, 5, 16, 10], [2, 9, 5, 15, 8, 0, 11, 17, 12, 10, 1, 16, 4, 18, 3, 14, 6, 22, 23, 21, 19, 20, 7, 13], [3, 5, 9, 6, 17, 11, 0, 8, 21, 14, 16, 1, 23, 22, 2, 10, 15, 18, 4, 12, 13, 7, 20, 19]]

[[1, 2, 0, 14, 10, 16, 21, 22, 3, 4, 9, 17, 7, 18, 8, 5, 15, 23, 20, 6, 13, 19, 12, 11], [3, 7, 10, 4, 0, 19, 17, 8, 1, 14, 12, 21, 2, 23, 22, 13, 11, 18, 6, 20, 5, 16, 9, 15], [2, 9, 5, 8, 15, 0, 19, 20, 13, 10, 1, 6, 22, 3, 23, 16, 4, 14, 7, 11, 18, 12, 21, 17], [3, 11, 10, 6, 17, 19, 0, 21, 1, 5, 13, 8, 23, 2, 22, 12, 7, 18, 4, 9, 14, 16, 20, 15]]

[[1, 2, 0, 15, 11, 6, 19, 21, 3, 14, 9, 16, 18, 7, 10, 8, 4, 22, 20, 5, 12, 13, 23, 17], [3, 7, 11, 4, 0, 20, 17, 8, 1, 5, 12, 13, 22, 2, 23, 21, 15, 18, 6, 14, 9, 16, 10, 19], [2, 9, 5, 8, 15, 0, 20, 22, 14, 10, 1, 4, 13, 18, 3, 11, 17, 23, 12, 6, 19, 7, 21, 16], [3, 11, 7, 6, 17, 20, 0, 14, 22, 16, 13, 12, 1, 23, 2, 9, 15, 18, 4, 8, 21, 5, 19, 10]]

[[1, 2, 0, 16, 13, 11, 22, 5, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 6, 14, 10, 19, 15], [3, 7, 13, 4, 0, 18, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 5, 9, 16, 10, 21, 6, 15, 19], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

[[1, 2, 0, 16, 13, 6, 22, 19, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 11, 14, 10, 5, 15], [3, 7, 13, 4, 0, 10, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 19, 9, 16, 18, 21, 6, 15, 5], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

[[1, 2, 0, 14, 11, 17, 4, 3, 19, 8, 23, 6, 5, 15, 7, 20, 21, 12, 10, 9, 13, 22, 16, 18], [3, 5, 11, 4, 0, 7, 14, 1, 15, 22, 16, 12, 2, 19, 17, 21, 20, 6, 13, 18, 10, 8, 23, 9], [2, 8, 5, 15, 16, 0, 10, 14, 9, 1, 18, 4, 17, 3, 19, 13, 11, 23, 6, 7, 22, 20, 21, 12], [3, 5, 8, 6, 14, 10, 0, 16, 13, 18, 1, 23, 19, 2, 17, 9, 20, 4, 15, 22, 7, 11, 12, 21]]

[[1, 2, 0, 15, 11, 19, 22, 3, 10, 8, 9, 17, 5, 21, 16, 7, 20, 4, 13, 12, 14, 18, 23, 6], [3, 5, 11, 4, 0, 7, 8, 1, 18, 22, 20, 12, 2, 14, 23, 19, 9, 15, 6, 17, 21, 10, 16, 13], [2, 8, 5, 16, 10, 0, 20, 15, 9, 1, 11, 4, 19, 17, 3, 23, 14, 21, 12, 18, 22, 13, 6, 7], [3, 10, 13, 6, 8, 20, 0, 1, 18, 15, 7, 12, 23, 14, 2, 19, 17, 22, 4, 9, 21, 5, 16, 11]]

[[1, 2, 0, 12, 10, 17, 13, 3, 20, 8, 14, 6, 7, 11, 4, 23, 15, 18, 5, 22, 9, 19, 21, 16], [3, 6, 10, 4, 0, 19, 7, 1, 16, 5, 11, 2, 13, 14, 12, 21, 18, 15, 8, 9, 22, 17, 23, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 10, 16, 4, 23, 17, 11, 7, 14, 19, 18], [3, 6, 1, 4, 0, 15, 2, 10, 16, 5, 11, 7, 18, 8, 12, 9, 13, 19, 14, 21, 22, 17, 23, 20]]

[[1, 2, 0, 14, 11, 17, 16, 3, 22, 8, 20, 15, 6, 10, 7, 4, 12, 18, 5, 23, 13, 19, 9, 21], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 21, 12, 2, 18, 16, 14, 15, 10, 8, 9, 22, 17, 23, 20], [2, 8, 5, 10, 16, 0, 4, 14, 9, 1, 13, 21, 23, 3, 20, 11, 6, 22, 17, 12, 7, 15, 18, 19], [3, 6, 9, 4, 0, 16, 10, 21, 5, 13, 1, 14, 18, 2, 19, 12, 8, 7, 15, 11, 22, 17, 23, 20]]

[[1, 2, 0, 14, 11, 17, 10, 3, 21, 8, 12, 16, 6, 15, 7, 20, 4, 18, 5, 23, 13, 9, 19, 22], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 16, 12, 2, 18, 10, 22, 14, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 15, 10, 0, 4, 14, 9, 1, 6, 22, 23, 3, 20, 13, 11, 21, 17, 12, 7, 18, 16, 19], [3, 5, 8, 4, 0, 10, 15, 16, 13, 6, 1, 12, 18, 2, 19, 9, 17, 7, 11, 22, 21, 23, 14, 20]]

[[1, 2, 0, 12, 11, 17, 13, 3, 20, 8, 6, 14, 7, 10, 4, 23, 15, 18, 5, 21, 9, 22, 19, 16], [3, 6, 11, 4, 0, 19, 7, 1, 16, 5, 2, 10, 13, 14, 12, 22, 18, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 11, 16, 4, 23, 17, 10, 7, 19, 14, 18], [3, 10, 11, 4, 0, 15, 2, 1, 17, 12, 7, 6, 18, 22, 5, 14, 13, 19, 9, 8, 21, 23, 16, 20]]

[[1, 2, 0, 14, 11, 10, 17, 3, 22, 8, 18, 16, 6, 15, 7, 21, 4, 12, 5, 23, 19, 13, 9, 20], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 15, 12, 2, 18, 17, 20, 14, 16, 8, 9, 10, 22, 23, 21], [2, 8, 5, 15, 17, 0, 4, 14, 9, 1, 22, 20, 23, 3, 21, 13, 11, 6, 10, 12, 16, 7, 18, 19], [3, 10, 11, 4, 0, 17, 15, 1, 12, 14, 7, 13, 18, 2, 19, 20, 5, 16, 8, 9, 6, 22, 23, 21]]

[[1, 2, 0, 15, 11, 9, 17, 3, 5, 8, 4, 10, 6, 21, 18, 7, 22, 12, 23, 16, 13, 20, 19, 14], [3, 6, 11, 4, 0, 18, 7, 1, 21, 19, 15, 12, 2, 5, 9, 17, 20, 10, 13, 14, 23, 22, 8, 16], [2, 8, 5, 6, 16, 0, 14, 20, 9, 1, 23, 7, 21, 15, 3, 19, 17, 4, 12, 13, 11, 18, 10, 22], [3, 10, 13, 4, 0, 16, 15, 1, 21, 20, 7, 23, 9, 14, 2, 17, 19, 6, 11, 5, 12, 22, 8, 18]]

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 23, 22, 13, 15, 14, 20, 21, 19, 17, 18], [3, 6, 12, 4, 0, 17, 7, 1, 14, 21, 11, 16, 13, 2, 20, 19, 10, 18, 5, 23, 8, 22, 9, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 17, 21, 7, 18, 3, 16, 4, 20, 22, 12, 10, 23, 13, 11], [3, 10, 12, 4, 0, 15, 7, 16, 13, 21, 11, 1, 14, 20, 2, 19, 6, 18, 23, 5, 8, 22, 9, 17]]

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 17, 21, 13, 23, 20, 18, 19, 22, 15, 14], [3, 6, 12, 4, 0, 17, 7, 1, 20, 22, 11, 16, 13, 2, 9, 19, 10, 18, 5, 23, 21, 8, 14, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 23, 22, 7, 20, 3, 16, 4, 13, 11, 12, 17, 10, 18, 21], [3, 10, 12, 4, 0, 15, 7, 16, 20, 22, 11, 1, 14, 9, 2, 19, 6, 18, 23, 5, 21, 8, 13, 17]]

[[1, 2, 0, 15, 12, 10, 16, 3, 21, 8, 20, 23, 17, 6, 11, 7, 13, 4, 22, 18, 5, 9, 19, 14], [3, 6, 12, 4, 0, 11, 7, 1, 19, 5, 18, 9, 13, 2, 10, 16, 17, 15, 14, 20, 8, 23, 21, 22], [2, 8, 5, 16, 18, 0, 3, 15, 9, 1, 22, 13, 14, 23, 17, 21, 6, 12, 19, 4, 10, 7, 20, 11], [3, 10, 14, 4, 0, 18, 2, 9, 15, 13, 11, 1, 5, 7, 6, 20, 17, 19, 12, 16, 8, 23, 21, 22]]

[[1, 2, 0, 16, 12, 9, 18, 3, 5, 8, 4, 20, 10, 6, 17, 19, 7, 23, 13, 21, 22, 15, 11, 14], [3, 6, 12, 4, 0, 19, 7, 1, 22, 14, 16, 21, 13, 2, 15, 9, 18, 11, 10, 20, 5, 17, 23, 8], [2, 8, 5, 6, 17, 0, 15, 11, 9, 1, 21, 12, 7, 22, 20, 3, 14, 18, 4, 13, 16, 23, 19, 10], [3, 10, 14, 4, 0, 17, 20, 21, 22, 12, 11, 1, 13, 9, 15, 2, 5, 16, 6, 7, 18, 19, 23, 8]]

[[1, 2, 0, 8, 9, 7, 3, 13, 6, 10, 4, 14, 11, 5, 12, 18, 21, 15, 17, 20, 22, 23, 19, 16], [3, 7, 9, 4, 0, 2, 1, 6, 13, 5, 8, 17, 20, 10, 21, 23, 12, 19, 14, 11, 16, 18, 15, 22], [2, 0, 1, 11, 10, 15, 8, 5, 16, 17, 14, 12, 3, 23, 4, 7, 6, 18, 9, 22, 19, 13, 20, 21], [5, 8, 10, 13, 1, 6, 0, 2, 4, 3, 7, 20, 17, 9, 16, 14, 15, 22, 23, 18, 21, 11, 12, 19]]

[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]

[[1, 2, 0, 14, 10, 3, 19, 20, 21, 22, 16, 7, 6, 18, 5, 9, 4, 8, 23, 12, 11, 17, 15, 13], [3, 7, 10, 4, 0, 1, 17, 5, 18, 6, 11, 2, 22, 21, 20, 8, 14, 9, 15, 13, 16, 19, 23, 12], [2, 0, 1, 6, 11, 15, 8, 9, 3, 12, 22, 14, 7, 5, 4, 13, 18, 23, 19, 16, 17, 10, 21, 20], [5, 8, 12, 15, 17, 6, 0, 3, 9, 1, 16, 21, 13, 2, 19, 7, 23, 18, 4, 22, 11, 20, 14, 10]]

[[1, 2, 0, 14, 10, 3, 4, 9, 20, 11, 6, 7, 13, 18, 5, 23, 15, 22, 12, 17, 21, 8, 19, 16], [3, 7, 10, 4, 0, 1, 14, 5, 18, 6, 11, 2, 23, 20, 9, 13, 21, 8, 17, 12, 15, 22, 16, 19], [2, 0, 1, 15, 6, 14, 8, 11, 4, 12, 22, 19, 18, 5, 13, 16, 3, 10, 9, 7, 23, 20, 17, 21], [5, 8, 12, 17, 14, 6, 0, 3, 9, 1, 21, 20, 13, 2, 18, 23, 11, 7, 4, 10, 16, 19, 15, 22]]

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 19, 22, 17, 13, 12, 23, 20, 16, 21, 18, 15, 14], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 14, 20, 21, 23, 18, 13, 22, 15, 17, 12, 16, 19], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 22, 23, 21], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 22, 19, 15, 18, 23, 12, 14, 21, 16, 13, 17, 20]]

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 15, 20, 23, 21, 14, 13, 22, 18, 17, 12, 19, 16], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 19, 21, 13, 20, 12, 23, 17, 16, 22, 14, 15, 18], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 23, 21, 22], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 21, 19, 15, 18, 23, 12, 14, 22, 16, 17, 13, 20]]

[[1, 2, 0, 5, 10, 8, 16, 17, 3, 21, 15, 7, 23, 18, 6, 4, 14, 11, 20, 12, 13, 22, 9, 19], [3, 7, 10, 4, 0, 17, 9, 8, 1, 19, 11, 2, 13, 14, 12, 5, 18, 15, 22, 6, 23, 20, 16, 21], [2, 0, 1, 8, 16, 18, 4, 20, 14, 12, 22, 19, 21, 5, 3, 10, 6, 7, 13, 23, 17, 9, 15, 11], [5, 4, 12, 7, 9, 6, 0, 15, 19, 1, 11, 14, 13, 2, 10, 3, 18, 8, 21, 17, 23, 16, 20, 22]]

[[1, 2, 0, 14, 10, 4, 18, 9, 3, 11, 5, 7, 13, 17, 8, 22, 15, 12, 19, 6, 23, 20, 16, 21], [3, 7, 10, 4, 0, 14, 16, 8, 1, 5, 11, 2, 21, 15, 9, 23, 17, 6, 20, 12, 22, 19, 18, 13], [2, 0, 1, 12, 15, 17, 9, 6, 20, 7, 4, 16, 14, 5, 3, 10, 22, 13, 23, 18, 21, 8, 11, 19], [5, 9, 12, 1, 16, 6, 0, 17, 4, 3, 20, 15, 13, 2, 7, 18, 8, 14, 11, 10, 19, 22, 23, 21]]

[[1, 2, 0, 14, 10, 15, 18, 21, 3, 13, 16, 7, 23, 22, 8, 17, 4, 5, 19, 6, 12, 11, 9, 20], [3, 7, 10, 4, 0, 18, 15, 8, 1, 5, 11, 2, 22, 23, 21, 20, 14, 13, 9, 12, 6, 16, 19, 17], [2, 0, 1, 12, 13, 4, 9, 14, 6, 8, 7, 19, 15, 5, 10, 3, 23, 11, 16, 17, 21, 22, 20, 18], [5, 9, 12, 1, 15, 6, 0, 20, 4, 3, 16, 23, 13, 2, 17, 8, 19, 22, 7, 10, 18, 11, 14, 21]]

[[1, 2, 0, 10, 11, 19, 15, 21, 3, 6, 8, 17, 7, 18, 16, 9, 23, 4, 22, 20, 5, 12, 13, 14], [3, 7, 11, 4, 0, 6, 16, 8, 1, 19, 21, 12, 2, 14, 15, 13, 5, 10, 20, 22, 23, 17, 9, 18], [2, 0, 1, 8, 17, 20, 9, 6, 15, 7, 13, 23, 21, 22, 5, 3, 11, 18, 4, 12, 14, 19, 10, 16], [5, 9, 13, 4, 16, 6, 0, 20, 21, 10, 1, 12, 15, 14, 2, 11, 3, 19, 8, 23, 22, 18, 7, 17]]

[[1, 2, 0, 5, 11, 8, 15, 20, 3, 6, 19, 17, 7, 23, 18, 9, 14, 4, 16, 21, 12, 10, 13, 22], [3, 7, 11, 4, 0, 20, 18, 8, 1, 10, 22, 12, 2, 14, 15, 13, 23, 5, 21, 16, 17, 6, 9, 19], [2, 0, 1, 8, 6, 18, 9, 16, 15, 4, 13, 21, 22, 19, 5, 3, 20, 11, 14, 10, 7, 17, 23, 12], [5, 9, 13, 16, 18, 6, 0, 8, 22, 10, 1, 12, 15, 14, 2, 11, 17, 3, 19, 4, 23, 20, 7, 21]]

[[1, 2, 0, 6, 8, 10, 7, 3, 12, 5, 9, 19, 4, 18, 16, 14, 15, 13, 17, 20, 11, 23, 21, 22], [3, 5, 8, 4, 0, 7, 10, 1, 9, 2, 12, 21, 6, 22, 17, 11, 23, 20, 16, 13, 14, 15, 19, 18], [2, 0, 1, 11, 13, 14, 3, 15, 4, 17, 5, 6, 20, 8, 10, 16, 7, 18, 9, 12, 19, 22, 23, 21], [5, 3, 4, 8, 10, 6, 0, 9, 1, 12, 2, 14, 7, 11, 13, 22, 20, 23, 15, 17, 21, 16, 18, 19]]

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 20, 19, 22, 14, 13, 23, 17, 16, 21, 12, 15, 18], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 22, 12, 20, 23, 15, 14, 21, 18, 17, 19, 13, 16], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 22, 23, 21], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 23, 19, 12, 21, 13, 15, 22, 16, 20, 14, 17]]

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 21, 15, 20, 23, 18, 14, 22, 12, 17, 19, 16, 13], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 14, 19, 22, 17, 13, 21, 20, 16, 23, 15, 12, 18], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 23, 21, 22], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 22, 19, 12, 21, 13, 15, 23, 16, 20, 17, 14]]

[[1, 2, 0, 9, 10, 19, 18, 3, 14, 7, 15, 6, 17, 16, 21, 4, 23, 22, 11, 20, 5, 8, 12, 13], [3, 6, 10, 4, 0, 8, 7, 1, 16, 18, 11, 2, 13, 14, 12, 9, 5, 20, 15, 22, 23, 19, 21, 17], [2, 0, 1, 7, 15, 20, 8, 14, 21, 12, 23, 18, 22, 5, 3, 17, 10, 4, 19, 11, 13, 6, 9, 16], [5, 8, 12, 15, 7, 6, 0, 18, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 4, 23, 22, 20, 21, 17]]

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 13, 6, 8, 7, 4, 18, 22, 14, 21, 16, 10, 17, 20, 23, 15], [3, 6, 9, 4, 0, 15, 7, 1, 14, 10, 2, 20, 19, 12, 21, 16, 5, 18, 22, 13, 23, 8, 17, 11], [2, 0, 1, 13, 8, 18, 12, 11, 17, 19, 5, 22, 20, 14, 3, 9, 21, 4, 10, 15, 6, 23, 7, 16], [5, 8, 11, 15, 0, 4, 14, 1, 7, 20, 2, 10, 19, 12, 21, 16, 3, 18, 22, 13, 23, 6, 17, 9]]

[[1, 2, 0, 13, 9, 12, 20, 3, 14, 17, 6, 15, 19, 7, 18, 22, 21, 4, 8, 5, 10, 23, 11, 16], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 12, 14, 20, 11, 16, 5, 13, 23, 21, 17, 8, 18, 22], [2, 0, 1, 14, 8, 20, 10, 11, 18, 19, 15, 22, 5, 3, 13, 6, 23, 9, 4, 17, 12, 16, 7, 21], [5, 8, 11, 15, 0, 4, 19, 1, 7, 10, 14, 12, 2, 23, 9, 16, 3, 13, 20, 21, 22, 6, 18, 17]]

[[1, 2, 0, 12, 10, 18, 20, 3, 16, 6, 17, 23, 7, 11, 22, 14, 21, 4, 19, 5, 9, 8, 15, 13], [3, 6, 10, 4, 0, 15, 7, 1, 14, 2, 9, 22, 20, 19, 23, 16, 5, 12, 11, 21, 17, 13, 18, 8], [2, 0, 1, 13, 8, 20, 21, 5, 12, 11, 19, 17, 4, 14, 3, 6, 18, 9, 23, 22, 7, 15, 10, 16], [5, 8, 11, 15, 0, 4, 22, 2, 9, 1, 14, 7, 20, 19, 18, 16, 3, 12, 10, 21, 17, 13, 23, 6]]

[[1, 2, 0, 9, 10, 18, 20, 3, 4, 7, 8, 6, 17, 16, 21, 14, 23, 22, 19, 5, 11, 15, 12, 13], [3, 6, 10, 4, 0, 15, 7, 1, 9, 20, 11, 2, 13, 14, 12, 16, 5, 19, 22, 23, 8, 18, 21, 17], [2, 0, 1, 7, 8, 19, 15, 14, 17, 12, 23, 20, 22, 5, 3, 21, 10, 4, 11, 13, 18, 6, 9, 16], [5, 8, 12, 15, 0, 4, 7, 20, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 23, 22, 6, 18, 17, 21]]

[[1, 2, 0, 5, 10, 7, 15, 3, 14, 23, 16, 6, 20, 18, 17, 11, 4, 8, 19, 13, 22, 9, 12, 21], [3, 6, 10, 4, 0, 15, 7, 1, 18, 22, 11, 2, 13, 14, 12, 16, 5, 9, 21, 20, 23, 8, 17, 19], [2, 0, 1, 7, 8, 18, 19, 14, 17, 12, 21, 22, 23, 5, 3, 6, 10, 4, 13, 15, 11, 16, 20, 9], [5, 8, 12, 15, 0, 4, 20, 22, 9, 1, 11, 14, 13, 2, 10, 16, 3, 18, 23, 7, 21, 6, 19, 17]]

[[1, 2, 0, 14, 10, 13, 19, 3, 15, 5, 12, 6, 4, 9, 7, 18, 22, 20, 8, 11, 23, 16, 21, 17], [3, 6, 10, 4, 0, 16, 7, 1, 9, 20, 11, 2, 14, 15, 19, 21, 17, 5, 23, 12, 8, 13, 18, 22], [2, 0, 1, 15, 8, 19, 11, 21, 18, 12, 9, 16, 10, 5, 3, 14, 6, 23, 4, 13, 17, 22, 7, 20], [5, 8, 12, 16, 0, 4, 7, 20, 9, 1, 18, 15, 13, 2, 23, 22, 17, 3, 19, 10, 6, 14, 11, 21]]

[[1, 2, 0, 12, 9, 18, 20, 3, 22, 14, 6, 13, 7, 15, 4, 11, 8, 23, 19, 5, 10, 17, 16, 21], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 20, 22, 12, 21, 17, 5, 13, 23, 14, 8, 18, 11], [2, 0, 1, 13, 14, 6, 18, 12, 9, 22, 20, 3, 19, 11, 15, 4, 10, 21, 5, 7, 16, 23, 8, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 20, 22, 12, 21, 17, 4, 13, 23, 14, 7, 18, 10]]

[[1, 2, 0, 12, 9, 18, 20, 3, 13, 14, 6, 22, 7, 15, 4, 8, 11, 21, 19, 5, 10, 23, 16, 17], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 15, 20, 22, 12, 23, 17, 5, 13, 21, 14, 8, 18, 11], [2, 0, 1, 13, 12, 6, 18, 14, 9, 22, 20, 3, 15, 11, 16, 4, 7, 23, 5, 10, 19, 17, 8, 21], [3, 6, 9, 5, 16, 0, 8, 19, 1, 11, 15, 2, 20, 22, 12, 23, 17, 4, 13, 21, 14, 7, 18, 10]]

[[1, 2, 0, 12, 9, 18, 21, 3, 13, 14, 6, 20, 7, 16, 4, 11, 8, 23, 19, 5, 15, 10, 17, 22], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 21, 18, 12, 22, 17, 5, 20, 23, 13, 14, 8, 11], [2, 0, 1, 13, 12, 6, 20, 21, 9, 18, 14, 3, 15, 11, 16, 4, 10, 22, 8, 7, 5, 19, 23, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 21, 18, 12, 22, 17, 4, 20, 23, 13, 14, 7, 10]]

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 16, 18, 20, 15, 10, 22, 23, 17, 13], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 23, 19, 22, 12, 11, 17, 5, 13, 14, 21, 8, 18, 15], [2, 0, 1, 13, 15, 6, 18, 17, 9, 22, 21, 3, 4, 11, 10, 12, 20, 19, 5, 7, 23, 14, 8, 16], [3, 6, 9, 5, 16, 0, 8, 20, 1, 11, 23, 2, 19, 22, 12, 10, 17, 4, 13, 14, 21, 7, 18, 15]]

[[1, 2, 0, 12, 9, 13, 15, 3, 20, 14, 6, 22, 7, 19, 4, 10, 11, 8, 23, 5, 17, 18, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 16, 10, 2, 19, 15, 22, 12, 14, 21, 18, 5, 23, 13, 8, 20, 11], [2, 0, 1, 13, 15, 6, 20, 14, 9, 22, 12, 3, 17, 11, 19, 16, 4, 10, 21, 7, 5, 23, 8, 18], [3, 6, 9, 5, 17, 0, 8, 16, 1, 11, 19, 2, 15, 22, 12, 14, 21, 18, 4, 23, 13, 7, 20, 10]]

[[1, 2, 0, 13, 9, 19, 21, 3, 18, 15, 6, 8, 14, 7, 16, 4, 12, 22, 11, 20, 5, 10, 23, 17], [3, 6, 9, 4, 0, 17, 7, 1, 22, 10, 2, 12, 20, 21, 23, 13, 8, 18, 5, 14, 11, 15, 16, 19], [2, 0, 1, 14, 16, 6, 19, 13, 11, 4, 21, 15, 3, 20, 12, 8, 9, 23, 10, 5, 7, 18, 17, 22], [3, 6, 11, 5, 17, 0, 8, 22, 1, 10, 20, 12, 2, 21, 15, 19, 7, 18, 4, 14, 9, 23, 16, 13]]

[[1, 2, 0, 12, 9, 13, 18, 3, 5, 14, 6, 16, 7, 8, 4, 21, 20, 15, 10, 22, 11, 17, 23, 19], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 13, 18, 22, 12, 19, 17, 5, 14, 8, 23, 20, 11, 21], [2, 0, 1, 13, 15, 8, 16, 11, 14, 4, 17, 20, 3, 12, 5, 9, 18, 21, 6, 23, 7, 10, 19, 22], [3, 8, 11, 5, 16, 0, 15, 1, 7, 21, 18, 12, 2, 20, 13, 19, 17, 4, 23, 6, 14, 22, 9, 10]]

[[1, 2, 0, 11, 9, 18, 19, 3, 5, 14, 6, 7, 13, 15, 4, 12, 22, 20, 8, 10, 21, 17, 23, 16], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 19, 23, 21, 11, 8, 17, 5, 12, 14, 15, 22, 13, 18], [2, 0, 1, 13, 14, 8, 10, 11, 19, 21, 17, 18, 3, 12, 15, 4, 23, 6, 7, 5, 9, 20, 16, 22], [3, 8, 11, 5, 16, 0, 20, 1, 7, 22, 23, 12, 2, 18, 9, 6, 17, 4, 19, 13, 15, 10, 14, 21]]

[[1, 2, 0, 12, 8, 18, 20, 3, 13, 15, 6, 23, 7, 4, 17, 22, 11, 21, 19, 5, 10, 14, 9, 16], [3, 6, 8, 4, 0, 16, 7, 1, 10, 19, 2, 22, 20, 12, 11, 23, 17, 5, 15, 21, 13, 9, 14, 18], [2, 0, 1, 13, 14, 8, 12, 21, 20, 6, 17, 3, 9, 11, 15, 4, 22, 23, 7, 16, 5, 18, 19, 10], [3, 8, 6, 5, 16, 0, 11, 19, 9, 1, 22, 2, 20, 12, 7, 23, 17, 4, 15, 14, 13, 10, 21, 18]]

[[1, 2, 0, 13, 10, 18, 20, 3, 21, 22, 12, 6, 4, 7, 9, 17, 8, 23, 19, 5, 11, 16, 14, 15], [3, 6, 10, 4, 0, 16, 7, 1, 9, 15, 11, 2, 13, 20, 21, 8, 17, 5, 14, 23, 12, 18, 19, 22], [2, 0, 1, 14, 15, 8, 19, 16, 18, 12, 4, 23, 22, 3, 13, 10, 21, 11, 5, 20, 6, 7, 9, 17], [3, 8, 12, 5, 16, 0, 7, 15, 9, 1, 11, 20, 13, 2, 22, 6, 17, 4, 14, 23, 10, 19, 18, 21]]

[[1, 2, 0, 9, 10, 12, 19, 3, 5, 7, 15, 6, 8, 14, 16, 4, 13, 23, 21, 11, 18, 20, 17, 22], [3, 6, 10, 4, 0, 17, 7, 1, 21, 19, 11, 2, 13, 22, 20, 9, 8, 18, 5, 15, 23, 16, 12, 14], [2, 0, 1, 14, 15, 8, 11, 9, 19, 12, 20, 18, 7, 3, 13, 16, 4, 22, 6, 5, 21, 10, 23, 17], [3, 8, 12, 5, 17, 0, 20, 19, 9, 1, 11, 22, 13, 2, 7, 21, 6, 18, 4, 14, 16, 23, 10, 15]]

[[1, 2, 0, 14, 10, 4, 17, 3, 22, 20, 5, 6, 21, 15, 7, 16, 13, 11, 8, 9, 19, 23, 18, 12], [3, 6, 10, 4, 0, 14, 7, 1, 9, 16, 11, 2, 15, 21, 17, 20, 8, 5, 13, 22, 12, 18, 23, 19], [2, 0, 1, 15, 16, 8, 19, 14, 18, 12, 4, 17, 23, 3, 21, 13, 10, 22, 5, 20, 6, 7, 11, 9], [3, 8, 12, 5, 14, 0, 7, 16, 9, 1, 22, 21, 13, 2, 17, 23, 6, 4, 15, 11, 10, 19, 20, 18]]

[[1, 2, 0, 12, 8, 16, 3, 20, 14, 5, 23, 18, 6, 17, 4, 11, 9, 21, 15, 7, 19, 13, 10, 22], [3, 5, 8, 4, 0, 6, 1, 17, 9, 2, 11, 21, 16, 20, 12, 23, 14, 18, 7, 15, 22, 10, 13, 19], [2, 0, 1, 13, 7, 12, 10, 15, 5, 22, 19, 3, 8, 11, 17, 4, 20, 23, 9, 6, 21, 16, 18, 14], [3, 7, 10, 4, 0, 17, 1, 6, 9, 21, 11, 2, 16, 19, 12, 13, 14, 18, 5, 15, 22, 8, 23, 20]]

[[1, 2, 0, 12, 9, 16, 3, 13, 18, 14, 5, 21, 6, 17, 4, 19, 10, 7, 20, 22, 8, 23, 15, 11], [3, 5, 9, 4, 0, 6, 1, 8, 19, 10, 2, 17, 16, 21, 12, 18, 14, 22, 23, 7, 13, 20, 11, 15], [2, 0, 1, 13, 7, 17, 14, 15, 9, 21, 6, 3, 20, 11, 10, 4, 19, 18, 5, 23, 22, 8, 12, 16], [3, 7, 9, 4, 0, 6, 19, 8, 1, 11, 17, 2, 16, 21, 12, 13, 14, 22, 23, 5, 18, 15, 10, 20]]



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/Data_pre_bug_fix/single_cusped_O333-4.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]

[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]

[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]

[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]

[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]

[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]

[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]

[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]

[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]

[[1, 2, 0, 14, 6, 13, 17, 9, 3, 11, 22, 7, 18, 19, 8, 21, 10, 4, 20, 5, 12, 23, 16, 15], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 22, 10, 9, 12, 19, 14, 13, 23, 21, 5, 15, 16], [5, 9, 12, 15, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 4, 16, 3, 23, 14, 22, 17, 8, 7, 20], [1, 7, 10, 4, 8, 2, 19, 0, 3, 12, 5, 20, 22, 6, 15, 17, 11, 14, 23, 13, 16, 18, 9, 21]]

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 22, 7, 19, 14, 5, 8, 21, 10, 4, 20, 12, 23, 17, 16], [3, 7, 6, 4, 0, 20, 11, 8, 1, 18, 19, 2, 22, 10, 23, 9, 12, 14, 15, 13, 21, 5, 16, 17], [5, 9, 12, 16, 19, 6, 0, 14, 11, 10, 1, 21, 13, 2, 22, 4, 17, 3, 23, 15, 18, 8, 7, 20], [1, 7, 6, 4, 8, 12, 14, 0, 3, 13, 5, 23, 10, 22, 2, 16, 20, 11, 21, 18, 15, 19, 9, 17]]

[[1, 2, 0, 15, 6, 13, 17, 9, 3, 11, 23, 7, 18, 19, 10, 8, 21, 4, 20, 5, 12, 22, 16, 14], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 23, 10, 19, 9, 12, 15, 13, 22, 21, 5, 14, 16], [5, 9, 12, 16, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 3, 4, 14, 22, 15, 23, 17, 8, 20, 7], [1, 7, 14, 4, 8, 20, 19, 0, 3, 17, 5, 2, 15, 21, 11, 16, 12, 23, 13, 22, 10, 18, 6, 9]]

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 14, 7, 19, 20, 17, 8, 22, 10, 4, 21, 5, 12, 23, 16], [3, 7, 6, 4, 0, 21, 11, 8, 1, 18, 19, 2, 14, 10, 16, 9, 12, 20, 15, 13, 23, 22, 5, 17], [5, 9, 12, 16, 19, 6, 0, 20, 11, 10, 1, 22, 13, 2, 7, 4, 17, 3, 23, 15, 14, 18, 8, 21], [1, 7, 14, 4, 8, 13, 20, 0, 3, 2, 5, 18, 6, 10, 9, 16, 23, 11, 17, 21, 12, 22, 19, 15]]

[[1, 2, 0, 15, 11, 14, 4, 21, 3, 7, 18, 6, 10, 20, 17, 8, 22, 5, 12, 13, 19, 9, 23, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 22, 23, 21, 20, 13, 14, 5, 10, 6, 17, 18], [5, 9, 12, 16, 17, 6, 0, 15, 14, 10, 1, 3, 13, 2, 22, 19, 11, 18, 4, 7, 23, 20, 8, 21], [1, 4, 11, 7, 0, 20, 17, 8, 3, 23, 5, 14, 19, 22, 2, 13, 12, 21, 9, 16, 10, 6, 15, 18]]

[[1, 2, 0, 14, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 8, 21, 5, 12, 16, 13, 9, 23, 19, 15], [3, 7, 11, 4, 0, 12, 14, 8, 1, 2, 15, 9, 19, 21, 20, 22, 13, 18, 23, 5, 6, 16, 10, 17], [5, 9, 12, 15, 16, 6, 0, 14, 18, 10, 1, 3, 13, 2, 19, 11, 17, 4, 21, 7, 22, 8, 23, 20], [1, 4, 10, 7, 0, 2, 16, 8, 3, 12, 5, 18, 17, 6, 20, 23, 13, 9, 22, 15, 21, 14, 11, 19]]

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 5, 8, 21, 12, 14, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 13, 20, 22, 18, 23, 5, 6, 14, 10, 17], [5, 9, 12, 16, 14, 6, 0, 15, 18, 10, 1, 3, 13, 2, 17, 19, 11, 4, 21, 7, 22, 8, 23, 20], [1, 4, 6, 7, 0, 12, 14, 8, 3, 13, 5, 18, 10, 17, 2, 23, 22, 9, 20, 16, 11, 15, 19, 21]]

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 14, 6, 10, 22, 12, 8, 21, 5, 17, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 18, 20, 22, 13, 23, 5, 6, 17, 10, 14], [5, 9, 12, 16, 17, 6, 0, 15, 18, 10, 1, 3, 13, 2, 4, 19, 11, 14, 21, 7, 22, 8, 23, 20], [1, 4, 14, 7, 0, 13, 17, 8, 3, 2, 5, 18, 6, 10, 9, 22, 20, 12, 23, 16, 19, 15, 21, 11]]

[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]

[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]

[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]

[[1, 2, 0, 12, 7, 17, 14, 16, 22, 3, 6, 8, 9, 15, 10, 21, 4, 18, 5, 20, 23, 13, 11, 19], [3, 8, 7, 4, 0, 10, 20, 11, 9, 1, 13, 2, 22, 5, 17, 23, 12, 19, 15, 14, 21, 6, 16, 18], [5, 10, 12, 14, 1, 6, 0, 20, 16, 11, 4, 23, 13, 2, 15, 3, 17, 8, 7, 22, 18, 19, 21, 9], [2, 8, 7, 4, 11, 19, 20, 0, 9, 1, 14, 3, 22, 5, 17, 23, 15, 10, 12, 13, 21, 6, 18, 16]]

[[1, 2, 0, 10, 12, 8, 20, 14, 19, 3, 9, 13, 16, 23, 15, 7, 4, 22, 17, 5, 21, 6, 18, 11], [3, 8, 12, 4, 0, 2, 22, 17, 9, 1, 19, 6, 5, 15, 23, 21, 10, 20, 14, 16, 7, 13, 11, 18], [5, 10, 13, 15, 1, 6, 0, 22, 3, 17, 4, 20, 18, 14, 2, 8, 11, 23, 19, 12, 16, 7, 21, 9], [2, 11, 7, 14, 17, 3, 22, 0, 6, 1, 19, 9, 23, 15, 5, 21, 10, 18, 4, 16, 12, 13, 8, 20]]

[[1, 2, 0, 15, 12, 8, 20, 14, 19, 3, 6, 13, 16, 23, 22, 9, 4, 21, 17, 5, 10, 18, 7, 11], [3, 8, 12, 4, 0, 2, 21, 17, 9, 1, 13, 6, 5, 22, 23, 19, 15, 20, 14, 16, 7, 11, 10, 18], [5, 10, 13, 16, 1, 6, 0, 21, 3, 17, 4, 20, 18, 14, 2, 7, 8, 23, 19, 12, 22, 15, 11, 9], [2, 11, 7, 14, 17, 3, 21, 0, 6, 1, 19, 9, 23, 16, 5, 13, 15, 18, 4, 22, 12, 8, 10, 20]]

[[1, 2, 0, 14, 7, 19, 16, 18, 22, 3, 6, 23, 15, 8, 9, 17, 10, 12, 4, 20, 5, 11, 13, 21], [3, 8, 7, 4, 0, 10, 11, 13, 9, 1, 15, 12, 6, 2, 22, 5, 19, 23, 14, 21, 17, 16, 18, 20], [5, 10, 14, 16, 1, 6, 0, 8, 20, 21, 4, 18, 13, 23, 15, 2, 17, 3, 19, 11, 7, 22, 9, 12], [2, 11, 7, 4, 13, 21, 8, 0, 9, 6, 16, 12, 1, 3, 22, 5, 19, 23, 17, 10, 14, 15, 20, 18]]

[[1, 2, 0, 15, 11, 4, 20, 22, 14, 3, 7, 5, 8, 17, 12, 9, 6, 19, 21, 13, 16, 23, 10, 18], [3, 8, 11, 4, 0, 15, 21, 6, 9, 1, 23, 12, 2, 18, 5, 14, 22, 10, 20, 16, 13, 7, 19, 17], [5, 10, 13, 1, 17, 6, 0, 19, 11, 16, 3, 15, 23, 14, 2, 8, 21, 18, 4, 20, 7, 9, 12, 22], [2, 8, 7, 16, 6, 17, 19, 0, 9, 1, 23, 22, 3, 18, 5, 10, 12, 14, 20, 4, 13, 11, 21, 15]]

[[1, 2, 0, 16, 13, 4, 11, 22, 15, 3, 7, 17, 18, 5, 8, 14, 9, 6, 20, 21, 12, 23, 10, 19], [3, 8, 13, 4, 0, 16, 21, 6, 9, 1, 23, 12, 19, 14, 2, 5, 15, 22, 10, 11, 17, 7, 20, 18], [5, 10, 9, 1, 18, 6, 0, 20, 7, 15, 3, 13, 17, 16, 23, 2, 11, 21, 19, 4, 8, 12, 14, 22], [2, 11, 7, 17, 6, 18, 20, 0, 9, 19, 23, 12, 1, 22, 3, 5, 10, 14, 15, 8, 4, 13, 21, 16]]

[[1, 2, 0, 5, 12, 9, 21, 11, 18, 3, 8, 15, 14, 17, 4, 7, 19, 22, 10, 23, 6, 20, 13, 16], [3, 8, 12, 4, 0, 18, 22, 19, 9, 1, 2, 20, 10, 7, 5, 17, 11, 21, 14, 13, 16, 15, 23, 6], [5, 10, 13, 15, 9, 6, 0, 22, 19, 18, 11, 1, 23, 14, 2, 16, 3, 8, 4, 17, 12, 7, 21, 20], [2, 8, 7, 17, 19, 20, 22, 0, 9, 1, 3, 18, 21, 12, 5, 4, 11, 10, 16, 15, 14, 13, 23, 6]]

[[1, 2, 0, 15, 10, 7, 12, 20, 21, 3, 16, 18, 19, 8, 11, 9, 4, 23, 14, 6, 5, 13, 17, 22], [3, 8, 10, 4, 0, 17, 11, 18, 9, 1, 13, 20, 23, 2, 12, 21, 15, 19, 22, 5, 6, 16, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 16, 11, 1, 20, 9, 3, 17, 13, 4, 12, 22, 18, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 20, 1, 3, 9, 11, 6, 22, 19, 4, 15, 16, 10, 14]]

[[1, 2, 0, 15, 10, 7, 12, 20, 11, 3, 16, 13, 19, 8, 21, 9, 4, 23, 14, 6, 5, 18, 17, 22], [3, 8, 10, 4, 0, 17, 21, 18, 9, 1, 13, 16, 23, 2, 12, 11, 15, 19, 22, 5, 6, 20, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 20, 11, 1, 16, 9, 3, 17, 18, 4, 12, 22, 13, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 16, 1, 3, 9, 11, 15, 22, 19, 4, 6, 20, 10, 14]]

[[1, 2, 0, 11, 7, 10, 20, 17, 16, 3, 19, 9, 23, 8, 18, 6, 13, 4, 21, 5, 15, 14, 12, 22], [3, 8, 7, 4, 0, 12, 21, 13, 9, 1, 14, 16, 15, 2, 22, 5, 17, 11, 20, 6, 23, 19, 10, 18], [5, 10, 14, 12, 18, 6, 0, 21, 4, 22, 11, 1, 16, 17, 15, 2, 3, 23, 8, 9, 7, 20, 19, 13], [2, 8, 7, 4, 13, 9, 21, 0, 12, 15, 23, 16, 1, 3, 22, 5, 17, 11, 10, 6, 14, 19, 20, 18]]

[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 16, 23, 14, 15, 18, 4, 7, 20, 12, 9, 22, 11, 17, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 18, 10, 23, 15, 14, 17, 11, 16], [5, 9, 14, 16, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 17, 3, 11, 4, 18, 13, 21, 7], [2, 11, 7, 18, 20, 21, 8, 0, 22, 3, 19, 12, 1, 23, 13, 5, 4, 10, 9, 17, 16, 15, 6, 14]]

[[1, 2, 0, 14, 9, 19, 11, 6, 3, 16, 23, 7, 10, 17, 8, 18, 4, 22, 21, 20, 5, 15, 13, 12], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 13, 2, 19, 5, 6, 20, 14, 15, 12, 18, 17, 22, 23, 21], [5, 9, 12, 7, 17, 6, 0, 15, 22, 10, 1, 20, 13, 2, 21, 3, 8, 18, 4, 14, 23, 19, 16, 11], [2, 7, 4, 9, 0, 21, 17, 8, 1, 11, 22, 3, 19, 5, 6, 20, 15, 14, 12, 18, 16, 13, 23, 10]]

[[1, 2, 0, 16, 12, 19, 20, 9, 3, 13, 15, 22, 18, 7, 5, 23, 8, 11, 4, 14, 21, 6, 17, 10], [3, 7, 12, 4, 0, 11, 10, 8, 1, 18, 22, 15, 13, 2, 23, 5, 9, 19, 16, 21, 14, 17, 6, 20], [5, 9, 14, 17, 19, 6, 0, 23, 21, 10, 1, 13, 8, 16, 15, 2, 11, 18, 3, 20, 4, 12, 7, 22], [2, 11, 4, 12, 0, 7, 19, 15, 1, 18, 21, 8, 13, 3, 23, 5, 9, 10, 16, 22, 14, 17, 6, 20]]

[[1, 2, 0, 16, 9, 11, 13, 6, 3, 18, 22, 20, 21, 7, 10, 19, 8, 12, 4, 23, 5, 17, 14, 15], [3, 7, 9, 4, 0, 10, 18, 8, 1, 13, 15, 12, 14, 2, 11, 5, 6, 20, 16, 17, 19, 23, 21, 22], [5, 9, 14, 11, 19, 6, 0, 16, 4, 10, 1, 17, 23, 20, 15, 2, 21, 3, 12, 8, 22, 7, 13, 18], [2, 11, 4, 9, 0, 21, 19, 8, 14, 13, 23, 12, 1, 3, 7, 5, 6, 20, 17, 16, 18, 15, 10, 22]]

[[1, 2, 0, 17, 12, 3, 11, 20, 18, 4, 21, 22, 9, 8, 10, 7, 19, 5, 13, 23, 15, 14, 6, 16], [3, 8, 12, 4, 0, 1, 23, 21, 5, 17, 20, 14, 13, 2, 19, 6, 10, 18, 9, 11, 16, 22, 7, 15], [5, 9, 14, 18, 13, 6, 0, 16, 22, 10, 1, 17, 7, 20, 15, 2, 12, 21, 19, 3, 4, 11, 23, 8], [3, 8, 6, 7, 21, 14, 16, 0, 11, 20, 17, 1, 18, 10, 19, 12, 2, 13, 15, 5, 23, 22, 4, 9]]

[[1, 2, 0, 11, 13, 3, 21, 18, 17, 4, 19, 5, 8, 9, 10, 7, 22, 12, 15, 14, 6, 20, 23, 16], [3, 8, 13, 4, 0, 1, 22, 19, 5, 11, 18, 17, 2, 12, 16, 6, 21, 9, 23, 20, 7, 14, 15, 10], [5, 9, 14, 17, 12, 6, 0, 23, 20, 10, 1, 19, 18, 7, 15, 2, 3, 16, 4, 21, 22, 11, 8, 13], [3, 11, 16, 7, 19, 2, 23, 0, 21, 8, 18, 12, 1, 17, 13, 6, 5, 14, 22, 20, 4, 9, 10, 15]]

[[1, 2, 0, 11, 12, 19, 8, 22, 15, 3, 18, 9, 16, 10, 23, 6, 4, 7, 13, 20, 5, 14, 17, 21], [3, 8, 12, 4, 0, 21, 2, 18, 9, 1, 22, 15, 6, 5, 7, 16, 11, 23, 14, 17, 10, 13, 20, 19], [5, 3, 13, 10, 17, 6, 0, 16, 20, 23, 1, 22, 9, 14, 2, 4, 19, 15, 8, 7, 18, 11, 21, 12], [3, 5, 9, 7, 18, 11, 16, 0, 12, 15, 22, 1, 13, 8, 4, 2, 21, 23, 14, 10, 17, 6, 19, 20]]

[[1, 2, 0, 17, 12, 21, 8, 23, 16, 3, 20, 14, 18, 10, 15, 11, 6, 9, 4, 7, 13, 22, 5, 19], [3, 8, 12, 4, 0, 11, 2, 20, 9, 1, 23, 13, 6, 5, 7, 21, 18, 16, 17, 15, 14, 19, 10, 22], [5, 3, 13, 10, 19, 6, 0, 18, 22, 15, 1, 17, 9, 14, 2, 12, 4, 23, 21, 16, 8, 7, 20, 11], [3, 5, 15, 7, 20, 11, 18, 0, 9, 13, 17, 1, 22, 8, 4, 16, 2, 21, 23, 12, 14, 10, 19, 6]]

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 17, 23, 14, 15, 16, 4, 12, 7, 20, 9, 22, 11, 18, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 23, 16, 10, 15, 14, 18, 11, 17], [5, 9, 14, 17, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 11, 18, 3, 4, 16, 13, 21, 7], [3, 11, 16, 7, 20, 21, 8, 0, 22, 2, 19, 12, 1, 23, 4, 10, 9, 13, 5, 15, 14, 18, 6, 17]]

[[1, 2, 0, 17, 13, 15, 22, 21, 3, 12, 16, 7, 23, 18, 6, 20, 19, 8, 4, 10, 5, 11, 14, 9], [3, 6, 13, 4, 0, 16, 8, 19, 1, 7, 15, 12, 20, 14, 2, 23, 21, 22, 17, 9, 11, 5, 18, 10], [5, 9, 3, 15, 14, 6, 0, 8, 22, 10, 1, 13, 18, 19, 17, 2, 23, 4, 21, 11, 16, 12, 7, 20], [3, 11, 5, 7, 19, 16, 8, 0, 20, 4, 18, 12, 1, 14, 21, 23, 2, 10, 17, 9, 6, 13, 15, 22]]

[[1, 2, 0, 14, 8, 7, 3, 19, 17, 11, 22, 21, 18, 12, 6, 20, 10, 4, 13, 5, 23, 9, 16, 15], [3, 7, 8, 4, 0, 2, 1, 6, 5, 22, 11, 18, 21, 20, 19, 12, 13, 14, 10, 17, 16, 15, 23, 9], [5, 8, 10, 15, 18, 6, 0, 20, 9, 1, 12, 22, 2, 21, 4, 16, 3, 7, 14, 11, 17, 23, 19, 13], [3, 10, 8, 4, 0, 20, 18, 6, 13, 22, 11, 1, 21, 2, 15, 17, 5, 14, 7, 12, 16, 19, 23, 9]]

[[1, 2, 0, 13, 11, 17, 18, 3, 6, 22, 5, 15, 20, 7, 21, 4, 9, 10, 8, 12, 19, 23, 16, 14], [3, 5, 11, 4, 0, 7, 9, 1, 20, 12, 2, 10, 6, 17, 19, 13, 18, 15, 23, 22, 21, 8, 14, 16], [5, 8, 12, 14, 16, 6, 0, 19, 9, 1, 22, 3, 13, 2, 11, 23, 17, 4, 7, 18, 15, 10, 21, 20], [3, 10, 11, 4, 0, 2, 16, 1, 20, 19, 7, 5, 17, 6, 12, 18, 13, 14, 22, 23, 21, 8, 15, 9]]

[[1, 2, 0, 14, 12, 18, 11, 3, 6, 23, 5, 8, 17, 21, 7, 9, 22, 4, 10, 13, 16, 19, 20, 15], [3, 5, 12, 4, 0, 7, 9, 1, 21, 13, 2, 20, 10, 6, 18, 11, 19, 14, 17, 23, 15, 22, 8, 16], [5, 8, 13, 16, 15, 6, 0, 19, 9, 1, 23, 7, 3, 14, 2, 18, 12, 20, 4, 11, 21, 17, 10, 22], [3, 10, 6, 4, 0, 13, 15, 20, 21, 7, 11, 1, 5, 12, 18, 2, 14, 19, 16, 23, 9, 22, 8, 17]]

[[1, 2, 0, 11, 12, 15, 10, 3, 20, 23, 18, 7, 16, 5, 9, 13, 4, 22, 6, 17, 21, 8, 19, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 19, 21, 15, 13, 2, 10, 16, 11, 20, 17, 6, 18, 14, 23, 8], [5, 8, 14, 2, 17, 6, 0, 20, 9, 1, 13, 19, 7, 23, 3, 4, 18, 15, 22, 21, 12, 11, 16, 10], [3, 10, 7, 4, 0, 12, 17, 15, 22, 19, 11, 1, 14, 16, 5, 2, 21, 20, 9, 18, 6, 13, 23, 8]]

[[1, 2, 0, 17, 12, 16, 10, 3, 15, 23, 20, 8, 18, 5, 9, 11, 13, 7, 4, 22, 6, 19, 21, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 21, 11, 14, 13, 2, 10, 20, 18, 16, 17, 15, 19, 6, 23, 8], [5, 8, 14, 2, 19, 6, 0, 15, 9, 1, 13, 17, 7, 23, 3, 12, 4, 21, 20, 16, 22, 11, 18, 10], [3, 10, 15, 4, 0, 7, 19, 14, 22, 17, 11, 1, 6, 18, 5, 16, 2, 20, 21, 12, 9, 13, 23, 8]]

[[1, 2, 0, 14, 5, 15, 19, 3, 10, 17, 16, 6, 21, 12, 7, 4, 8, 22, 23, 11, 18, 13, 9, 20], [3, 6, 5, 4, 0, 11, 7, 1, 18, 16, 17, 2, 23, 9, 19, 14, 13, 20, 21, 15, 10, 8, 12, 22], [5, 8, 12, 15, 17, 6, 0, 2, 9, 1, 23, 14, 7, 19, 20, 16, 3, 18, 4, 22, 11, 10, 13, 21], [3, 10, 13, 4, 0, 11, 17, 1, 19, 2, 7, 16, 23, 9, 18, 14, 5, 20, 15, 21, 6, 8, 12, 22]]

[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]

[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]

[[1, 2, 0, 15, 13, 19, 3, 16, 20, 21, 9, 7, 5, 17, 8, 6, 11, 4, 22, 12, 14, 10, 23, 18], [3, 8, 13, 4, 0, 9, 1, 18, 6, 11, 19, 5, 7, 14, 2, 20, 21, 15, 12, 22, 17, 23, 10, 16], [2, 9, 5, 11, 17, 0, 15, 4, 21, 10, 1, 16, 19, 22, 6, 14, 3, 7, 13, 23, 8, 20, 18, 12], [6, 11, 13, 9, 18, 4, 7, 0, 3, 8, 19, 12, 1, 14, 2, 22, 21, 15, 5, 20, 10, 23, 17, 16]]

[[1, 2, 0, 15, 11, 3, 14, 9, 21, 20, 23, 13, 8, 4, 19, 5, 10, 18, 22, 6, 7, 12, 17, 16], [3, 8, 11, 4, 0, 1, 7, 17, 5, 16, 19, 12, 2, 15, 23, 21, 22, 6, 10, 18, 14, 13, 9, 20], [2, 9, 5, 16, 18, 0, 12, 1, 20, 7, 13, 4, 14, 23, 6, 3, 15, 22, 11, 17, 21, 8, 19, 10], [6, 10, 13, 4, 17, 1, 7, 0, 19, 12, 5, 16, 23, 14, 2, 22, 21, 3, 8, 18, 15, 11, 20, 9]]

[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]

[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]

[[1, 2, 0, 14, 10, 4, 3, 17, 19, 8, 5, 7, 21, 15, 6, 16, 13, 11, 22, 9, 18, 23, 20, 12], [3, 7, 10, 4, 0, 14, 1, 6, 18, 16, 11, 2, 13, 22, 17, 8, 21, 5, 15, 23, 19, 9, 12, 20], [2, 8, 5, 15, 16, 0, 14, 11, 9, 1, 4, 19, 23, 3, 18, 13, 10, 12, 6, 7, 22, 20, 21, 17], [3, 7, 12, 6, 1, 14, 0, 4, 20, 16, 11, 22, 13, 2, 17, 23, 21, 5, 15, 8, 19, 9, 10, 18]]

[[1, 2, 0, 13, 10, 3, 8, 19, 18, 22, 12, 7, 4, 5, 9, 21, 15, 23, 6, 11, 17, 16, 14, 20], [3, 7, 10, 4, 0, 1, 16, 5, 14, 20, 11, 2, 13, 19, 21, 9, 17, 6, 23, 12, 15, 8, 18, 22], [2, 8, 5, 14, 15, 0, 1, 18, 6, 12, 4, 23, 22, 3, 13, 10, 21, 11, 19, 7, 16, 20, 9, 17], [3, 9, 12, 6, 16, 1, 0, 20, 14, 5, 11, 19, 13, 2, 22, 7, 17, 4, 23, 10, 15, 18, 8, 21]]

[[1, 2, 0, 9, 11, 17, 20, 21, 3, 8, 5, 13, 7, 4, 16, 22, 19, 10, 6, 14, 18, 12, 23, 15], [3, 7, 11, 4, 0, 18, 15, 8, 1, 21, 14, 12, 2, 9, 22, 16, 6, 23, 19, 5, 17, 13, 10, 20], [2, 9, 5, 1, 13, 0, 18, 12, 6, 3, 17, 10, 20, 14, 4, 23, 22, 11, 8, 16, 7, 15, 19, 21], [3, 10, 11, 6, 15, 18, 0, 14, 1, 2, 8, 9, 21, 12, 22, 16, 4, 5, 17, 23, 19, 13, 7, 20]]

[[1, 2, 0, 14, 11, 16, 4, 17, 3, 19, 9, 6, 7, 21, 8, 5, 15, 12, 13, 10, 23, 18, 20, 22], [3, 7, 11, 4, 0, 10, 14, 8, 1, 20, 18, 12, 2, 23, 17, 13, 22, 6, 5, 16, 21, 9, 19, 15], [2, 9, 5, 8, 15, 0, 11, 6, 13, 10, 1, 7, 17, 3, 23, 16, 4, 22, 21, 18, 14, 19, 12, 20], [3, 7, 10, 6, 14, 11, 0, 8, 1, 5, 13, 9, 23, 2, 17, 18, 22, 4, 20, 16, 15, 12, 19, 21]]

[[1, 2, 0, 15, 12, 11, 4, 10, 3, 7, 9, 16, 6, 18, 20, 8, 5, 14, 19, 13, 17, 23, 21, 22], [3, 7, 12, 4, 0, 13, 15, 8, 1, 2, 6, 21, 9, 17, 22, 10, 14, 5, 23, 11, 18, 19, 16, 20], [2, 9, 5, 8, 16, 0, 12, 17, 14, 10, 1, 4, 19, 21, 3, 22, 11, 20, 13, 6, 7, 18, 23, 15], [3, 7, 13, 6, 15, 12, 0, 11, 21, 22, 4, 1, 18, 14, 2, 10, 17, 23, 5, 8, 9, 19, 20, 16]]

[[1, 2, 0, 15, 11, 6, 19, 21, 3, 14, 9, 16, 18, 7, 10, 8, 4, 22, 20, 5, 12, 13, 23, 17], [3, 7, 11, 4, 0, 20, 17, 8, 1, 5, 12, 13, 22, 2, 23, 21, 15, 18, 6, 14, 9, 16, 10, 19], [2, 9, 5, 8, 15, 0, 20, 22, 14, 10, 1, 4, 13, 18, 3, 11, 17, 23, 12, 6, 19, 7, 21, 16], [3, 11, 7, 6, 17, 20, 0, 14, 22, 16, 13, 12, 1, 23, 2, 9, 15, 18, 4, 8, 21, 5, 19, 10]]

[[1, 2, 0, 14, 11, 17, 4, 3, 19, 8, 23, 6, 5, 15, 7, 20, 21, 12, 10, 9, 13, 22, 16, 18], [3, 5, 11, 4, 0, 7, 14, 1, 15, 22, 16, 12, 2, 19, 17, 21, 20, 6, 13, 18, 10, 8, 23, 9], [2, 8, 5, 15, 16, 0, 10, 14, 9, 1, 18, 4, 17, 3, 19, 13, 11, 23, 6, 7, 22, 20, 21, 12], [3, 5, 8, 6, 14, 10, 0, 16, 13, 18, 1, 23, 19, 2, 17, 9, 20, 4, 15, 22, 7, 11, 12, 21]]

[[1, 2, 0, 12, 10, 17, 13, 3, 20, 8, 14, 6, 7, 11, 4, 23, 15, 18, 5, 22, 9, 19, 21, 16], [3, 6, 10, 4, 0, 19, 7, 1, 16, 5, 11, 2, 13, 14, 12, 21, 18, 15, 8, 9, 22, 17, 23, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 10, 16, 4, 23, 17, 11, 7, 14, 19, 18], [3, 6, 1, 4, 0, 15, 2, 10, 16, 5, 11, 7, 18, 8, 12, 9, 13, 19, 14, 21, 22, 17, 23, 20]]

[[1, 2, 0, 12, 11, 17, 13, 3, 20, 8, 6, 14, 7, 10, 4, 23, 15, 18, 5, 21, 9, 22, 19, 16], [3, 6, 11, 4, 0, 19, 7, 1, 16, 5, 2, 10, 13, 14, 12, 22, 18, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 11, 16, 4, 23, 17, 10, 7, 19, 14, 18], [3, 10, 11, 4, 0, 15, 2, 1, 17, 12, 7, 6, 18, 22, 5, 14, 13, 19, 9, 8, 21, 23, 16, 20]]

[[1, 2, 0, 15, 12, 10, 16, 3, 21, 8, 20, 23, 17, 6, 11, 7, 13, 4, 22, 18, 5, 9, 19, 14], [3, 6, 12, 4, 0, 11, 7, 1, 19, 5, 18, 9, 13, 2, 10, 16, 17, 15, 14, 20, 8, 23, 21, 22], [2, 8, 5, 16, 18, 0, 3, 15, 9, 1, 22, 13, 14, 23, 17, 21, 6, 12, 19, 4, 10, 7, 20, 11], [3, 10, 14, 4, 0, 18, 2, 9, 15, 13, 11, 1, 5, 7, 6, 20, 17, 19, 12, 16, 8, 23, 21, 22]]



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/Data_pre_bug_fix/single_cusped_O333-4_annotated.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]

Index: 0
H1: Z + Z_2 + Z_26
IsoSig: ZvvLLvvvwLzPPwvAAvQLLAAMLQLAMQQQQQQgflxquswztBvBHxuLKCLHEDKHNIPSROJWQPYWYNOSRXVTXUUYWVXeqoaethutaagranbidnhtfbaqmxdutxqmbnejeobsvnccwbserns
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]

Index: 1
H1: 2 Z + Z_7
IsoSig: 0vLvvvLvwALzvwvwvwQMPQALQLQMAMQQQQQkdjpuktqrBEvGPzKRQyMHDKNFTJLNGSTXIJVMLPVYYYVZRUXUWXWZZkraacxhaxbrbanaxxbqvvdqjaexavpmacmxqokbwnnsnnvbcnocjj
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]

Index: 2
H1: Z + Z_112
IsoSig: ZvLvAvLvLvvvzwvwMAzAAwQQQMQPQMPQQPQcifktBrCzssDNvCNCFEMBRESOTLFGGQHTSQLKVRUXWWPWUVTYXYYvpxvaagcvvjotrfmoxbqkxceqqximifvnjsfcqkjaxmgxvucamjr
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]

Index: 3
H1: Z + Z_112
IsoSig: 1vLvAvLvwAvvzMvAMzLQzLzQMAPMPQAAMQQQccifkqlsvuDDEEGwAyKJAHLBFPQIKMQSOVRTULXXVPYR00ZYVWY0ZZXvpxvpfhajamamhbggqhsulcaapgsvwbvmjwtbpeqvtkllpmdhqcocs
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]

Index: 4
H1: Z + Z_2 + Z_26
IsoSig: YLvLLLMvwzvLvLMvPPzvzLMPQQPPQQQAQQccghjginowBDCxDFvEzAGGNHNMKRIHMLTKPMVRTWPVSQUTSXUWXXlqloccegaqaluapovccoctjtlmiojhatexmlenfrvssocghbcui
Volume: 42.58547704018319
***************************************

[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]

Index: 5
H1: Z + 2 Z_2 + Z_12
IsoSig: ZvLvvvvvLvzvAzLPLMAQQMAQAzLALQQQQQQcunCuzxFvxzJANFHCvAEEDIPDLPMOOUTSWPKLRYRQVXTVSXWWYVYjmjutuuagjjwjarvjjjvffbacmatpuihluucdpwvjwkbvskgsobr
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]

Index: 6
H1: Z + Z_3
IsoSig: 1vvLAvzLwzvvwvPMzvMMMMQMzQzAQAPQAQAQchgiipllqtrFGIEJDKMNODBAHJPLFSLURVTTLWMROWQVXVYZTYZ00Z0mpugtvrpjjammthnumaaboruxthauharafnbmfnwtwqmhetneuksrf
Volume: 42.58547704018322
***************************************

[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]

Index: 7
H1: Z + Z_3
IsoSig: 1vLLvzzPvzwwAvwLMvwzwAzLQALQQLQQQQQQcefjkiiopmqyrBDuFzCGAKIEPSTUMWYJKJQZNUPRPQTRWVVW0VXZ0Z0cqmkcwimbfcrmlgdimdekosjtiicaaccggiodgkcciblipvcfbkkck
Volume: 42.58547704018322
***************************************

[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]

Index: 8
H1: Z + 2 Z_2 + Z_12
IsoSig: 2vLvvvAvLLLLMALvzAwQQvvAAMzAPQQQPQAQQehmtknvonqszEIEGHJMJLzPRFETMTISUSUUQLVYWXZTV0V0ZW01YY11fgfakfavvadgaatutililkdilaadgfvnnbvcgfuqmhkfanxhmetwkkg
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 14, 6, 13, 17, 9, 3, 11, 22, 7, 18, 19, 8, 21, 10, 4, 20, 5, 12, 23, 16, 15], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 22, 10, 9, 12, 19, 14, 13, 23, 21, 5, 15, 16], [5, 9, 12, 15, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 4, 16, 3, 23, 14, 22, 17, 8, 7, 20], [1, 7, 10, 4, 8, 2, 19, 0, 3, 12, 5, 20, 22, 6, 15, 17, 11, 14, 23, 13, 16, 18, 9, 21]]

Index: 9
H1: Z
IsoSig: QvvLvLLvwLvwQLAwPQPLQwzPQQQQQhjmnqrnpsAzCsxFyDGBDGIKCDBKNEJNPHLOJNMPOPMOqasfhanhppqacfxwjawflqafwgquxgjrwkcknnssbfr
Volume: 31.97728463870438
***************************************

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 22, 7, 19, 14, 5, 8, 21, 10, 4, 20, 12, 23, 17, 16], [3, 7, 6, 4, 0, 20, 11, 8, 1, 18, 19, 2, 22, 10, 23, 9, 12, 14, 15, 13, 21, 5, 16, 17], [5, 9, 12, 16, 19, 6, 0, 14, 11, 10, 1, 21, 13, 2, 22, 4, 17, 3, 23, 15, 18, 8, 7, 20], [1, 7, 6, 4, 8, 12, 14, 0, 3, 13, 5, 23, 10, 22, 2, 16, 20, 11, 21, 18, 15, 19, 9, 17]]

Index: 10
H1: Z
IsoSig: KvvLLLvvvAAvvzAQQPAQQMQQQghjrukrrvECsuGwzxyADBCFAGBIFDHIJEHIJJddadicaagffcsarnfjsvjnjjhgubgxqqkalkg
Volume: 31.79796644690189
***************************************

[[1, 2, 0, 15, 6, 13, 17, 9, 3, 11, 23, 7, 18, 19, 10, 8, 21, 4, 20, 5, 12, 22, 16, 14], [3, 7, 6, 4, 0, 20, 11, 8, 1, 17, 18, 2, 23, 10, 19, 9, 12, 15, 13, 22, 21, 5, 14, 16], [5, 9, 12, 16, 18, 6, 0, 19, 11, 10, 1, 21, 13, 2, 3, 4, 14, 22, 15, 23, 17, 8, 20, 7], [1, 7, 14, 4, 8, 20, 19, 0, 3, 17, 5, 2, 15, 21, 11, 16, 12, 23, 13, 22, 10, 18, 6, 9]]

Index: 11
H1: Z + Z_3
IsoSig: zvLvLvvLwMMQMQMQQkeijopmvruusnwtpxsrsyvxwywywavahcpdlldbidlkjjfhvkrxrd
Volume: 20.44308768501818
***************************************

[[1, 2, 0, 15, 6, 13, 18, 9, 3, 11, 14, 7, 19, 20, 17, 8, 22, 10, 4, 21, 5, 12, 23, 16], [3, 7, 6, 4, 0, 21, 11, 8, 1, 18, 19, 2, 14, 10, 16, 9, 12, 20, 15, 13, 23, 22, 5, 17], [5, 9, 12, 16, 19, 6, 0, 20, 11, 10, 1, 22, 13, 2, 7, 4, 17, 3, 23, 15, 14, 18, 8, 21], [1, 7, 14, 4, 8, 13, 20, 0, 3, 2, 5, 18, 6, 10, 9, 16, 23, 11, 17, 21, 12, 22, 19, 15]]

Index: 12
H1: Z + Z_11
IsoSig: LLvLvvzwvAvAMPAzvAAMQQQQQkcfjnlqsrzuvtAyqEwBDyGCGKzHFECJGIEHIKJKllgahxlgarrfakchohxoqeumtjjrgrfkcvjrnf
Volume: 31.820694897280383
***************************************

[[1, 2, 0, 15, 11, 14, 4, 21, 3, 7, 18, 6, 10, 20, 17, 8, 22, 5, 12, 13, 19, 9, 23, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 22, 23, 21, 20, 13, 14, 5, 10, 6, 17, 18], [5, 9, 12, 16, 17, 6, 0, 15, 14, 10, 1, 3, 13, 2, 22, 19, 11, 18, 4, 7, 23, 20, 8, 21], [1, 4, 11, 7, 0, 20, 17, 8, 3, 23, 5, 14, 19, 22, 2, 13, 12, 21, 9, 16, 10, 6, 15, 18]]

Index: 13
H1: Z + Z_3
IsoSig: xLvLLvvLPwwQQQQQccfhlprosuqvnqvwtvptsuwwullltphhugnlofllbuksschtn
Volume: 20.443087685018188
***************************************

[[1, 2, 0, 14, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 8, 21, 5, 12, 16, 13, 9, 23, 19, 15], [3, 7, 11, 4, 0, 12, 14, 8, 1, 2, 15, 9, 19, 21, 20, 22, 13, 18, 23, 5, 6, 16, 10, 17], [5, 9, 12, 15, 16, 6, 0, 14, 18, 10, 1, 3, 13, 2, 19, 11, 17, 4, 21, 7, 22, 8, 23, 20], [1, 4, 10, 7, 0, 2, 16, 8, 3, 12, 5, 18, 17, 6, 20, 23, 13, 9, 22, 15, 21, 14, 11, 19]]

Index: 14
H1: Z
IsoSig: LvLvAvLwvvvLMMLPQQLQAPQQQkcfhkoqusvAyqtAFwxCEzDGGFBEGKIKHIDKJJIJkeavaadmwnokfvqvkkxrhhqqvtmuhtmiunnncj
Volume: 31.977284638704386
***************************************

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 17, 6, 10, 22, 5, 8, 21, 12, 14, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 13, 20, 22, 18, 23, 5, 6, 14, 10, 17], [5, 9, 12, 16, 14, 6, 0, 15, 18, 10, 1, 3, 13, 2, 17, 19, 11, 4, 21, 7, 22, 8, 23, 20], [1, 4, 6, 7, 0, 12, 14, 8, 3, 13, 5, 18, 10, 17, 2, 23, 22, 9, 20, 16, 11, 15, 19, 21]]

Index: 15
H1: Z + Z_11
IsoSig: PvLvLvvQwvvzAzPwPMMPQMPMMQQQceimqjopryAtEusvEHzABGJIzAICMJGNHIOLNOKMONMcavacaipmmkavvvxqswjaaavcuomhxukrrgcoobjnv
Volume: 31.82069489728039
***************************************

[[1, 2, 0, 15, 11, 18, 4, 20, 3, 7, 14, 6, 10, 22, 12, 8, 21, 5, 17, 13, 9, 23, 19, 16], [3, 7, 11, 4, 0, 12, 15, 8, 1, 2, 16, 9, 19, 21, 18, 20, 22, 13, 23, 5, 6, 17, 10, 14], [5, 9, 12, 16, 17, 6, 0, 15, 18, 10, 1, 3, 13, 2, 4, 19, 11, 14, 21, 7, 22, 8, 23, 20], [1, 4, 14, 7, 0, 13, 17, 8, 3, 2, 5, 18, 6, 10, 9, 22, 20, 12, 23, 16, 19, 15, 21, 11]]

Index: 16
H1: Z
IsoSig: MLvvvLwAwvvLQALPvPwQQQPQQQccgijmlqpxouACsECGHHEHIFDADKFKCLFDJLKJLJtwnvhnggwccwavahxeppelxqcaqpaqusfbrsjgf
Volume: 31.797966446901878
***************************************

[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]

Index: 17
H1: Z + Z_21
IsoSig: 0vvLAvzLwvLwvvMLLQMwvPQLQMwQQPzQQQQkhgiiplsuCtCwHFEBIzGNJzKDLJIQPHNUHSSOMPRYVRTWVTXXYZZYZmpugtvquvjvwtijgxniapfuchhpxutsvbbkfvrfpggriwodqimrrc
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]

Index: 18
H1: Z + Z_41
IsoSig: 5vLvLvvvwvvwLvQwwLMvPAwPzQQQAQPAAQQPQQQeiozpoFHtsJDEOSBQTUTDCWWZDLHVYVIKOR0LPX0UPQT31ZS121YY32444saahpiasvfassxagamiafwauhvtsaqioiaiwbfbwfofwacknkhbfgiimwn
Volume: 42.58547704018318
***************************************

[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]

Index: 19
H1: Z + Z_41
IsoSig: 0vLvvLvLAvvzALMPQLzvzPAQvPwMQQQQQPQkekmoqyvypruxusGDxzzDBHQCEIIMSTYNKLTRNXQWWSXVWUYUUVZZZgigaamaumaokofugvkbrglmckmfjswugogboclviinliqragrhofj
Volume: 42.58547704018322
***************************************

[[1, 2, 0, 12, 7, 17, 14, 16, 22, 3, 6, 8, 9, 15, 10, 21, 4, 18, 5, 20, 23, 13, 11, 19], [3, 8, 7, 4, 0, 10, 20, 11, 9, 1, 13, 2, 22, 5, 17, 23, 12, 19, 15, 14, 21, 6, 16, 18], [5, 10, 12, 14, 1, 6, 0, 20, 16, 11, 4, 23, 13, 2, 15, 3, 17, 8, 7, 22, 18, 19, 21, 9], [2, 8, 7, 4, 11, 19, 20, 0, 9, 1, 14, 3, 22, 5, 17, 23, 15, 10, 12, 13, 21, 6, 18, 16]]

Index: 20
H1: Z
IsoSig: rvLLLwAvAQQQcefghjgkmknnpmqoqpqkdidskfdkqleuvrcsw
Volume: 15.84698943132464
***************************************

[[1, 2, 0, 10, 12, 8, 20, 14, 19, 3, 9, 13, 16, 23, 15, 7, 4, 22, 17, 5, 21, 6, 18, 11], [3, 8, 12, 4, 0, 2, 22, 17, 9, 1, 19, 6, 5, 15, 23, 21, 10, 20, 14, 16, 7, 13, 11, 18], [5, 10, 13, 15, 1, 6, 0, 22, 3, 17, 4, 20, 18, 14, 2, 8, 11, 23, 19, 12, 16, 7, 21, 9], [2, 11, 7, 14, 17, 3, 22, 0, 6, 1, 19, 9, 23, 15, 5, 21, 10, 18, 4, 16, 12, 13, 8, 20]]

Index: 21
H1: Z + Z_15
IsoSig: FvLLvvwzLwLvzQQQAPQQQkeghklnpqrCAvAztrwtAxzDzEEDyBCECDsagcwsdaqwswoboonvkgkiradusncdoq
Volume: 27.22455365050183
***************************************

[[1, 2, 0, 15, 12, 8, 20, 14, 19, 3, 6, 13, 16, 23, 22, 9, 4, 21, 17, 5, 10, 18, 7, 11], [3, 8, 12, 4, 0, 2, 21, 17, 9, 1, 13, 6, 5, 22, 23, 19, 15, 20, 14, 16, 7, 11, 10, 18], [5, 10, 13, 16, 1, 6, 0, 21, 3, 17, 4, 20, 18, 14, 2, 7, 8, 23, 19, 12, 22, 15, 11, 9], [2, 11, 7, 14, 17, 3, 21, 0, 6, 1, 19, 9, 23, 16, 5, 13, 15, 18, 4, 22, 12, 8, 10, 20]]

Index: 22
H1: Z + Z_130
IsoSig: MvLvLwvLvwwQzLPvQQQvPQQPQQceihhklqvxwtBDCtDwGxFDEEFBzKGJGIHJILLKLKgaagvvaaibraxxgxbioliptdivppobbnoreibpn
Volume: 31.88068420898128
***************************************

[[1, 2, 0, 14, 7, 19, 16, 18, 22, 3, 6, 23, 15, 8, 9, 17, 10, 12, 4, 20, 5, 11, 13, 21], [3, 8, 7, 4, 0, 10, 11, 13, 9, 1, 15, 12, 6, 2, 22, 5, 19, 23, 14, 21, 17, 16, 18, 20], [5, 10, 14, 16, 1, 6, 0, 8, 20, 21, 4, 18, 13, 23, 15, 2, 17, 3, 19, 11, 7, 22, 9, 12], [2, 11, 7, 4, 13, 21, 8, 0, 9, 6, 16, 12, 1, 3, 22, 5, 19, 23, 17, 10, 14, 15, 20, 18]]

Index: 23
H1: Z + Z_14
IsoSig: yLvLvLLAvMQwQwQQQcghmnjnmslpstqvpuwxvtuwxxpxsimbmiailfkcabihhawpofg
Volume: 20.975902658696217
***************************************

[[1, 2, 0, 15, 11, 4, 20, 22, 14, 3, 7, 5, 8, 17, 12, 9, 6, 19, 21, 13, 16, 23, 10, 18], [3, 8, 11, 4, 0, 15, 21, 6, 9, 1, 23, 12, 2, 18, 5, 14, 22, 10, 20, 16, 13, 7, 19, 17], [5, 10, 13, 1, 17, 6, 0, 19, 11, 16, 3, 15, 23, 14, 2, 8, 21, 18, 4, 20, 7, 9, 12, 22], [2, 8, 7, 16, 6, 17, 19, 0, 9, 1, 23, 22, 3, 18, 5, 10, 12, 14, 20, 4, 13, 11, 21, 15]]

Index: 24
H1: Z + Z_3
IsoSig: FvvLvLLzwLQvAPAAQAQPQkfjljqmuosrtyAvvwzCwuyzBxDzDCBEEEqakgmbqvihalaafwgakbkolvtgaulfos
Volume: 27.51390446049249
***************************************

[[1, 2, 0, 16, 13, 4, 11, 22, 15, 3, 7, 17, 18, 5, 8, 14, 9, 6, 20, 21, 12, 23, 10, 19], [3, 8, 13, 4, 0, 16, 21, 6, 9, 1, 23, 12, 19, 14, 2, 5, 15, 22, 10, 11, 17, 7, 20, 18], [5, 10, 9, 1, 18, 6, 0, 20, 7, 15, 3, 13, 17, 16, 23, 2, 11, 21, 19, 4, 8, 12, 14, 22], [2, 11, 7, 17, 6, 18, 20, 0, 9, 19, 23, 12, 1, 22, 3, 5, 10, 14, 15, 8, 4, 13, 21, 16]]

Index: 25
H1: Z
IsoSig: MvLvvLwvvvAMAALzPPQPzQQQQQcdkhnxowspqrwFuxIDAyvIyHBGLBCGDJKHFJHKLLnlgfaqaiuaucuwbticbntkewtarouukvobcvbog
Volume: 31.7105060600045
***************************************

[[1, 2, 0, 5, 12, 9, 21, 11, 18, 3, 8, 15, 14, 17, 4, 7, 19, 22, 10, 23, 6, 20, 13, 16], [3, 8, 12, 4, 0, 18, 22, 19, 9, 1, 2, 20, 10, 7, 5, 17, 11, 21, 14, 13, 16, 15, 23, 6], [5, 10, 13, 15, 9, 6, 0, 22, 19, 18, 11, 1, 23, 14, 2, 16, 3, 8, 4, 17, 12, 7, 21, 20], [2, 8, 7, 17, 19, 20, 22, 0, 9, 1, 3, 18, 21, 12, 5, 4, 11, 10, 16, 15, 14, 13, 23, 6]]

Index: 26
H1: Z + Z_3
IsoSig: IvLLvLzLvLLAvMMQMLQQPQQkegilnmqutApxsrxDwvyBABGCyFHGCFHEHFGfiafafiqmjfsffoibscafdmtvauderofkrv
Volume: 27.513904460492494
***************************************

[[1, 2, 0, 15, 10, 7, 12, 20, 21, 3, 16, 18, 19, 8, 11, 9, 4, 23, 14, 6, 5, 13, 17, 22], [3, 8, 10, 4, 0, 17, 11, 18, 9, 1, 13, 20, 23, 2, 12, 21, 15, 19, 22, 5, 6, 16, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 16, 11, 1, 20, 9, 3, 17, 13, 4, 12, 22, 18, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 20, 1, 3, 9, 11, 6, 22, 19, 4, 15, 16, 10, 14]]

Index: 27
H1: Z + Z_130
IsoSig: NvLLLvvvvwwAwPzLMMQQPPQAQQQddgqlvtrzApyHAwDuDGIHCIJzBCKFDGLMJMLKMLKrwahbalgbbfsavwdvddhdiqeolluaovrtbtbslnj
Volume: 31.880684208981265
***************************************

[[1, 2, 0, 15, 10, 7, 12, 20, 11, 3, 16, 13, 19, 8, 21, 9, 4, 23, 14, 6, 5, 18, 17, 22], [3, 8, 10, 4, 0, 17, 21, 18, 9, 1, 13, 16, 23, 2, 12, 11, 15, 19, 22, 5, 6, 20, 7, 14], [5, 10, 14, 2, 15, 6, 0, 21, 19, 20, 11, 1, 16, 9, 3, 17, 18, 4, 12, 22, 13, 23, 8, 7], [2, 8, 7, 5, 18, 13, 21, 0, 12, 23, 17, 16, 1, 3, 9, 11, 15, 22, 19, 4, 6, 20, 10, 14]]

Index: 28
H1: Z + Z_15
IsoSig: FvvLvLLzwvwvPQQwQQQQQkfklinkxpztqxrvztECuBxAyBCBADCEDEqikjvkqltdiqjjvbhfkfwbrbffflrupv
Volume: 27.224553650501814
***************************************

[[1, 2, 0, 11, 7, 10, 20, 17, 16, 3, 19, 9, 23, 8, 18, 6, 13, 4, 21, 5, 15, 14, 12, 22], [3, 8, 7, 4, 0, 12, 21, 13, 9, 1, 14, 16, 15, 2, 22, 5, 17, 11, 20, 6, 23, 19, 10, 18], [5, 10, 14, 12, 18, 6, 0, 21, 4, 22, 11, 1, 16, 17, 15, 2, 3, 23, 8, 9, 7, 20, 19, 13], [2, 8, 7, 4, 13, 9, 21, 0, 12, 15, 23, 16, 1, 3, 22, 5, 17, 11, 10, 6, 14, 19, 20, 18]]

Index: 29
H1: Z + Z_2
IsoSig: qLLvAvAPPPQkcdheiimnmopomppnohsxtlaahkdtucuxba
Volume: 14.196502824685775
***************************************

[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]

Index: 30
H1: Z + Z_21
IsoSig: YvLvvvAvvPLMzPMALzvvQMzMMzQLQQQQQQcchnstnwroqBuyrzFvJDACJENLMSSLKQKOVTKWNNVUQQSRXWWXXVbgbapfaabaqhffoaoukgniaaidqfcgvwfarbdgwptbfjgtamxnc
Volume: 42.58547704018321
***************************************

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 16, 23, 14, 15, 18, 4, 7, 20, 12, 9, 22, 11, 17, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 18, 10, 23, 15, 14, 17, 11, 16], [5, 9, 14, 16, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 17, 3, 11, 4, 18, 13, 21, 7], [2, 11, 7, 18, 20, 21, 8, 0, 22, 3, 19, 12, 1, 23, 13, 5, 4, 10, 9, 17, 16, 15, 6, 14]]

Index: 31
H1: Z
IsoSig: KLvvvvAwwvAAMwMzAwQPMQQQQbjnmktovmvyxzszuBywHGAGDBHFIJEFDEJHIJdwaaftuaulnnafavpvbeediqajojncbccnwgb
Volume: 31.710506060004498
***************************************

[[1, 2, 0, 14, 9, 19, 11, 6, 3, 16, 23, 7, 10, 17, 8, 18, 4, 22, 21, 20, 5, 15, 13, 12], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 13, 2, 19, 5, 6, 20, 14, 15, 12, 18, 17, 22, 23, 21], [5, 9, 12, 7, 17, 6, 0, 15, 22, 10, 1, 20, 13, 2, 21, 3, 8, 18, 4, 14, 23, 19, 16, 11], [2, 7, 4, 9, 0, 21, 17, 8, 1, 11, 22, 3, 19, 5, 6, 20, 15, 14, 12, 18, 16, 13, 23, 10]]

Index: 32
H1: Z
IsoSig: rLLvvPAAPzQQccdhghklmmloonppqqqhsfkfemaqedosjbadx
Volume: 15.846989431324642
***************************************

[[1, 2, 0, 16, 12, 19, 20, 9, 3, 13, 15, 22, 18, 7, 5, 23, 8, 11, 4, 14, 21, 6, 17, 10], [3, 7, 12, 4, 0, 11, 10, 8, 1, 18, 22, 15, 13, 2, 23, 5, 9, 19, 16, 21, 14, 17, 6, 20], [5, 9, 14, 17, 19, 6, 0, 23, 21, 10, 1, 13, 8, 16, 15, 2, 11, 18, 3, 20, 4, 12, 7, 22], [2, 11, 4, 12, 0, 7, 19, 15, 1, 18, 21, 8, 13, 3, 23, 5, 9, 10, 16, 22, 14, 17, 6, 20]]

Index: 33
H1: Z + Z_2
IsoSig: qLLvAvAPPPQkcdheiimnmopomppnohsxtlaahkdtucuxba
Volume: 14.19650282468578
***************************************

[[1, 2, 0, 16, 9, 11, 13, 6, 3, 18, 22, 20, 21, 7, 10, 19, 8, 12, 4, 23, 5, 17, 14, 15], [3, 7, 9, 4, 0, 10, 18, 8, 1, 13, 15, 12, 14, 2, 11, 5, 6, 20, 16, 17, 19, 23, 21, 22], [5, 9, 14, 11, 19, 6, 0, 16, 4, 10, 1, 17, 23, 20, 15, 2, 21, 3, 12, 8, 22, 7, 13, 18], [2, 11, 4, 9, 0, 21, 19, 8, 14, 13, 23, 12, 1, 3, 7, 5, 6, 20, 17, 16, 18, 15, 10, 22]]

Index: 34
H1: Z + Z_14
IsoSig: xvLLAvvvPLQQwQQQceefgkoqpmutnqnpuvtwvwvtwwvedvquqewjrgfgwxglmdpkl
Volume: 20.975902658696217
***************************************

[[1, 2, 0, 17, 12, 3, 11, 20, 18, 4, 21, 22, 9, 8, 10, 7, 19, 5, 13, 23, 15, 14, 6, 16], [3, 8, 12, 4, 0, 1, 23, 21, 5, 17, 20, 14, 13, 2, 19, 6, 10, 18, 9, 11, 16, 22, 7, 15], [5, 9, 14, 18, 13, 6, 0, 16, 22, 10, 1, 17, 7, 20, 15, 2, 12, 21, 19, 3, 4, 11, 23, 8], [3, 8, 6, 7, 21, 14, 16, 0, 11, 20, 17, 1, 18, 10, 19, 12, 2, 13, 15, 5, 23, 22, 4, 9]]

Index: 35
H1: Z + Z_30
IsoSig: LvvLvvLvLvwwPAwzQQQMQAQQQkgilosxqzBuGwGIvsCywDxAHJACADIHKFFKJHJKdvffaqdxmaagggfjkjvnbwcdrrrrnntnrexwux
Volume: 32.10641863707663
***************************************

[[1, 2, 0, 11, 13, 3, 21, 18, 17, 4, 19, 5, 8, 9, 10, 7, 22, 12, 15, 14, 6, 20, 23, 16], [3, 8, 13, 4, 0, 1, 22, 19, 5, 11, 18, 17, 2, 12, 16, 6, 21, 9, 23, 20, 7, 14, 15, 10], [5, 9, 14, 17, 12, 6, 0, 23, 20, 10, 1, 19, 18, 7, 15, 2, 3, 16, 4, 21, 22, 11, 8, 13], [3, 11, 16, 7, 19, 2, 23, 0, 21, 8, 18, 12, 1, 17, 13, 6, 5, 14, 22, 20, 4, 9, 10, 15]]

Index: 36
H1: Z + Z_2 + Z_6
IsoSig: KLvLvvzLwzwLvPALMQzQQQQQQcfjlkpnwsApDsFCExAHBIEyIGFAHHCIEJGGJJllganaisfanmraxqwiaahdhaipsrosrwkfokf
Volume: 31.74311898632721
***************************************

[[1, 2, 0, 11, 12, 19, 8, 22, 15, 3, 18, 9, 16, 10, 23, 6, 4, 7, 13, 20, 5, 14, 17, 21], [3, 8, 12, 4, 0, 21, 2, 18, 9, 1, 22, 15, 6, 5, 7, 16, 11, 23, 14, 17, 10, 13, 20, 19], [5, 3, 13, 10, 17, 6, 0, 16, 20, 23, 1, 22, 9, 14, 2, 4, 19, 15, 8, 7, 18, 11, 21, 12], [3, 5, 9, 7, 18, 11, 16, 0, 12, 15, 22, 1, 13, 8, 4, 2, 21, 23, 14, 10, 17, 6, 19, 20]]

Index: 37
H1: Z + Z_2 + Z_6
IsoSig: MvLvvLAvvzMvQwvQQMPLQLQQQQcemhjtruyzurvtCAFEsyCAICzGEJKIHGKHJLJLILragruutxxlqnovbmaokbclbgtuudaurrgjfrffg
Volume: 31.743118986327215
***************************************

[[1, 2, 0, 17, 12, 21, 8, 23, 16, 3, 20, 14, 18, 10, 15, 11, 6, 9, 4, 7, 13, 22, 5, 19], [3, 8, 12, 4, 0, 11, 2, 20, 9, 1, 23, 13, 6, 5, 7, 21, 18, 16, 17, 15, 14, 19, 10, 22], [5, 3, 13, 10, 19, 6, 0, 18, 22, 15, 1, 17, 9, 14, 2, 12, 4, 23, 21, 16, 8, 7, 20, 11], [3, 5, 15, 7, 20, 11, 18, 0, 9, 13, 17, 1, 22, 8, 4, 16, 2, 21, 23, 12, 14, 10, 19, 6]]

Index: 38
H1: Z + Z_30
IsoSig: NvvLvLvvzPzwwvMQMzMQMQQAQQQhjlvmrsnDwyFztEGFIxyCADDKGBIHJKLGFJLMMMLmaomfmaoxgjnjcjssicwcwogdsvueqhhboegoogj
Volume: 32.106418637076615
***************************************

[[1, 2, 0, 5, 13, 8, 19, 10, 3, 6, 17, 23, 14, 15, 16, 4, 12, 7, 20, 9, 22, 11, 18, 21], [3, 6, 13, 4, 0, 19, 8, 20, 1, 2, 21, 12, 22, 9, 7, 5, 23, 16, 10, 15, 14, 18, 11, 17], [5, 9, 14, 17, 12, 6, 0, 8, 23, 10, 1, 20, 19, 22, 15, 2, 11, 18, 3, 4, 16, 13, 21, 7], [3, 11, 16, 7, 20, 21, 8, 0, 22, 2, 19, 12, 1, 23, 4, 10, 9, 13, 5, 15, 14, 18, 6, 17]]

Index: 39
H1: Z + Z_30
IsoSig: BvLvLzwvLLPPQLAQQQQeigkrqprtmunwpsvyzxuAvAyzxyAcaakqeiptbmakfjfmdwnqsiqukir
Volume: 20.793734641770246
***************************************

[[1, 2, 0, 17, 13, 15, 22, 21, 3, 12, 16, 7, 23, 18, 6, 20, 19, 8, 4, 10, 5, 11, 14, 9], [3, 6, 13, 4, 0, 16, 8, 19, 1, 7, 15, 12, 20, 14, 2, 23, 21, 22, 17, 9, 11, 5, 18, 10], [5, 9, 3, 15, 14, 6, 0, 8, 22, 10, 1, 13, 18, 19, 17, 2, 23, 4, 21, 11, 16, 12, 7, 20], [3, 11, 5, 7, 19, 16, 8, 0, 20, 4, 18, 12, 1, 14, 21, 23, 2, 10, 17, 9, 6, 13, 15, 22]]

Index: 40
H1: Z + Z_30
IsoSig: wLvvLLzLLzMQQQQkcejlmrporqtquoutrvvustvqqrpeqlautgojfwgcjjjbkn
Volume: 20.79373464177024
***************************************

[[1, 2, 0, 14, 8, 7, 3, 19, 17, 11, 22, 21, 18, 12, 6, 20, 10, 4, 13, 5, 23, 9, 16, 15], [3, 7, 8, 4, 0, 2, 1, 6, 5, 22, 11, 18, 21, 20, 19, 12, 13, 14, 10, 17, 16, 15, 23, 9], [5, 8, 10, 15, 18, 6, 0, 20, 9, 1, 12, 22, 2, 21, 4, 16, 3, 7, 14, 11, 17, 23, 19, 13], [3, 10, 8, 4, 0, 20, 18, 6, 13, 22, 11, 1, 21, 2, 15, 17, 5, 14, 7, 12, 16, 19, 23, 9]]

Index: 41
H1: Z + Z_35
IsoSig: pvLLAwMPPPQcfhgijiklknomnoofhqidsjgujikfjob
Volume: 13.232507459569705
***************************************

[[1, 2, 0, 13, 11, 17, 18, 3, 6, 22, 5, 15, 20, 7, 21, 4, 9, 10, 8, 12, 19, 23, 16, 14], [3, 5, 11, 4, 0, 7, 9, 1, 20, 12, 2, 10, 6, 17, 19, 13, 18, 15, 23, 22, 21, 8, 14, 16], [5, 8, 12, 14, 16, 6, 0, 19, 9, 1, 22, 3, 13, 2, 11, 23, 17, 4, 7, 18, 15, 10, 21, 20], [3, 10, 11, 4, 0, 2, 16, 1, 20, 19, 7, 5, 17, 6, 12, 18, 13, 14, 22, 23, 21, 8, 15, 9]]

Index: 42
H1: Z + Z_6
IsoSig: EvLvvLAMzAMLvAMAQPAQQekhjjlnommnowryxxzAvzxyBCABDCDDrtgrckciwjciaopuixmjiepxmogdbie
Volume: 26.796338397599538
***************************************

[[1, 2, 0, 14, 12, 18, 11, 3, 6, 23, 5, 8, 17, 21, 7, 9, 22, 4, 10, 13, 16, 19, 20, 15], [3, 5, 12, 4, 0, 7, 9, 1, 21, 13, 2, 20, 10, 6, 18, 11, 19, 14, 17, 23, 15, 22, 8, 16], [5, 8, 13, 16, 15, 6, 0, 19, 9, 1, 23, 7, 3, 14, 2, 18, 12, 20, 4, 11, 21, 17, 10, 22], [3, 10, 6, 4, 0, 13, 15, 20, 21, 7, 11, 1, 5, 12, 18, 2, 14, 19, 16, 23, 9, 22, 8, 17]]

Index: 43
H1: Z + Z_33
IsoSig: GvLvLvzwvPLAvQwQQPMQQQcdinloltorBwsxyxCvDDvwBAFAzEAEFDFEjajvirhtmllgsvrartebvnnpsoawaaxrf
Volume: 27.16118339290756
***************************************

[[1, 2, 0, 11, 12, 15, 10, 3, 20, 23, 18, 7, 16, 5, 9, 13, 4, 22, 6, 17, 21, 8, 19, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 19, 21, 15, 13, 2, 10, 16, 11, 20, 17, 6, 18, 14, 23, 8], [5, 8, 14, 2, 17, 6, 0, 20, 9, 1, 13, 19, 7, 23, 3, 4, 18, 15, 22, 21, 12, 11, 16, 10], [3, 10, 7, 4, 0, 12, 17, 15, 22, 19, 11, 1, 14, 16, 5, 2, 21, 20, 9, 18, 6, 13, 23, 8]]

Index: 44
H1: Z + Z_6
IsoSig: GvvLLvvzwvMLzQPQPQQMQQcghkmnpupCAwByCswtvEyxuzzAFDBDDEFFddovfpeixleavgcsfcxcnfknfdjgssxer
Volume: 26.79633839759952
***************************************

[[1, 2, 0, 17, 12, 16, 10, 3, 15, 23, 20, 8, 18, 5, 9, 11, 13, 7, 4, 22, 6, 19, 21, 14], [3, 5, 12, 4, 0, 7, 9, 1, 22, 21, 11, 14, 13, 2, 10, 20, 18, 16, 17, 15, 19, 6, 23, 8], [5, 8, 14, 2, 19, 6, 0, 15, 9, 1, 13, 17, 7, 23, 3, 12, 4, 21, 20, 16, 22, 11, 18, 10], [3, 10, 15, 4, 0, 7, 19, 14, 22, 17, 11, 1, 6, 18, 5, 16, 2, 20, 21, 12, 9, 13, 23, 8]]

Index: 45
H1: Z + Z_33
IsoSig: EvLvLwzPvPvzzMMQAQQQQchglnlnrxqwsqBwvCyBBuxCAyAzDADDwmanxbxdxmcnbackesiijnpxsxvxiin
Volume: 27.161183392907564
***************************************

[[1, 2, 0, 14, 5, 15, 19, 3, 10, 17, 16, 6, 21, 12, 7, 4, 8, 22, 23, 11, 18, 13, 9, 20], [3, 6, 5, 4, 0, 11, 7, 1, 18, 16, 17, 2, 23, 9, 19, 14, 13, 20, 21, 15, 10, 8, 12, 22], [5, 8, 12, 15, 17, 6, 0, 2, 9, 1, 23, 14, 7, 19, 20, 16, 3, 18, 4, 22, 11, 10, 13, 21], [3, 10, 13, 4, 0, 11, 17, 1, 19, 2, 7, 16, 23, 9, 18, 14, 5, 20, 15, 21, 6, 8, 12, 22]]

Index: 46
H1: Z + Z_35
IsoSig: qLLLLLzLQPQkbcegikmojnolmpopptsxooualtobonmsxl
Volume: 13.2325074595697
***************************************

[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]

Index: 47
H1: Z + 2 Z_2
IsoSig: 4LvvvLvwvvzzwLzzwzAzvMzQLwAQAQQQQQQQQQcbhmlwpEqGBvNBwQSAGTSORYFMROLMURZK12U0VP2PW2X1ZYZTU1Y03X33pwaoaeuvabvasrdtgiplexuoowfvvsgnvrpsnsouonafowjskbvvrhsml
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]

Index: 48
H1: Z + 2 Z_2
IsoSig: 5LvvvMvwvvPLMzLvPAQvAAMMMAMLMzvQPPQQQQQcfkkpvusABqzCyCJwEEKJFFADGNMLOSIPOUNXUX2RWYVX12W1344001324icssaaifsabjhjetveplpiifpfcrjfqonraglaelghfknsokswswwscobg
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 15, 13, 19, 3, 16, 20, 21, 9, 7, 5, 17, 8, 6, 11, 4, 22, 12, 14, 10, 23, 18], [3, 8, 13, 4, 0, 9, 1, 18, 6, 11, 19, 5, 7, 14, 2, 20, 21, 15, 12, 22, 17, 23, 10, 16], [2, 9, 5, 11, 17, 0, 15, 4, 21, 10, 1, 16, 19, 22, 6, 14, 3, 7, 13, 23, 8, 20, 18, 12], [6, 11, 13, 9, 18, 4, 7, 0, 3, 8, 19, 12, 1, 14, 2, 22, 21, 15, 5, 20, 10, 23, 17, 16]]

Index: 49
H1: Z + Z_3
IsoSig: HLLvwzvvLQvvMzMPQAQAQQQcefhqslkqozBrxBwzzAuvCEAyECGFEDGFGiiajaxiargdabhaattiagogososimcfhqf
Volume: 27.16118339290754
***************************************

[[1, 2, 0, 15, 11, 3, 14, 9, 21, 20, 23, 13, 8, 4, 19, 5, 10, 18, 22, 6, 7, 12, 17, 16], [3, 8, 11, 4, 0, 1, 7, 17, 5, 16, 19, 12, 2, 15, 23, 21, 22, 6, 10, 18, 14, 13, 9, 20], [2, 9, 5, 16, 18, 0, 12, 1, 20, 7, 13, 4, 14, 23, 6, 3, 15, 22, 11, 17, 21, 8, 19, 10], [6, 10, 13, 4, 17, 1, 7, 0, 19, 12, 5, 16, 23, 14, 2, 22, 21, 3, 8, 18, 15, 11, 20, 9]]

Index: 50
H1: Z + Z_6
IsoSig: ZLLvvvvLvPzwwQMPQzMLMAvzMwQwPQzQQQQceknvtoqrqvzxBrvACBGFJzEIHDEMPSORQTLTUTXVPYRSUWYXWXYiisaaaigbvftfigvtdpaaediaxfntdahituuvcgasguoosflurle
Volume: 32.10641863707663
***************************************

[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]

Index: 51
H1: Z + Z_8
IsoSig: 4LLvvvvLvzvvMLAzAMMLMMQvAPQAAPPwQAQMQQcceknsovtAEyDyFuzxwHHBEKIRDQGVMPJSKUVTOXTZQ1WVYW2023Z00133iisarfvcbiwinqbfgjexchldfgkvicvbkgeeggmsakexlepecftbvwjea
Volume: 42.585477040183235
***************************************

[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]

Index: 52
H1: Z + Z_8
IsoSig: 2LLvwvvAwwLvvvvwQPQQwPPAPvLQQwMQQMMQQcefljmqqrByuKBvwJzwAGBKCPKINHVRPIUPSOOYUTQVWWUXW01Z1010iiadsdajstlcxaatpwgfscgcuvvigqumoitxlowfkcswvwgoaipdxsj
Volume: 42.58547704018323
***************************************

[[1, 2, 0, 14, 10, 4, 3, 17, 19, 8, 5, 7, 21, 15, 6, 16, 13, 11, 22, 9, 18, 23, 20, 12], [3, 7, 10, 4, 0, 14, 1, 6, 18, 16, 11, 2, 13, 22, 17, 8, 21, 5, 15, 23, 19, 9, 12, 20], [2, 8, 5, 15, 16, 0, 14, 11, 9, 1, 4, 19, 23, 3, 18, 13, 10, 12, 6, 7, 22, 20, 21, 17], [3, 7, 12, 6, 1, 14, 0, 4, 20, 16, 11, 22, 13, 2, 17, 23, 21, 5, 15, 8, 19, 9, 10, 18]]

Index: 53
H1: Z
IsoSig: rvLLwMPzAPMQcegdjhilknmmppooqqqsijaggaweilafsfxii
Volume: 15.84698943132464
***************************************

[[1, 2, 0, 13, 10, 3, 8, 19, 18, 22, 12, 7, 4, 5, 9, 21, 15, 23, 6, 11, 17, 16, 14, 20], [3, 7, 10, 4, 0, 1, 16, 5, 14, 20, 11, 2, 13, 19, 21, 9, 17, 6, 23, 12, 15, 8, 18, 22], [2, 8, 5, 14, 15, 0, 1, 18, 6, 12, 4, 23, 22, 3, 13, 10, 21, 11, 19, 7, 16, 20, 9, 17], [3, 9, 12, 6, 16, 1, 0, 20, 14, 5, 11, 19, 13, 2, 22, 7, 17, 4, 23, 10, 15, 18, 8, 21]]

Index: 54
H1: Z + Z_2
IsoSig: GvLLvLLPvwvAwAQPQPwQQQcddihiknnvtpwyrBAyuCvzwDABzzFFEDEFrwjkgnuxaaffgvpeowiougqqixunbwcng
Volume: 20.97590265869625
***************************************

[[1, 2, 0, 9, 11, 17, 20, 21, 3, 8, 5, 13, 7, 4, 16, 22, 19, 10, 6, 14, 18, 12, 23, 15], [3, 7, 11, 4, 0, 18, 15, 8, 1, 21, 14, 12, 2, 9, 22, 16, 6, 23, 19, 5, 17, 13, 10, 20], [2, 9, 5, 1, 13, 0, 18, 12, 6, 3, 17, 10, 20, 14, 4, 23, 22, 11, 8, 16, 7, 15, 19, 21], [3, 10, 11, 6, 15, 18, 0, 14, 1, 2, 8, 9, 21, 12, 22, 16, 4, 5, 17, 23, 19, 13, 7, 20]]

Index: 55
H1: Z + Z_2
IsoSig: zLLLvAvPzwQLzAMQQkbcefhmljonqrprrwvvtxxyywwytsasgamtvbiacxxtrbgiqtpbws
Volume: 20.97590265869622
***************************************

[[1, 2, 0, 14, 11, 16, 4, 17, 3, 19, 9, 6, 7, 21, 8, 5, 15, 12, 13, 10, 23, 18, 20, 22], [3, 7, 11, 4, 0, 10, 14, 8, 1, 20, 18, 12, 2, 23, 17, 13, 22, 6, 5, 16, 21, 9, 19, 15], [2, 9, 5, 8, 15, 0, 11, 6, 13, 10, 1, 7, 17, 3, 23, 16, 4, 22, 21, 18, 14, 19, 12, 20], [3, 7, 10, 6, 14, 11, 0, 8, 1, 5, 13, 9, 23, 2, 17, 18, 22, 4, 20, 16, 15, 12, 19, 21]]

Index: 56
H1: Z + Z_3
IsoSig: NLvvvLwvzvAQLMzzAQLMzAQQQQQcihrqmlnqxvxzyByEzFvCHyHIKGIDMDHJGKJLMLMdjwhapcexnjnuvxvaahfxpvcjbvcfprbcgkrkecl
Volume: 26.960912081559304
***************************************

[[1, 2, 0, 15, 12, 11, 4, 10, 3, 7, 9, 16, 6, 18, 20, 8, 5, 14, 19, 13, 17, 23, 21, 22], [3, 7, 12, 4, 0, 13, 15, 8, 1, 2, 6, 21, 9, 17, 22, 10, 14, 5, 23, 11, 18, 19, 16, 20], [2, 9, 5, 8, 16, 0, 12, 17, 14, 10, 1, 4, 19, 21, 3, 22, 11, 20, 13, 6, 7, 18, 23, 15], [3, 7, 13, 6, 15, 12, 0, 11, 21, 22, 4, 1, 18, 14, 2, 10, 17, 23, 5, 8, 9, 19, 20, 16]]

Index: 57
H1: Z + Z_6
IsoSig: KLvLvLzLwvvzLwAwQQwQQQQQQcfijlkwAvzCtACztDBvGHGyDFHIFEJFJHDIJIllfgansaghqfalakpdwlllhpllxkgffvfrkjc
Volume: 31.784235863258157
***************************************

[[1, 2, 0, 15, 11, 6, 19, 21, 3, 14, 9, 16, 18, 7, 10, 8, 4, 22, 20, 5, 12, 13, 23, 17], [3, 7, 11, 4, 0, 20, 17, 8, 1, 5, 12, 13, 22, 2, 23, 21, 15, 18, 6, 14, 9, 16, 10, 19], [2, 9, 5, 8, 15, 0, 20, 22, 14, 10, 1, 4, 13, 18, 3, 11, 17, 23, 12, 6, 19, 7, 21, 16], [3, 11, 7, 6, 17, 20, 0, 14, 22, 16, 13, 12, 1, 23, 2, 9, 15, 18, 4, 8, 21, 5, 19, 10]]

Index: 58
H1: Z + Z_6
IsoSig: MvvLvvALzLPzzQzPMLPLMQMQQQcfmlkivquurxsAyBAxwwzHyzDCEKGIFLIHLKIJLKhanojaeeeiiaauvgojnoqwcieiufskajsekjjer
Volume: 32.10641863707661
***************************************

[[1, 2, 0, 14, 11, 17, 4, 3, 19, 8, 23, 6, 5, 15, 7, 20, 21, 12, 10, 9, 13, 22, 16, 18], [3, 5, 11, 4, 0, 7, 14, 1, 15, 22, 16, 12, 2, 19, 17, 21, 20, 6, 13, 18, 10, 8, 23, 9], [2, 8, 5, 15, 16, 0, 10, 14, 9, 1, 18, 4, 17, 3, 19, 13, 11, 23, 6, 7, 22, 20, 21, 12], [3, 5, 8, 6, 14, 10, 0, 16, 13, 18, 1, 23, 19, 2, 17, 9, 20, 4, 15, 22, 7, 11, 12, 21]]

Index: 59
H1: Z + Z_6
IsoSig: OvLLvLvLMwvPvzzAQwQzPQAPQQQkdfhnkmqnpsBDFxAwuBxwGzACILJHKGFHNLKNJNMMMcaaabfhaajahmcrbcabvdgcqiudcongcqojxflhaa
Volume: 31.784235863258154
***************************************

[[1, 2, 0, 12, 10, 17, 13, 3, 20, 8, 14, 6, 7, 11, 4, 23, 15, 18, 5, 22, 9, 19, 21, 16], [3, 6, 10, 4, 0, 19, 7, 1, 16, 5, 11, 2, 13, 14, 12, 21, 18, 15, 8, 9, 22, 17, 23, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 10, 16, 4, 23, 17, 11, 7, 14, 19, 18], [3, 6, 1, 4, 0, 15, 2, 10, 16, 5, 11, 7, 18, 8, 12, 9, 13, 19, 14, 21, 22, 17, 23, 20]]

Index: 60
H1: Z
IsoSig: rvLLwMPzAPMQcegdjhilknmmppooqqqsijaggaweilafsfxii
Volume: 15.846989431324642
***************************************

[[1, 2, 0, 12, 11, 17, 13, 3, 20, 8, 6, 14, 7, 10, 4, 23, 15, 18, 5, 21, 9, 22, 19, 16], [3, 6, 11, 4, 0, 19, 7, 1, 16, 5, 2, 10, 13, 14, 12, 22, 18, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 13, 15, 0, 3, 12, 9, 1, 21, 22, 20, 6, 11, 16, 4, 23, 17, 10, 7, 19, 14, 18], [3, 10, 11, 4, 0, 15, 2, 1, 17, 12, 7, 6, 18, 22, 5, 14, 13, 19, 9, 8, 21, 23, 16, 20]]

Index: 61
H1: Z + Z_3
IsoSig: SLLvvLvLzvzwzMMvQwPPvQQMQQzQQQcceklnslurCAqBtEGzyAIyMNCLOFGHKONLJNQPMLRRPQQRiifliaxnsaigxceeiflacadvjocssfgwrnfhpffdxqiib
Volume: 26.960912081559293
***************************************

[[1, 2, 0, 15, 12, 10, 16, 3, 21, 8, 20, 23, 17, 6, 11, 7, 13, 4, 22, 18, 5, 9, 19, 14], [3, 6, 12, 4, 0, 11, 7, 1, 19, 5, 18, 9, 13, 2, 10, 16, 17, 15, 14, 20, 8, 23, 21, 22], [2, 8, 5, 16, 18, 0, 3, 15, 9, 1, 22, 13, 14, 23, 17, 21, 6, 12, 19, 4, 10, 7, 20, 11], [3, 10, 14, 4, 0, 18, 2, 9, 15, 13, 11, 1, 5, 7, 6, 20, 17, 19, 12, 16, 8, 23, 21, 22]]

Index: 62
H1: Z + Z_3
IsoSig: GvvLLLvLwvMwQAQPwQAQMQcfgjmnsqmxypxtrvyAwsCADBwzBCDFFEEFaaxvvaafatlagjrjmwbaaaivraiencfss
Volume: 27.161183392907557
***************************************



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/Data_pre_bug_fix/two_cusped_O333-4.txt <==
[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]

[[1, 2, 0, 17, 13, 10, 3, 23, 22, 5, 9, 7, 19, 20, 8, 12, 21, 6, 16, 15, 4, 18, 14, 11], [3, 8, 13, 4, 0, 15, 1, 21, 6, 16, 11, 19, 7, 14, 2, 18, 23, 22, 5, 10, 17, 12, 20, 9], [2, 9, 5, 18, 12, 0, 14, 13, 4, 10, 1, 21, 8, 17, 16, 23, 6, 7, 19, 3, 11, 20, 15, 22], [6, 11, 15, 10, 21, 13, 7, 0, 3, 18, 8, 12, 1, 22, 23, 16, 2, 14, 20, 4, 9, 19, 5, 17]]

[[1, 2, 0, 16, 13, 11, 14, 4, 6, 3, 5, 10, 22, 7, 8, 19, 9, 18, 21, 23, 12, 17, 20, 15], [3, 8, 13, 4, 0, 19, 7, 16, 9, 1, 22, 17, 5, 14, 2, 11, 6, 15, 20, 12, 23, 10, 21, 18], [2, 10, 5, 12, 18, 0, 20, 19, 4, 13, 11, 1, 17, 22, 23, 6, 14, 3, 8, 21, 15, 7, 9, 16], [6, 8, 13, 4, 16, 19, 7, 0, 12, 5, 23, 17, 1, 15, 11, 2, 3, 14, 10, 9, 22, 20, 21, 18]]

[[1, 2, 0, 15, 13, 11, 21, 14, 7, 3, 5, 10, 4, 12, 8, 9, 6, 19, 17, 18, 22, 16, 23, 20], [3, 8, 13, 4, 0, 19, 22, 12, 9, 1, 6, 23, 15, 14, 2, 7, 5, 11, 20, 16, 21, 18, 10, 17], [2, 10, 5, 16, 18, 0, 9, 19, 4, 14, 11, 1, 23, 15, 6, 20, 17, 3, 8, 22, 13, 12, 7, 21], [6, 4, 13, 8, 12, 19, 7, 0, 10, 15, 3, 23, 1, 14, 2, 22, 21, 11, 16, 20, 5, 18, 9, 17]]

[[1, 2, 0, 14, 13, 11, 19, 8, 21, 3, 5, 10, 18, 17, 9, 12, 6, 4, 15, 16, 22, 7, 23, 20], [3, 8, 13, 4, 0, 16, 20, 2, 9, 1, 15, 23, 6, 7, 21, 22, 18, 14, 5, 11, 12, 17, 10, 19], [2, 10, 5, 15, 6, 0, 8, 17, 4, 13, 11, 1, 22, 19, 12, 16, 3, 20, 23, 9, 7, 18, 14, 21], [6, 12, 9, 1, 2, 17, 7, 0, 13, 4, 23, 15, 3, 20, 10, 18, 22, 19, 11, 5, 8, 16, 21, 14]]

[[1, 2, 0, 13, 6, 11, 18, 20, 16, 3, 5, 10, 7, 9, 8, 21, 14, 19, 4, 23, 12, 22, 15, 17], [3, 8, 6, 4, 0, 7, 14, 19, 9, 1, 23, 22, 11, 16, 2, 17, 18, 20, 13, 5, 15, 10, 12, 21], [2, 10, 5, 16, 8, 0, 9, 14, 12, 15, 11, 1, 4, 23, 21, 6, 17, 3, 22, 18, 13, 7, 19, 20], [6, 12, 3, 15, 19, 14, 7, 0, 10, 16, 22, 23, 13, 1, 17, 2, 21, 5, 11, 20, 4, 9, 8, 18]]

[[1, 2, 0, 16, 14, 11, 21, 8, 12, 3, 5, 10, 7, 22, 19, 13, 9, 6, 23, 4, 18, 17, 15, 20], [3, 8, 14, 4, 0, 20, 22, 2, 9, 1, 13, 17, 19, 21, 7, 5, 12, 23, 6, 16, 15, 10, 18, 11], [2, 10, 5, 15, 6, 0, 8, 18, 4, 14, 11, 1, 22, 9, 13, 17, 7, 3, 16, 20, 21, 19, 23, 12], [6, 12, 15, 5, 2, 18, 7, 0, 17, 21, 19, 9, 13, 1, 22, 4, 8, 16, 3, 23, 14, 11, 20, 10]]

[[1, 2, 0, 16, 14, 11, 22, 23, 20, 3, 5, 10, 18, 4, 13, 8, 9, 6, 19, 12, 15, 7, 17, 21], [3, 8, 14, 4, 0, 19, 7, 10, 9, 1, 6, 23, 21, 16, 15, 2, 20, 5, 11, 17, 13, 22, 12, 18], [2, 10, 5, 17, 12, 0, 9, 20, 4, 15, 11, 1, 8, 23, 16, 6, 21, 18, 3, 7, 19, 14, 13, 22], [6, 12, 14, 4, 10, 20, 7, 0, 17, 16, 3, 23, 13, 1, 15, 2, 19, 22, 11, 9, 21, 5, 8, 18]]

[[1, 2, 0, 17, 14, 11, 15, 19, 6, 3, 5, 10, 23, 22, 20, 8, 12, 9, 7, 18, 4, 13, 21, 16], [3, 8, 14, 4, 0, 12, 20, 21, 9, 1, 22, 18, 13, 5, 15, 2, 11, 6, 16, 10, 17, 23, 19, 7], [2, 10, 5, 13, 7, 0, 21, 8, 4, 14, 11, 1, 19, 18, 22, 23, 6, 15, 3, 20, 12, 16, 9, 17], [6, 12, 14, 19, 21, 8, 7, 0, 9, 5, 23, 18, 13, 1, 16, 11, 2, 3, 15, 17, 10, 22, 4, 20]]

[[1, 2, 0, 17, 14, 11, 21, 23, 18, 3, 5, 10, 7, 19, 20, 8, 13, 9, 15, 16, 4, 22, 6, 12], [3, 8, 14, 4, 0, 21, 11, 5, 9, 1, 23, 19, 22, 10, 15, 2, 12, 18, 20, 6, 17, 7, 16, 13], [2, 10, 5, 8, 16, 0, 3, 17, 6, 12, 11, 1, 14, 20, 9, 23, 18, 19, 4, 7, 22, 15, 13, 21], [6, 12, 16, 18, 5, 17, 7, 0, 2, 10, 15, 20, 13, 1, 23, 9, 8, 4, 19, 3, 21, 11, 14, 22]]

[[1, 2, 0, 7, 12, 11, 15, 8, 3, 19, 9, 13, 18, 5, 23, 20, 14, 21, 4, 10, 6, 22, 17, 16], [3, 5, 12, 4, 0, 8, 16, 11, 1, 20, 22, 18, 13, 2, 10, 19, 17, 6, 7, 23, 21, 9, 14, 15], [2, 9, 5, 14, 19, 0, 18, 17, 7, 10, 1, 20, 4, 11, 16, 6, 3, 8, 15, 12, 13, 23, 21, 22], [6, 4, 14, 5, 11, 17, 7, 0, 18, 22, 20, 1, 9, 19, 15, 2, 8, 3, 16, 21, 23, 13, 12, 10]]

[[1, 2, 0, 14, 7, 10, 21, 17, 3, 5, 9, 20, 6, 22, 8, 18, 11, 4, 19, 15, 16, 12, 23, 13], [3, 6, 7, 4, 0, 16, 8, 12, 1, 15, 23, 13, 2, 18, 21, 22, 19, 14, 11, 5, 10, 17, 9, 20], [2, 9, 5, 15, 13, 0, 4, 14, 12, 10, 1, 22, 20, 6, 18, 16, 3, 23, 7, 17, 8, 11, 21, 19], [6, 3, 8, 11, 12, 14, 7, 0, 13, 17, 22, 1, 18, 2, 20, 23, 9, 16, 4, 10, 5, 15, 19, 21]]

[[1, 2, 0, 14, 12, 10, 21, 6, 3, 5, 9, 15, 17, 20, 8, 23, 13, 4, 19, 22, 16, 7, 18, 11], [3, 6, 12, 4, 0, 16, 8, 2, 1, 22, 23, 18, 7, 11, 21, 9, 19, 14, 13, 5, 10, 17, 15, 20], [2, 9, 5, 15, 6, 0, 18, 20, 7, 10, 1, 22, 21, 12, 23, 16, 3, 11, 4, 14, 8, 13, 17, 19], [6, 3, 13, 11, 2, 20, 7, 0, 18, 23, 22, 1, 8, 4, 10, 19, 9, 15, 12, 17, 21, 5, 14, 16]]

[[1, 2, 0, 13, 11, 17, 16, 19, 3, 21, 9, 15, 7, 8, 6, 4, 14, 18, 5, 12, 23, 10, 20, 22], [3, 7, 11, 4, 0, 9, 5, 8, 1, 6, 17, 12, 2, 19, 21, 13, 23, 22, 16, 15, 14, 20, 10, 18], [2, 9, 5, 6, 15, 0, 14, 11, 13, 10, 1, 19, 22, 20, 3, 16, 4, 21, 17, 7, 8, 18, 23, 12], [6, 5, 9, 2, 8, 11, 7, 0, 12, 3, 19, 1, 4, 17, 10, 18, 22, 23, 20, 14, 15, 16, 21, 13]]

[[1, 2, 0, 15, 12, 10, 17, 16, 3, 5, 9, 21, 14, 7, 4, 8, 13, 20, 23, 11, 6, 19, 18, 22], [3, 7, 12, 4, 0, 11, 18, 8, 1, 6, 23, 20, 13, 2, 15, 16, 14, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 13, 8, 18, 23, 6, 17, 3, 11, 4, 14, 15, 12, 20], [6, 11, 14, 18, 0, 7, 4, 20, 1, 3, 22, 8, 13, 16, 15, 2, 12, 10, 9, 21, 5, 23, 17, 19]]

[[1, 2, 0, 15, 13, 10, 22, 11, 3, 5, 9, 14, 4, 12, 7, 8, 6, 20, 23, 17, 19, 18, 16, 21], [3, 7, 13, 4, 0, 20, 18, 8, 1, 6, 23, 12, 15, 14, 2, 11, 5, 10, 9, 21, 16, 22, 19, 17], [2, 9, 5, 16, 19, 0, 8, 4, 14, 10, 1, 20, 23, 15, 6, 21, 17, 3, 11, 7, 18, 13, 12, 22], [6, 11, 13, 18, 0, 19, 4, 8, 15, 3, 23, 12, 1, 14, 2, 7, 22, 10, 9, 21, 16, 5, 20, 17]]

[[1, 2, 0, 16, 13, 10, 14, 6, 3, 5, 9, 17, 22, 18, 7, 20, 8, 19, 4, 11, 23, 12, 21, 15], [3, 7, 13, 4, 0, 20, 18, 8, 1, 22, 17, 9, 5, 14, 2, 10, 6, 15, 16, 21, 12, 23, 11, 19], [2, 9, 5, 12, 19, 0, 21, 4, 13, 10, 1, 18, 17, 22, 23, 6, 14, 3, 20, 7, 11, 15, 8, 16], [6, 11, 13, 18, 0, 19, 4, 21, 5, 23, 17, 12, 1, 15, 10, 2, 3, 14, 16, 8, 9, 22, 7, 20]]

[[1, 2, 0, 15, 13, 10, 17, 16, 3, 5, 9, 21, 4, 12, 7, 8, 14, 20, 23, 11, 6, 19, 18, 22], [3, 7, 13, 4, 0, 11, 18, 8, 1, 6, 23, 20, 15, 14, 2, 16, 12, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 14, 23, 8, 18, 6, 17, 3, 11, 4, 12, 15, 13, 20], [6, 11, 8, 18, 0, 7, 4, 13, 15, 3, 23, 12, 1, 5, 16, 2, 20, 10, 9, 21, 14, 22, 19, 17]]

[[1, 2, 0, 16, 13, 10, 18, 17, 3, 5, 9, 22, 6, 20, 7, 19, 8, 14, 12, 23, 4, 11, 21, 15], [3, 7, 13, 4, 0, 11, 19, 8, 1, 6, 23, 12, 5, 14, 2, 18, 17, 20, 22, 9, 16, 10, 15, 21], [2, 9, 5, 17, 7, 0, 22, 21, 15, 10, 1, 14, 20, 8, 19, 13, 6, 18, 3, 11, 23, 4, 16, 12], [6, 11, 15, 19, 0, 7, 4, 8, 5, 3, 20, 12, 1, 21, 17, 16, 2, 23, 10, 9, 18, 22, 13, 14]]

[[1, 2, 0, 14, 11, 3, 15, 21, 10, 8, 9, 16, 7, 17, 5, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 1, 17, 5, 22, 13, 19, 12, 2, 15, 21, 9, 14, 18, 6, 20, 10, 16, 23, 8], [2, 8, 5, 15, 10, 0, 19, 17, 9, 1, 11, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 10, 12, 11, 1, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 8, 9, 16]]

[[1, 2, 0, 14, 11, 6, 18, 21, 3, 4, 16, 9, 7, 20, 8, 23, 22, 13, 5, 15, 17, 12, 10, 19], [3, 7, 11, 4, 0, 13, 16, 8, 1, 14, 18, 12, 2, 19, 21, 10, 17, 6, 15, 5, 22, 9, 23, 20], [2, 4, 5, 15, 9, 0, 11, 12, 20, 1, 19, 18, 17, 8, 3, 14, 21, 7, 6, 23, 13, 22, 16, 10], [3, 7, 13, 6, 16, 11, 0, 10, 18, 19, 1, 20, 21, 14, 2, 8, 17, 4, 15, 22, 5, 23, 9, 12]]

[[1, 2, 0, 9, 12, 6, 11, 21, 3, 8, 17, 5, 15, 7, 20, 4, 22, 23, 14, 16, 18, 13, 19, 10], [3, 7, 12, 4, 0, 14, 17, 8, 1, 21, 11, 16, 13, 2, 19, 9, 10, 18, 6, 5, 23, 15, 20, 22], [2, 9, 5, 1, 15, 0, 12, 13, 19, 3, 20, 6, 11, 18, 10, 16, 4, 21, 7, 22, 14, 23, 8, 17], [3, 10, 14, 6, 17, 12, 0, 8, 16, 2, 11, 1, 20, 21, 9, 19, 7, 18, 4, 23, 5, 22, 13, 15]]

[[1, 2, 0, 15, 12, 19, 14, 22, 3, 17, 9, 6, 16, 7, 11, 8, 4, 10, 23, 20, 5, 18, 13, 21], [3, 7, 12, 4, 0, 21, 17, 8, 1, 14, 5, 23, 13, 2, 20, 22, 15, 18, 6, 11, 9, 10, 16, 19], [2, 9, 5, 11, 8, 0, 22, 6, 15, 10, 1, 14, 23, 18, 3, 4, 12, 20, 21, 17, 19, 13, 7, 16], [3, 7, 10, 6, 17, 22, 0, 11, 23, 5, 14, 1, 15, 20, 2, 21, 13, 18, 4, 8, 16, 12, 9, 19]]

[[1, 2, 0, 14, 12, 19, 15, 22, 3, 17, 9, 6, 16, 7, 8, 11, 4, 10, 21, 20, 5, 23, 13, 18], [3, 7, 12, 4, 0, 11, 17, 8, 1, 15, 20, 21, 13, 2, 22, 19, 14, 18, 6, 9, 23, 5, 16, 10], [2, 9, 5, 15, 8, 0, 11, 17, 12, 10, 1, 16, 4, 18, 3, 14, 6, 22, 23, 21, 19, 20, 7, 13], [3, 5, 9, 6, 17, 11, 0, 8, 21, 14, 16, 1, 23, 22, 2, 10, 15, 18, 4, 12, 13, 7, 20, 19]]

[[1, 2, 0, 14, 10, 16, 21, 22, 3, 4, 9, 17, 7, 18, 8, 5, 15, 23, 20, 6, 13, 19, 12, 11], [3, 7, 10, 4, 0, 19, 17, 8, 1, 14, 12, 21, 2, 23, 22, 13, 11, 18, 6, 20, 5, 16, 9, 15], [2, 9, 5, 8, 15, 0, 19, 20, 13, 10, 1, 6, 22, 3, 23, 16, 4, 14, 7, 11, 18, 12, 21, 17], [3, 11, 10, 6, 17, 19, 0, 21, 1, 5, 13, 8, 23, 2, 22, 12, 7, 18, 4, 9, 14, 16, 20, 15]]

[[1, 2, 0, 16, 13, 6, 22, 19, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 11, 14, 10, 5, 15], [3, 7, 13, 4, 0, 10, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 19, 9, 16, 18, 21, 6, 15, 5], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

[[1, 2, 0, 15, 11, 19, 22, 3, 10, 8, 9, 17, 5, 21, 16, 7, 20, 4, 13, 12, 14, 18, 23, 6], [3, 5, 11, 4, 0, 7, 8, 1, 18, 22, 20, 12, 2, 14, 23, 19, 9, 15, 6, 17, 21, 10, 16, 13], [2, 8, 5, 16, 10, 0, 20, 15, 9, 1, 11, 4, 19, 17, 3, 23, 14, 21, 12, 18, 22, 13, 6, 7], [3, 10, 13, 6, 8, 20, 0, 1, 18, 15, 7, 12, 23, 14, 2, 19, 17, 22, 4, 9, 21, 5, 16, 11]]

[[1, 2, 0, 15, 11, 9, 17, 3, 5, 8, 4, 10, 6, 21, 18, 7, 22, 12, 23, 16, 13, 20, 19, 14], [3, 6, 11, 4, 0, 18, 7, 1, 21, 19, 15, 12, 2, 5, 9, 17, 20, 10, 13, 14, 23, 22, 8, 16], [2, 8, 5, 6, 16, 0, 14, 20, 9, 1, 23, 7, 21, 15, 3, 19, 17, 4, 12, 13, 11, 18, 10, 22], [3, 10, 13, 4, 0, 16, 15, 1, 21, 20, 7, 23, 9, 14, 2, 17, 19, 6, 11, 5, 12, 22, 8, 18]]

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 23, 22, 13, 15, 14, 20, 21, 19, 17, 18], [3, 6, 12, 4, 0, 17, 7, 1, 14, 21, 11, 16, 13, 2, 20, 19, 10, 18, 5, 23, 8, 22, 9, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 17, 21, 7, 18, 3, 16, 4, 20, 22, 12, 10, 23, 13, 11], [3, 10, 12, 4, 0, 15, 7, 16, 13, 21, 11, 1, 14, 20, 2, 19, 6, 18, 23, 5, 8, 22, 9, 17]]

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 17, 21, 13, 23, 20, 18, 19, 22, 15, 14], [3, 6, 12, 4, 0, 17, 7, 1, 20, 22, 11, 16, 13, 2, 9, 19, 10, 18, 5, 23, 21, 8, 14, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 23, 22, 7, 20, 3, 16, 4, 13, 11, 12, 17, 10, 18, 21], [3, 10, 12, 4, 0, 15, 7, 16, 20, 22, 11, 1, 14, 9, 2, 19, 6, 18, 23, 5, 21, 8, 13, 17]]

[[1, 2, 0, 16, 12, 9, 18, 3, 5, 8, 4, 20, 10, 6, 17, 19, 7, 23, 13, 21, 22, 15, 11, 14], [3, 6, 12, 4, 0, 19, 7, 1, 22, 14, 16, 21, 13, 2, 15, 9, 18, 11, 10, 20, 5, 17, 23, 8], [2, 8, 5, 6, 17, 0, 15, 11, 9, 1, 21, 12, 7, 22, 20, 3, 14, 18, 4, 13, 16, 23, 19, 10], [3, 10, 14, 4, 0, 17, 20, 21, 22, 12, 11, 1, 13, 9, 15, 2, 5, 16, 6, 7, 18, 19, 23, 8]]

[[1, 2, 0, 14, 10, 3, 19, 20, 21, 22, 16, 7, 6, 18, 5, 9, 4, 8, 23, 12, 11, 17, 15, 13], [3, 7, 10, 4, 0, 1, 17, 5, 18, 6, 11, 2, 22, 21, 20, 8, 14, 9, 15, 13, 16, 19, 23, 12], [2, 0, 1, 6, 11, 15, 8, 9, 3, 12, 22, 14, 7, 5, 4, 13, 18, 23, 19, 16, 17, 10, 21, 20], [5, 8, 12, 15, 17, 6, 0, 3, 9, 1, 16, 21, 13, 2, 19, 7, 23, 18, 4, 22, 11, 20, 14, 10]]

[[1, 2, 0, 14, 10, 3, 4, 9, 20, 11, 6, 7, 13, 18, 5, 23, 15, 22, 12, 17, 21, 8, 19, 16], [3, 7, 10, 4, 0, 1, 14, 5, 18, 6, 11, 2, 23, 20, 9, 13, 21, 8, 17, 12, 15, 22, 16, 19], [2, 0, 1, 15, 6, 14, 8, 11, 4, 12, 22, 19, 18, 5, 13, 16, 3, 10, 9, 7, 23, 20, 17, 21], [5, 8, 12, 17, 14, 6, 0, 3, 9, 1, 21, 20, 13, 2, 18, 23, 11, 7, 4, 10, 16, 19, 15, 22]]

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 19, 22, 17, 13, 12, 23, 20, 16, 21, 18, 15, 14], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 14, 20, 21, 23, 18, 13, 22, 15, 17, 12, 16, 19], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 22, 23, 21], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 22, 19, 15, 18, 23, 12, 14, 21, 16, 13, 17, 20]]

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 15, 20, 23, 21, 14, 13, 22, 18, 17, 12, 19, 16], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 19, 21, 13, 20, 12, 23, 17, 16, 22, 14, 15, 18], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 23, 21, 22], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 21, 19, 15, 18, 23, 12, 14, 22, 16, 17, 13, 20]]

[[1, 2, 0, 5, 10, 8, 16, 17, 3, 21, 15, 7, 23, 18, 6, 4, 14, 11, 20, 12, 13, 22, 9, 19], [3, 7, 10, 4, 0, 17, 9, 8, 1, 19, 11, 2, 13, 14, 12, 5, 18, 15, 22, 6, 23, 20, 16, 21], [2, 0, 1, 8, 16, 18, 4, 20, 14, 12, 22, 19, 21, 5, 3, 10, 6, 7, 13, 23, 17, 9, 15, 11], [5, 4, 12, 7, 9, 6, 0, 15, 19, 1, 11, 14, 13, 2, 10, 3, 18, 8, 21, 17, 23, 16, 20, 22]]

[[1, 2, 0, 14, 10, 4, 18, 9, 3, 11, 5, 7, 13, 17, 8, 22, 15, 12, 19, 6, 23, 20, 16, 21], [3, 7, 10, 4, 0, 14, 16, 8, 1, 5, 11, 2, 21, 15, 9, 23, 17, 6, 20, 12, 22, 19, 18, 13], [2, 0, 1, 12, 15, 17, 9, 6, 20, 7, 4, 16, 14, 5, 3, 10, 22, 13, 23, 18, 21, 8, 11, 19], [5, 9, 12, 1, 16, 6, 0, 17, 4, 3, 20, 15, 13, 2, 7, 18, 8, 14, 11, 10, 19, 22, 23, 21]]

[[1, 2, 0, 14, 10, 15, 18, 21, 3, 13, 16, 7, 23, 22, 8, 17, 4, 5, 19, 6, 12, 11, 9, 20], [3, 7, 10, 4, 0, 18, 15, 8, 1, 5, 11, 2, 22, 23, 21, 20, 14, 13, 9, 12, 6, 16, 19, 17], [2, 0, 1, 12, 13, 4, 9, 14, 6, 8, 7, 19, 15, 5, 10, 3, 23, 11, 16, 17, 21, 22, 20, 18], [5, 9, 12, 1, 15, 6, 0, 20, 4, 3, 16, 23, 13, 2, 17, 8, 19, 22, 7, 10, 18, 11, 14, 21]]

[[1, 2, 0, 10, 11, 19, 15, 21, 3, 6, 8, 17, 7, 18, 16, 9, 23, 4, 22, 20, 5, 12, 13, 14], [3, 7, 11, 4, 0, 6, 16, 8, 1, 19, 21, 12, 2, 14, 15, 13, 5, 10, 20, 22, 23, 17, 9, 18], [2, 0, 1, 8, 17, 20, 9, 6, 15, 7, 13, 23, 21, 22, 5, 3, 11, 18, 4, 12, 14, 19, 10, 16], [5, 9, 13, 4, 16, 6, 0, 20, 21, 10, 1, 12, 15, 14, 2, 11, 3, 19, 8, 23, 22, 18, 7, 17]]

[[1, 2, 0, 5, 11, 8, 15, 20, 3, 6, 19, 17, 7, 23, 18, 9, 14, 4, 16, 21, 12, 10, 13, 22], [3, 7, 11, 4, 0, 20, 18, 8, 1, 10, 22, 12, 2, 14, 15, 13, 23, 5, 21, 16, 17, 6, 9, 19], [2, 0, 1, 8, 6, 18, 9, 16, 15, 4, 13, 21, 22, 19, 5, 3, 20, 11, 14, 10, 7, 17, 23, 12], [5, 9, 13, 16, 18, 6, 0, 8, 22, 10, 1, 12, 15, 14, 2, 11, 17, 3, 19, 4, 23, 20, 7, 21]]

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 20, 19, 22, 14, 13, 23, 17, 16, 21, 12, 15, 18], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 22, 12, 20, 23, 15, 14, 21, 18, 17, 19, 13, 16], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 22, 23, 21], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 23, 19, 12, 21, 13, 15, 22, 16, 20, 14, 17]]

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 21, 15, 20, 23, 18, 14, 22, 12, 17, 19, 16, 13], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 14, 19, 22, 17, 13, 21, 20, 16, 23, 15, 12, 18], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 23, 21, 22], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 22, 19, 12, 21, 13, 15, 23, 16, 20, 17, 14]]

[[1, 2, 0, 9, 10, 19, 18, 3, 14, 7, 15, 6, 17, 16, 21, 4, 23, 22, 11, 20, 5, 8, 12, 13], [3, 6, 10, 4, 0, 8, 7, 1, 16, 18, 11, 2, 13, 14, 12, 9, 5, 20, 15, 22, 23, 19, 21, 17], [2, 0, 1, 7, 15, 20, 8, 14, 21, 12, 23, 18, 22, 5, 3, 17, 10, 4, 19, 11, 13, 6, 9, 16], [5, 8, 12, 15, 7, 6, 0, 18, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 4, 23, 22, 20, 21, 17]]

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 13, 6, 8, 7, 4, 18, 22, 14, 21, 16, 10, 17, 20, 23, 15], [3, 6, 9, 4, 0, 15, 7, 1, 14, 10, 2, 20, 19, 12, 21, 16, 5, 18, 22, 13, 23, 8, 17, 11], [2, 0, 1, 13, 8, 18, 12, 11, 17, 19, 5, 22, 20, 14, 3, 9, 21, 4, 10, 15, 6, 23, 7, 16], [5, 8, 11, 15, 0, 4, 14, 1, 7, 20, 2, 10, 19, 12, 21, 16, 3, 18, 22, 13, 23, 6, 17, 9]]

[[1, 2, 0, 12, 10, 18, 20, 3, 16, 6, 17, 23, 7, 11, 22, 14, 21, 4, 19, 5, 9, 8, 15, 13], [3, 6, 10, 4, 0, 15, 7, 1, 14, 2, 9, 22, 20, 19, 23, 16, 5, 12, 11, 21, 17, 13, 18, 8], [2, 0, 1, 13, 8, 20, 21, 5, 12, 11, 19, 17, 4, 14, 3, 6, 18, 9, 23, 22, 7, 15, 10, 16], [5, 8, 11, 15, 0, 4, 22, 2, 9, 1, 14, 7, 20, 19, 18, 16, 3, 12, 10, 21, 17, 13, 23, 6]]

[[1, 2, 0, 9, 10, 18, 20, 3, 4, 7, 8, 6, 17, 16, 21, 14, 23, 22, 19, 5, 11, 15, 12, 13], [3, 6, 10, 4, 0, 15, 7, 1, 9, 20, 11, 2, 13, 14, 12, 16, 5, 19, 22, 23, 8, 18, 21, 17], [2, 0, 1, 7, 8, 19, 15, 14, 17, 12, 23, 20, 22, 5, 3, 21, 10, 4, 11, 13, 18, 6, 9, 16], [5, 8, 12, 15, 0, 4, 7, 20, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 23, 22, 6, 18, 17, 21]]

[[1, 2, 0, 5, 10, 7, 15, 3, 14, 23, 16, 6, 20, 18, 17, 11, 4, 8, 19, 13, 22, 9, 12, 21], [3, 6, 10, 4, 0, 15, 7, 1, 18, 22, 11, 2, 13, 14, 12, 16, 5, 9, 21, 20, 23, 8, 17, 19], [2, 0, 1, 7, 8, 18, 19, 14, 17, 12, 21, 22, 23, 5, 3, 6, 10, 4, 13, 15, 11, 16, 20, 9], [5, 8, 12, 15, 0, 4, 20, 22, 9, 1, 11, 14, 13, 2, 10, 16, 3, 18, 23, 7, 21, 6, 19, 17]]

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 16, 18, 20, 15, 10, 22, 23, 17, 13], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 23, 19, 22, 12, 11, 17, 5, 13, 14, 21, 8, 18, 15], [2, 0, 1, 13, 15, 6, 18, 17, 9, 22, 21, 3, 4, 11, 10, 12, 20, 19, 5, 7, 23, 14, 8, 16], [3, 6, 9, 5, 16, 0, 8, 20, 1, 11, 23, 2, 19, 22, 12, 10, 17, 4, 13, 14, 21, 7, 18, 15]]

[[1, 2, 0, 12, 8, 18, 20, 3, 13, 15, 6, 23, 7, 4, 17, 22, 11, 21, 19, 5, 10, 14, 9, 16], [3, 6, 8, 4, 0, 16, 7, 1, 10, 19, 2, 22, 20, 12, 11, 23, 17, 5, 15, 21, 13, 9, 14, 18], [2, 0, 1, 13, 14, 8, 12, 21, 20, 6, 17, 3, 9, 11, 15, 4, 22, 23, 7, 16, 5, 18, 19, 10], [3, 8, 6, 5, 16, 0, 11, 19, 9, 1, 22, 2, 20, 12, 7, 23, 17, 4, 15, 14, 13, 10, 21, 18]]

[[1, 2, 0, 13, 10, 18, 20, 3, 21, 22, 12, 6, 4, 7, 9, 17, 8, 23, 19, 5, 11, 16, 14, 15], [3, 6, 10, 4, 0, 16, 7, 1, 9, 15, 11, 2, 13, 20, 21, 8, 17, 5, 14, 23, 12, 18, 19, 22], [2, 0, 1, 14, 15, 8, 19, 16, 18, 12, 4, 23, 22, 3, 13, 10, 21, 11, 5, 20, 6, 7, 9, 17], [3, 8, 12, 5, 16, 0, 7, 15, 9, 1, 11, 20, 13, 2, 22, 6, 17, 4, 14, 23, 10, 19, 18, 21]]

[[1, 2, 0, 14, 10, 4, 17, 3, 22, 20, 5, 6, 21, 15, 7, 16, 13, 11, 8, 9, 19, 23, 18, 12], [3, 6, 10, 4, 0, 14, 7, 1, 9, 16, 11, 2, 15, 21, 17, 20, 8, 5, 13, 22, 12, 18, 23, 19], [2, 0, 1, 15, 16, 8, 19, 14, 18, 12, 4, 17, 23, 3, 21, 13, 10, 22, 5, 20, 6, 7, 11, 9], [3, 8, 12, 5, 14, 0, 7, 16, 9, 1, 22, 21, 13, 2, 17, 23, 6, 4, 15, 11, 10, 19, 20, 18]]

[[1, 2, 0, 12, 8, 16, 3, 20, 14, 5, 23, 18, 6, 17, 4, 11, 9, 21, 15, 7, 19, 13, 10, 22], [3, 5, 8, 4, 0, 6, 1, 17, 9, 2, 11, 21, 16, 20, 12, 23, 14, 18, 7, 15, 22, 10, 13, 19], [2, 0, 1, 13, 7, 12, 10, 15, 5, 22, 19, 3, 8, 11, 17, 4, 20, 23, 9, 6, 21, 16, 18, 14], [3, 7, 10, 4, 0, 17, 1, 6, 9, 21, 11, 2, 16, 19, 12, 13, 14, 18, 5, 15, 22, 8, 23, 20]]

[[1, 2, 0, 12, 9, 16, 3, 13, 18, 14, 5, 21, 6, 17, 4, 19, 10, 7, 20, 22, 8, 23, 15, 11], [3, 5, 9, 4, 0, 6, 1, 8, 19, 10, 2, 17, 16, 21, 12, 18, 14, 22, 23, 7, 13, 20, 11, 15], [2, 0, 1, 13, 7, 17, 14, 15, 9, 21, 6, 3, 20, 11, 10, 4, 19, 18, 5, 23, 22, 8, 12, 16], [3, 7, 9, 4, 0, 6, 19, 8, 1, 11, 17, 2, 16, 21, 12, 13, 14, 22, 23, 5, 18, 15, 10, 20]]



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/Data_pre_bug_fix/two_cusped_O333-4_annotated.txt <==
[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]

Index: 0
H1: 2 Z + 3 Z_7
IsoSig: ZvLLvLvvwLwvMwwQvQMvMzQMLPMMQMQMQQQcfkirvynxqtBuxABIGGHzNCJPRKKSTOINQULNXOSWXXTYWYTVYVWfhafdhdhofcvnoosmeelkqnlhugroasgjkajjmbvuaaaelpaavgo
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 17, 13, 10, 3, 23, 22, 5, 9, 7, 19, 20, 8, 12, 21, 6, 16, 15, 4, 18, 14, 11], [3, 8, 13, 4, 0, 15, 1, 21, 6, 16, 11, 19, 7, 14, 2, 18, 23, 22, 5, 10, 17, 12, 20, 9], [2, 9, 5, 18, 12, 0, 14, 13, 4, 10, 1, 21, 8, 17, 16, 23, 6, 7, 19, 3, 11, 20, 15, 22], [6, 11, 15, 10, 21, 13, 7, 0, 3, 18, 8, 12, 1, 22, 23, 16, 2, 14, 20, 4, 9, 19, 5, 17]]

Index: 1
H1: 2 Z + Z_29
IsoSig: 0vLvvLAvvvLPwLvwAAvLPQzwLQQQQAPQQQQkejhmnmvADDzHyuvPMyCKMDVVGGQLKLSIWPXOWMTZTSUTRYUYWXZZYfagffcaxbvcafoctmbgumfxdekfrrksgfvosonsafvoormvmcvema
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 16, 13, 11, 14, 4, 6, 3, 5, 10, 22, 7, 8, 19, 9, 18, 21, 23, 12, 17, 20, 15], [3, 8, 13, 4, 0, 19, 7, 16, 9, 1, 22, 17, 5, 14, 2, 11, 6, 15, 20, 12, 23, 10, 21, 18], [2, 10, 5, 12, 18, 0, 20, 19, 4, 13, 11, 1, 17, 22, 23, 6, 14, 3, 8, 21, 15, 7, 9, 16], [6, 8, 13, 4, 16, 19, 7, 0, 12, 5, 23, 17, 1, 15, 11, 2, 3, 14, 10, 9, 22, 20, 21, 18]]

Index: 2
H1: 2 Z + Z_8
IsoSig: yvLAzvvLzMzPQQMQQdefemnrqstuotpwrvuvuxtwxxbbabtahabbmjrvawueetpvasn
Volume: 20.837745273932484
***************************************

[[1, 2, 0, 15, 13, 11, 21, 14, 7, 3, 5, 10, 4, 12, 8, 9, 6, 19, 17, 18, 22, 16, 23, 20], [3, 8, 13, 4, 0, 19, 22, 12, 9, 1, 6, 23, 15, 14, 2, 7, 5, 11, 20, 16, 21, 18, 10, 17], [2, 10, 5, 16, 18, 0, 9, 19, 4, 14, 11, 1, 23, 15, 6, 20, 17, 3, 8, 22, 13, 12, 7, 21], [6, 4, 13, 8, 12, 19, 7, 0, 10, 15, 3, 23, 1, 14, 2, 22, 21, 11, 16, 20, 5, 18, 9, 17]]

Index: 3
H1: 2 Z + Z_3
IsoSig: FvLvLvvvwLMMzPAQAQQQQkdiovunxpruAwyzwCsyDAxvxEzCBAEDEDjaaaakxtaaapcbsffjewggghrbwjutxt
Volume: 27.349451847009004
***************************************

[[1, 2, 0, 14, 13, 11, 19, 8, 21, 3, 5, 10, 18, 17, 9, 12, 6, 4, 15, 16, 22, 7, 23, 20], [3, 8, 13, 4, 0, 16, 20, 2, 9, 1, 15, 23, 6, 7, 21, 22, 18, 14, 5, 11, 12, 17, 10, 19], [2, 10, 5, 15, 6, 0, 8, 17, 4, 13, 11, 1, 22, 19, 12, 16, 3, 20, 23, 9, 7, 18, 14, 21], [6, 12, 9, 1, 2, 17, 7, 0, 13, 4, 23, 15, 3, 20, 10, 18, 22, 19, 11, 5, 8, 16, 21, 14]]

Index: 4
H1: 2 Z + Z_7
IsoSig: 4LvvLwAwvMvzwwAPLvQPAzvvvAzvQQPQQQQQQQccihkljnkoywzsxytBvDKxyGFFLMY2WTRXS2SXUVVWZYZ0V1T10UYZ3323hhgsavmvfumaommkadgacccobxemeqhonfvvkwvvnrcrrvvcvvcwvtivq
Volume: 42.58547704018319
***************************************

[[1, 2, 0, 13, 6, 11, 18, 20, 16, 3, 5, 10, 7, 9, 8, 21, 14, 19, 4, 23, 12, 22, 15, 17], [3, 8, 6, 4, 0, 7, 14, 19, 9, 1, 23, 22, 11, 16, 2, 17, 18, 20, 13, 5, 15, 10, 12, 21], [2, 10, 5, 16, 8, 0, 9, 14, 12, 15, 11, 1, 4, 23, 21, 6, 17, 3, 22, 18, 13, 7, 19, 20], [6, 12, 3, 15, 19, 14, 7, 0, 10, 16, 22, 23, 13, 1, 17, 2, 21, 5, 11, 20, 4, 9, 8, 18]]

Index: 5
H1: 2 Z + Z_11
IsoSig: 7vLLLvvMAvvzvzvLvPMvALAMLzAMPPQQQMAQQQQQcdghknmjrtuwGKGzHQRIJRXFLUVWYM13LMNU0UNVZ02SR3T64X23546510246slavabvasogqtqohdatqabvwboolbeajbvblvcwplqgkhruaweidxibofkbo
Volume: 42.58547704018322
***************************************

[[1, 2, 0, 16, 14, 11, 21, 8, 12, 3, 5, 10, 7, 22, 19, 13, 9, 6, 23, 4, 18, 17, 15, 20], [3, 8, 14, 4, 0, 20, 22, 2, 9, 1, 13, 17, 19, 21, 7, 5, 12, 23, 6, 16, 15, 10, 18, 11], [2, 10, 5, 15, 6, 0, 8, 18, 4, 14, 11, 1, 22, 9, 13, 17, 7, 3, 16, 20, 21, 19, 23, 12], [6, 12, 15, 5, 2, 18, 7, 0, 17, 21, 19, 9, 13, 1, 22, 4, 8, 16, 3, 23, 14, 11, 20, 10]]

Index: 6
H1: 2 Z + Z_11
IsoSig: -cabLvvvLvvvLvzvvvzwAQzMwzLAAAwQQMPPQQMMQQQQQPkbahasaxapaKaFaGaKauaBaJaLaMaIaSaIaVaDaRaYaBaRaTaXa1aTaSaHaJaWaXa7a3a5a2aOaUa7aVaQa6aPa4aZa3a5aUa8a6aYa1a9a+a7a4a6a9a+a2a8a-a8a-a-apwlacavapovpxmmaaaoxubxpimptddvvanbcgjdgcuccfsngtagcpqabipmfdaunb
Volume: 42.58547704018322
***************************************

[[1, 2, 0, 16, 14, 11, 22, 23, 20, 3, 5, 10, 18, 4, 13, 8, 9, 6, 19, 12, 15, 7, 17, 21], [3, 8, 14, 4, 0, 19, 7, 10, 9, 1, 6, 23, 21, 16, 15, 2, 20, 5, 11, 17, 13, 22, 12, 18], [2, 10, 5, 17, 12, 0, 9, 20, 4, 15, 11, 1, 8, 23, 16, 6, 21, 18, 3, 7, 19, 14, 13, 22], [6, 12, 14, 4, 10, 20, 7, 0, 17, 16, 3, 23, 13, 1, 15, 2, 19, 22, 11, 9, 21, 5, 8, 18]]

Index: 7
H1: 2 Z + Z_15
IsoSig: IvvLvLvLAzvzAAAAMQwQQQQkgjknllrtoqruyzsDvwECzzGCDCFHEGHFGHFqabvrgiubppgjjcakbmobblcqbeiapalijv
Volume: 27.301497234954187
***************************************

[[1, 2, 0, 17, 14, 11, 15, 19, 6, 3, 5, 10, 23, 22, 20, 8, 12, 9, 7, 18, 4, 13, 21, 16], [3, 8, 14, 4, 0, 12, 20, 21, 9, 1, 22, 18, 13, 5, 15, 2, 11, 6, 16, 10, 17, 23, 19, 7], [2, 10, 5, 13, 7, 0, 21, 8, 4, 14, 11, 1, 19, 18, 22, 23, 6, 15, 3, 20, 12, 16, 9, 17], [6, 12, 14, 19, 21, 8, 7, 0, 9, 5, 23, 18, 13, 1, 16, 11, 2, 3, 15, 17, 10, 22, 4, 20]]

Index: 8
H1: 2 Z + Z_12
IsoSig: LvvLLvPvwwPLwMwPPwAQLQQQQkhfinmkuwoqyABtDsxBCExyFHJDKGIJIHEFGKJKeegovnhqbiiavvabnfhhnkahaxummabvwjvoco
Volume: 32.06286843513026
***************************************

[[1, 2, 0, 17, 14, 11, 21, 23, 18, 3, 5, 10, 7, 19, 20, 8, 13, 9, 15, 16, 4, 22, 6, 12], [3, 8, 14, 4, 0, 21, 11, 5, 9, 1, 23, 19, 22, 10, 15, 2, 12, 18, 20, 6, 17, 7, 16, 13], [2, 10, 5, 8, 16, 0, 3, 17, 6, 12, 11, 1, 14, 20, 9, 23, 18, 19, 4, 7, 22, 15, 13, 21], [6, 12, 16, 18, 5, 17, 7, 0, 2, 10, 15, 20, 13, 1, 23, 9, 8, 4, 19, 3, 21, 11, 14, 22]]

Index: 9
H1: 2 Z + Z_29
IsoSig: -b-vLLvLLvvwwvvvLzvAAzAzQAwzzMAwQQQMAQPMQQQQQddhkrmxINtuIBCAFNCUFVTYXLT1SJP66K2MYVX50YQ3VRZTZ21ZX+8447+99788+rwgvdbraivfhfbvuxoexaiaackkrbgxarrcvcveswrxwkfgcbgcvhummckvbcnjr
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 7, 12, 11, 15, 8, 3, 19, 9, 13, 18, 5, 23, 20, 14, 21, 4, 10, 6, 22, 17, 16], [3, 5, 12, 4, 0, 8, 16, 11, 1, 20, 22, 18, 13, 2, 10, 19, 17, 6, 7, 23, 21, 9, 14, 15], [2, 9, 5, 14, 19, 0, 18, 17, 7, 10, 1, 20, 4, 11, 16, 6, 3, 8, 15, 12, 13, 23, 21, 22], [6, 4, 14, 5, 11, 17, 7, 0, 18, 22, 20, 1, 9, 19, 15, 2, 8, 3, 16, 21, 23, 13, 12, 10]]

Index: 10
H1: 2 Z + Z_2
IsoSig: 4LLvvLLvwvLzzvLLALvMAPAzzQAPPQQQwMQQQQcceinjrznFDBzuxNyzMNKRNGJVIHWXZYXPJPTLVQO0O0SZ31W22YW11323iivmfiifaqmunoaoieiqafskaocmmeembkrcodnnujxcxilitfcgkkvos
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 14, 7, 10, 21, 17, 3, 5, 9, 20, 6, 22, 8, 18, 11, 4, 19, 15, 16, 12, 23, 13], [3, 6, 7, 4, 0, 16, 8, 12, 1, 15, 23, 13, 2, 18, 21, 22, 19, 14, 11, 5, 10, 17, 9, 20], [2, 9, 5, 15, 13, 0, 4, 14, 12, 10, 1, 22, 20, 6, 18, 16, 3, 23, 7, 17, 8, 11, 21, 19], [6, 3, 8, 11, 12, 14, 7, 0, 13, 17, 22, 1, 18, 2, 20, 23, 9, 16, 4, 10, 5, 15, 19, 21]]

Index: 11
H1: 2 Z + Z_2 + Z_20
IsoSig: YvLvLvzPzvvLMQwLwMzLMvQMvMQwQQQQQQceighnpsxuoABzDtCHFIDGHPCQCSJMTPRRUXVMWSUOVWOVXSTXUWkakfgpxdaapcnavpqiappaahaqbffvcjvtddcmftcamcdxrolqm
Volume: 42.58547704018323
***************************************

[[1, 2, 0, 14, 12, 10, 21, 6, 3, 5, 9, 15, 17, 20, 8, 23, 13, 4, 19, 22, 16, 7, 18, 11], [3, 6, 12, 4, 0, 16, 8, 2, 1, 22, 23, 18, 7, 11, 21, 9, 19, 14, 13, 5, 10, 17, 15, 20], [2, 9, 5, 15, 6, 0, 18, 20, 7, 10, 1, 22, 21, 12, 23, 16, 3, 11, 4, 14, 8, 13, 17, 19], [6, 3, 13, 11, 2, 20, 7, 0, 18, 23, 22, 1, 8, 4, 10, 19, 9, 15, 12, 17, 21, 5, 14, 16]]

Index: 12
H1: 2 Z + Z_7
IsoSig: XvLvLLvwwzvLzLvvPMzzQQQAAMQPAQMQQkdiklnrmwzsCxvxEwGPOBFLMBQJEKNTJIPRTLNVRSOPWUUVWWUVnalvaifanjpwvrqfleagtmmgatowflsbsfpfbhnhbjhllpacvw
Volume: 42.58547704018321
***************************************

[[1, 2, 0, 13, 11, 17, 16, 19, 3, 21, 9, 15, 7, 8, 6, 4, 14, 18, 5, 12, 23, 10, 20, 22], [3, 7, 11, 4, 0, 9, 5, 8, 1, 6, 17, 12, 2, 19, 21, 13, 23, 22, 16, 15, 14, 20, 10, 18], [2, 9, 5, 6, 15, 0, 14, 11, 13, 10, 1, 19, 22, 20, 3, 16, 4, 21, 17, 7, 8, 18, 23, 12], [6, 5, 9, 2, 8, 11, 7, 0, 12, 3, 19, 1, 4, 17, 10, 18, 22, 23, 20, 14, 15, 16, 21, 13]]

Index: 13
H1: 2 Z + Z_2
IsoSig: -cbbvLLvLLLvwvMzAzvwMzzvMAMvMQzwwAMMMLLQQQQQQQQcdafakahalaqatarataraAapaEaGavaIaFaFaAaCaRaLaOaHaQaFaKaWaNaKaZaVaMa3a0aPa2aYaSa9a1a5a3a-a8a7a7a0a7a8a+a4aab1aZaab6a+a8a3a6aab9a-a-a+acaawremhaogfqecieeciaxfgbfjxjbelctebiugautlmttfnfnsorjnccnccgfconc
Volume: 42.585477040183214
***************************************

[[1, 2, 0, 15, 12, 10, 17, 16, 3, 5, 9, 21, 14, 7, 4, 8, 13, 20, 23, 11, 6, 19, 18, 22], [3, 7, 12, 4, 0, 11, 18, 8, 1, 6, 23, 20, 13, 2, 15, 16, 14, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 13, 8, 18, 23, 6, 17, 3, 11, 4, 14, 15, 12, 20], [6, 11, 14, 18, 0, 7, 4, 20, 1, 3, 22, 8, 13, 16, 15, 2, 12, 10, 9, 21, 5, 23, 17, 19]]

Index: 14
H1: 2 Z + Z_8
IsoSig: xvvLLvLvwQQQPQAQcffoqrntnlsutqprsstvuwwvwddbhlkdfwptadduapuaghhju
Volume: 20.837745273932487
***************************************

[[1, 2, 0, 15, 13, 10, 22, 11, 3, 5, 9, 14, 4, 12, 7, 8, 6, 20, 23, 17, 19, 18, 16, 21], [3, 7, 13, 4, 0, 20, 18, 8, 1, 6, 23, 12, 15, 14, 2, 11, 5, 10, 9, 21, 16, 22, 19, 17], [2, 9, 5, 16, 19, 0, 8, 4, 14, 10, 1, 20, 23, 15, 6, 21, 17, 3, 11, 7, 18, 13, 12, 22], [6, 11, 13, 18, 0, 19, 4, 8, 15, 3, 23, 12, 1, 14, 2, 7, 22, 10, 9, 21, 16, 5, 20, 17]]

Index: 15
H1: 2 Z
IsoSig: pLLLLMLPPMQcefhhhlmmknlnoooiidmgviiasccbhhu
Volume: 13.492084244587996
***************************************

[[1, 2, 0, 16, 13, 10, 14, 6, 3, 5, 9, 17, 22, 18, 7, 20, 8, 19, 4, 11, 23, 12, 21, 15], [3, 7, 13, 4, 0, 20, 18, 8, 1, 22, 17, 9, 5, 14, 2, 10, 6, 15, 16, 21, 12, 23, 11, 19], [2, 9, 5, 12, 19, 0, 21, 4, 13, 10, 1, 18, 17, 22, 23, 6, 14, 3, 20, 7, 11, 15, 8, 16], [6, 11, 13, 18, 0, 19, 4, 21, 5, 23, 17, 12, 1, 15, 10, 2, 3, 14, 16, 8, 9, 22, 7, 20]]

Index: 16
H1: 2 Z + Z_3
IsoSig: NLvvvAMwvvMvQMMvQwPQvPQPQQQbhgjmhmrszpqvAxtBvCFGEzGDIJLKJLHMKLJMIMKmccvaoxagpjvvqgvaguddaxhsfrvngkktgkkurdf
Volume: 31.680835909231178
***************************************

[[1, 2, 0, 15, 13, 10, 17, 16, 3, 5, 9, 21, 4, 12, 7, 8, 14, 20, 23, 11, 6, 19, 18, 22], [3, 7, 13, 4, 0, 11, 18, 8, 1, 6, 23, 20, 15, 14, 2, 16, 12, 21, 9, 10, 5, 22, 17, 19], [2, 9, 5, 16, 7, 0, 21, 19, 22, 10, 1, 14, 23, 8, 18, 6, 17, 3, 11, 4, 12, 15, 13, 20], [6, 11, 8, 18, 0, 7, 4, 13, 15, 3, 23, 12, 1, 5, 16, 2, 20, 10, 9, 21, 14, 22, 19, 17]]

Index: 17
H1: 2 Z + Z_3
IsoSig: XLvLvvvLvPvALQLQwvMPLvQAAMQMAQQQPkcflqqntxrxoyEsvDDHyzFCIEJKPMRPKSOJQLSSMTVTOURTWWVWllaaimlsvovgaboallroqocvcfwvpjsennfgxecaapklexnvso
Volume: 31.680835909231156
***************************************

[[1, 2, 0, 16, 13, 10, 18, 17, 3, 5, 9, 22, 6, 20, 7, 19, 8, 14, 12, 23, 4, 11, 21, 15], [3, 7, 13, 4, 0, 11, 19, 8, 1, 6, 23, 12, 5, 14, 2, 18, 17, 20, 22, 9, 16, 10, 15, 21], [2, 9, 5, 17, 7, 0, 22, 21, 15, 10, 1, 14, 20, 8, 19, 13, 6, 18, 3, 11, 23, 4, 16, 12], [6, 11, 15, 19, 0, 7, 4, 8, 5, 3, 20, 12, 1, 21, 17, 16, 2, 23, 10, 9, 18, 22, 13, 14]]

Index: 18
H1: 2 Z + Z_12
IsoSig: MvLvvvAvvALQvwPQwMAPQMPQQQcchnkswrrsquzyrByvExvACHHAHFLJJIKGKGJILLbgbcaauduaxakfcsowbbkruuveihuupemaonvfb
Volume: 32.06286843513028
***************************************

[[1, 2, 0, 14, 11, 3, 15, 21, 10, 8, 9, 16, 7, 17, 5, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 1, 17, 5, 22, 13, 19, 12, 2, 15, 21, 9, 14, 18, 6, 20, 10, 16, 23, 8], [2, 8, 5, 15, 10, 0, 19, 17, 9, 1, 11, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 10, 12, 11, 1, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 8, 9, 16]]

Index: 19
H1: 2 Z + Z_2
IsoSig: LLvLvvzPPAwvzzMwAQLQwAQQQkcfjklomjppsywstxAwDBzEDAFBBFHJKJGKIJIKllgralegaqftxfnhxocjovvcocnrlpmdafvofc
Volume: 31.753069139660514
***************************************

[[1, 2, 0, 14, 11, 6, 18, 21, 3, 4, 16, 9, 7, 20, 8, 23, 22, 13, 5, 15, 17, 12, 10, 19], [3, 7, 11, 4, 0, 13, 16, 8, 1, 14, 18, 12, 2, 19, 21, 10, 17, 6, 15, 5, 22, 9, 23, 20], [2, 4, 5, 15, 9, 0, 11, 12, 20, 1, 19, 18, 17, 8, 3, 14, 21, 7, 6, 23, 13, 22, 16, 10], [3, 7, 13, 6, 16, 11, 0, 10, 18, 19, 1, 20, 21, 14, 2, 8, 17, 4, 15, 22, 5, 23, 9, 12]]

Index: 20
H1: 2 Z + Z_2
IsoSig: KvvLLvLLzvzLLPPAzQQPPQQQQggoklppzAxstxDEyDAFwCHBGHIGHAFEIEJJGJhhnoshlumaxgnwnowftjfqftqehlvmgmouxcb
Volume: 32.12602034935672
***************************************

[[1, 2, 0, 9, 12, 6, 11, 21, 3, 8, 17, 5, 15, 7, 20, 4, 22, 23, 14, 16, 18, 13, 19, 10], [3, 7, 12, 4, 0, 14, 17, 8, 1, 21, 11, 16, 13, 2, 19, 9, 10, 18, 6, 5, 23, 15, 20, 22], [2, 9, 5, 1, 15, 0, 12, 13, 19, 3, 20, 6, 11, 18, 10, 16, 4, 21, 7, 22, 14, 23, 8, 17], [3, 10, 14, 6, 17, 12, 0, 8, 16, 2, 11, 1, 20, 21, 9, 19, 7, 18, 4, 23, 5, 22, 13, 15]]

Index: 21
H1: 2 Z + Z_2
IsoSig: KLvvvALvLLvPzAzQwQPQMQMQQbglhkkpotAwvDACDBuyBwxzFHIzEFCIJHGHJJtgjsfgvfwigflupahbkljgnhemgiwjvuvvcae
Volume: 31.753069139660507
***************************************

[[1, 2, 0, 15, 12, 19, 14, 22, 3, 17, 9, 6, 16, 7, 11, 8, 4, 10, 23, 20, 5, 18, 13, 21], [3, 7, 12, 4, 0, 21, 17, 8, 1, 14, 5, 23, 13, 2, 20, 22, 15, 18, 6, 11, 9, 10, 16, 19], [2, 9, 5, 11, 8, 0, 22, 6, 15, 10, 1, 14, 23, 18, 3, 4, 12, 20, 21, 17, 19, 13, 7, 16], [3, 7, 10, 6, 17, 22, 0, 11, 23, 5, 14, 1, 15, 20, 2, 21, 13, 18, 4, 8, 16, 12, 9, 19]]

Index: 22
H1: 2 Z + Z_2
IsoSig: NLvLvLLzvMLLLwLzMAAAQQLQQQQbfhlmkooxouBFABAwCHJwCzIFzDILGJLKLGMMMKKpqwaqouuavbaaqpuopaavagkkofkicvxodbqehjb
Volume: 31.678593687110236
***************************************

[[1, 2, 0, 14, 12, 19, 15, 22, 3, 17, 9, 6, 16, 7, 8, 11, 4, 10, 21, 20, 5, 23, 13, 18], [3, 7, 12, 4, 0, 11, 17, 8, 1, 15, 20, 21, 13, 2, 22, 19, 14, 18, 6, 9, 23, 5, 16, 10], [2, 9, 5, 15, 8, 0, 11, 17, 12, 10, 1, 16, 4, 18, 3, 14, 6, 22, 23, 21, 19, 20, 7, 13], [3, 5, 9, 6, 17, 11, 0, 8, 21, 14, 16, 1, 23, 22, 2, 10, 15, 18, 4, 12, 13, 7, 20, 19]]

Index: 23
H1: 2 Z + Z_2
IsoSig: NvLLvLwvvzPLLAPvLAMPQQPQQQQdfkhnxqoupvwzFBIwHwDBIHGCEECKGJELJMMMKLLcamgmahaafbkbxfabtbeoqmaauutqtoobcbccwvv
Volume: 32.12602034935673
***************************************

[[1, 2, 0, 14, 10, 16, 21, 22, 3, 4, 9, 17, 7, 18, 8, 5, 15, 23, 20, 6, 13, 19, 12, 11], [3, 7, 10, 4, 0, 19, 17, 8, 1, 14, 12, 21, 2, 23, 22, 13, 11, 18, 6, 20, 5, 16, 9, 15], [2, 9, 5, 8, 15, 0, 19, 20, 13, 10, 1, 6, 22, 3, 23, 16, 4, 14, 7, 11, 18, 12, 21, 17], [3, 11, 10, 6, 17, 19, 0, 21, 1, 5, 13, 8, 23, 2, 22, 12, 7, 18, 4, 9, 14, 16, 20, 15]]

Index: 24
H1: 2 Z + Z_2
IsoSig: wLLvvLLQLLvQQQQkcehlloikoousrvuqtstvtuviijimqsbxsccoecscgvavve
Volume: 20.180288957724898
***************************************

[[1, 2, 0, 16, 13, 6, 22, 19, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 11, 14, 10, 5, 15], [3, 7, 13, 4, 0, 10, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 19, 9, 16, 18, 21, 6, 15, 5], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

Index: 25
H1: 2 Z + Z_2
IsoSig: SLLLvvzzQMvvPLzAvLvQAQzAMMQQQQcbdgkppoklnouzyzwEICKKECAHHNMMJKJJPROORQMOQPQRdcdliqhadnoahefctaahhtxoeeievvkjnmmkfmmfbmlqf
Volume: 31.67859368711026
***************************************

[[1, 2, 0, 15, 11, 19, 22, 3, 10, 8, 9, 17, 5, 21, 16, 7, 20, 4, 13, 12, 14, 18, 23, 6], [3, 5, 11, 4, 0, 7, 8, 1, 18, 22, 20, 12, 2, 14, 23, 19, 9, 15, 6, 17, 21, 10, 16, 13], [2, 8, 5, 16, 10, 0, 20, 15, 9, 1, 11, 4, 19, 17, 3, 23, 14, 21, 12, 18, 22, 13, 6, 7], [3, 10, 13, 6, 8, 20, 0, 1, 18, 15, 7, 12, 23, 14, 2, 19, 17, 22, 4, 9, 21, 5, 16, 11]]

Index: 26
H1: 2 Z + Z_2
IsoSig: xLLvLzwzPzzLQQQQccefhholplpwvwsqrwuvtstuviiavvaaatsdaiigviahxtggg
Volume: 20.180288957724894
***************************************

[[1, 2, 0, 15, 11, 9, 17, 3, 5, 8, 4, 10, 6, 21, 18, 7, 22, 12, 23, 16, 13, 20, 19, 14], [3, 6, 11, 4, 0, 18, 7, 1, 21, 19, 15, 12, 2, 5, 9, 17, 20, 10, 13, 14, 23, 22, 8, 16], [2, 8, 5, 6, 16, 0, 14, 20, 9, 1, 23, 7, 21, 15, 3, 19, 17, 4, 12, 13, 11, 18, 10, 22], [3, 10, 13, 4, 0, 16, 15, 1, 21, 20, 7, 23, 9, 14, 2, 17, 19, 6, 11, 5, 12, 22, 8, 18]]

Index: 27
H1: 2 Z + Z_3
IsoSig: FvLvLvLALwMvLwQMQPQQQkeiknkqjpoAxvwuyAvuBywExCzDEDBCDEracjcdouxeabbsrfbodofuopcpueaqgb
Volume: 27.349451847009
***************************************

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 23, 22, 13, 15, 14, 20, 21, 19, 17, 18], [3, 6, 12, 4, 0, 17, 7, 1, 14, 21, 11, 16, 13, 2, 20, 19, 10, 18, 5, 23, 8, 22, 9, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 17, 21, 7, 18, 3, 16, 4, 20, 22, 12, 10, 23, 13, 11], [3, 10, 12, 4, 0, 15, 7, 16, 13, 21, 11, 1, 14, 20, 2, 19, 6, 18, 23, 5, 8, 22, 9, 17]]

Index: 28
H1: 2 Z
IsoSig: oLLLLMLMMQccefhhhlkmlnmmnniidmgvidmiigvia
Volume: 13.14446790634866
***************************************

[[1, 2, 0, 11, 12, 9, 16, 3, 5, 8, 4, 7, 10, 6, 17, 21, 13, 23, 20, 18, 19, 22, 15, 14], [3, 6, 12, 4, 0, 17, 7, 1, 20, 22, 11, 16, 13, 2, 9, 19, 10, 18, 5, 23, 21, 8, 14, 15], [2, 8, 5, 6, 15, 0, 14, 19, 9, 1, 23, 22, 7, 20, 3, 16, 4, 13, 11, 12, 17, 10, 18, 21], [3, 10, 12, 4, 0, 15, 7, 16, 20, 22, 11, 1, 14, 9, 2, 19, 6, 18, 23, 5, 21, 8, 13, 17]]

Index: 29
H1: 2 Z
IsoSig: pLLLLMLPAMQcefhhhimlkmnnoooiidmgvneesctaees
Volume: 13.492084244587996
***************************************

[[1, 2, 0, 16, 12, 9, 18, 3, 5, 8, 4, 20, 10, 6, 17, 19, 7, 23, 13, 21, 22, 15, 11, 14], [3, 6, 12, 4, 0, 19, 7, 1, 22, 14, 16, 21, 13, 2, 15, 9, 18, 11, 10, 20, 5, 17, 23, 8], [2, 8, 5, 6, 17, 0, 15, 11, 9, 1, 21, 12, 7, 22, 20, 3, 14, 18, 4, 13, 16, 23, 19, 10], [3, 10, 14, 4, 0, 17, 20, 21, 22, 12, 11, 1, 13, 9, 15, 2, 5, 16, 6, 7, 18, 19, 23, 8]]

Index: 30
H1: 2 Z + Z_15
IsoSig: HvLwLLzLvAzLLwLPAQMQQQQedehlkmprnqytCAwuuDFyxGzAEBEFFGGDEvvvkaklaakvtfmetkvxjcjaccorockddfk
Volume: 27.301497234954176
***************************************

[[1, 2, 0, 14, 10, 3, 19, 20, 21, 22, 16, 7, 6, 18, 5, 9, 4, 8, 23, 12, 11, 17, 15, 13], [3, 7, 10, 4, 0, 1, 17, 5, 18, 6, 11, 2, 22, 21, 20, 8, 14, 9, 15, 13, 16, 19, 23, 12], [2, 0, 1, 6, 11, 15, 8, 9, 3, 12, 22, 14, 7, 5, 4, 13, 18, 23, 19, 16, 17, 10, 21, 20], [5, 8, 12, 15, 17, 6, 0, 3, 9, 1, 16, 21, 13, 2, 19, 7, 23, 18, 4, 22, 11, 20, 14, 10]]

Index: 31
H1: 2 Z + 3 Z_2
IsoSig: 7vLvLwwvvvvzPvwzzQvQwwPPQvQvMQLMQQQAQQQQceighnzwxCxuFHMFJEMPBJVLQSPPEUNSXNWN250WT51TV4U1U66Y34Z302265gahgmiagvgguuaqhaaagelhmmdimggrscjciahofaubwefqcxufqlrtmffgj
Volume: 42.585477040183164
***************************************

[[1, 2, 0, 14, 10, 3, 4, 9, 20, 11, 6, 7, 13, 18, 5, 23, 15, 22, 12, 17, 21, 8, 19, 16], [3, 7, 10, 4, 0, 1, 14, 5, 18, 6, 11, 2, 23, 20, 9, 13, 21, 8, 17, 12, 15, 22, 16, 19], [2, 0, 1, 15, 6, 14, 8, 11, 4, 12, 22, 19, 18, 5, 13, 16, 3, 10, 9, 7, 23, 20, 17, 21], [5, 8, 12, 17, 14, 6, 0, 3, 9, 1, 21, 20, 13, 2, 18, 23, 11, 7, 4, 10, 16, 19, 15, 22]]

Index: 32
H1: 2 Z
IsoSig: 0vvLLvzLzvPzzvzMvzMQzMPQzMwPQQAQPQQkhjkpmqrywwxrvLyFDNOEFINQGDMSRLSKUIPKPQTUXWTVZXYVXYWZZmhkavmaampckwxkvwxafwdaabcuidadjvbfvbbbvbccfxwucsivpr
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 19, 22, 17, 13, 12, 23, 20, 16, 21, 18, 15, 14], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 14, 20, 21, 23, 18, 13, 22, 15, 17, 12, 16, 19], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 22, 23, 21], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 22, 19, 15, 18, 23, 12, 14, 21, 16, 13, 17, 20]]

Index: 33
H1: 2 Z + Z_2 + Z_14
IsoSig: 7vLvLvwMvvvLPvMzMvMQwvQwvPAMAMQAPwQQQQQQceihkmnwpAqFEvIyKxENLARGNTYQXUWIR1SLZWPTPSRX63U0YX42552315466wagrwbamkftivaribqetvhmltadojjkchkbunbbnwcbxagmbbmhdvoskjcrr
Volume: 42.58547704018318
***************************************

[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 15, 20, 23, 21, 14, 13, 22, 18, 17, 12, 19, 16], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 19, 21, 13, 20, 12, 23, 17, 16, 22, 14, 15, 18], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 23, 21, 22], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 21, 19, 15, 18, 23, 12, 14, 22, 16, 17, 13, 20]]

Index: 34
H1: 2 Z
IsoSig: VvLLLLzLzvwPwvwvAQQzPzMwAPzQQQQQcdffjknqtrouwFFywvvBCDKzDJCKNHSMSLSRUQOTNNUQTRUTRnhhlvhaeavnohqhjwbmpabvnwbbljqaarhlaulelowngjwfb
Volume: 42.58547704018318
***************************************

[[1, 2, 0, 5, 10, 8, 16, 17, 3, 21, 15, 7, 23, 18, 6, 4, 14, 11, 20, 12, 13, 22, 9, 19], [3, 7, 10, 4, 0, 17, 9, 8, 1, 19, 11, 2, 13, 14, 12, 5, 18, 15, 22, 6, 23, 20, 16, 21], [2, 0, 1, 8, 16, 18, 4, 20, 14, 12, 22, 19, 21, 5, 3, 10, 6, 7, 13, 23, 17, 9, 15, 11], [5, 4, 12, 7, 9, 6, 0, 15, 19, 1, 11, 14, 13, 2, 10, 3, 18, 8, 21, 17, 23, 16, 20, 22]]

Index: 35
H1: 2 Z
IsoSig: KvvLvLvLLzMMMvMAPvMQQQQQQgjqlsutsyxwtrAvwuxyHGGCIFCEIFEGDJEJIJdaafdexahadauagcbnfxxuwhtwteauaoutsjb
Volume: 31.98370707580813
***************************************

[[1, 2, 0, 14, 10, 4, 18, 9, 3, 11, 5, 7, 13, 17, 8, 22, 15, 12, 19, 6, 23, 20, 16, 21], [3, 7, 10, 4, 0, 14, 16, 8, 1, 5, 11, 2, 21, 15, 9, 23, 17, 6, 20, 12, 22, 19, 18, 13], [2, 0, 1, 12, 15, 17, 9, 6, 20, 7, 4, 16, 14, 5, 3, 10, 22, 13, 23, 18, 21, 8, 11, 19], [5, 9, 12, 1, 16, 6, 0, 17, 4, 3, 20, 15, 13, 2, 7, 18, 8, 14, 11, 10, 19, 22, 23, 21]]

Index: 36
H1: 2 Z
IsoSig: 9LLvLvzvvzvvvwPLzQzzLwzAPMQwzQQPzLQQQQQQQkcehltDpAyHJxwHMBRKzWCEWSTUNXIZ3TQTOYX4Z7Q41UU53806041202328678iiiiaagxxxpfgxiiaqgabcaoswsxwahwnwwqqaqtveevoitdamlegrrrggfoor
Volume: 42.58547704018318
***************************************

[[1, 2, 0, 14, 10, 15, 18, 21, 3, 13, 16, 7, 23, 22, 8, 17, 4, 5, 19, 6, 12, 11, 9, 20], [3, 7, 10, 4, 0, 18, 15, 8, 1, 5, 11, 2, 22, 23, 21, 20, 14, 13, 9, 12, 6, 16, 19, 17], [2, 0, 1, 12, 13, 4, 9, 14, 6, 8, 7, 19, 15, 5, 10, 3, 23, 11, 16, 17, 21, 22, 20, 18], [5, 9, 12, 1, 15, 6, 0, 20, 4, 3, 16, 23, 13, 2, 17, 8, 19, 22, 7, 10, 18, 11, 14, 21]]

Index: 37
H1: 2 Z + 3 Z_2
IsoSig: 6vLvvLvwzwwLzLMLvLPAvMMzMAQzMwMzQQQQQQQkemislnpAtAFrCwLKJRHGFTGPOQOVXQWPW0UYZXZ03521123YVZU435W1245kafqcflagsmfkvxxlatldaqtdqhquqwjwascncnuxxpxxuabkfcpplgedfb
Volume: 42.58547704018321
***************************************

[[1, 2, 0, 10, 11, 19, 15, 21, 3, 6, 8, 17, 7, 18, 16, 9, 23, 4, 22, 20, 5, 12, 13, 14], [3, 7, 11, 4, 0, 6, 16, 8, 1, 19, 21, 12, 2, 14, 15, 13, 5, 10, 20, 22, 23, 17, 9, 18], [2, 0, 1, 8, 17, 20, 9, 6, 15, 7, 13, 23, 21, 22, 5, 3, 11, 18, 4, 12, 14, 19, 10, 16], [5, 9, 13, 4, 16, 6, 0, 20, 21, 10, 1, 12, 15, 14, 2, 11, 3, 19, 8, 23, 22, 18, 7, 17]]

Index: 38
H1: 2 Z
IsoSig: XLLLvvvvMzPzMwwvPAMMvPPLQMQPPQQLQkbcgpltwmsutuADGCwFzBFJNKBQHNQLIMOHLSKPPPTUTSWUWVVWtvaaubpvjfwwaaideaffbratoabqdqbmdwxhxfwwjrvfmshuxr
Volume: 31.717507494046053
***************************************

[[1, 2, 0, 5, 11, 8, 15, 20, 3, 6, 19, 17, 7, 23, 18, 9, 14, 4, 16, 21, 12, 10, 13, 22], [3, 7, 11, 4, 0, 20, 18, 8, 1, 10, 22, 12, 2, 14, 15, 13, 23, 5, 21, 16, 17, 6, 9, 19], [2, 0, 1, 8, 6, 18, 9, 16, 15, 4, 13, 21, 22, 19, 5, 3, 20, 11, 14, 10, 7, 17, 23, 12], [5, 9, 13, 16, 18, 6, 0, 8, 22, 10, 1, 12, 15, 14, 2, 11, 17, 3, 19, 4, 23, 20, 7, 21]]

Index: 39
H1: 2 Z
IsoSig: ULvLvAwvwvvMvvzzzvQMMzPQQQQQQQQkbggjimmpyBGDKEwJLGIzEHKFNPTSQRIPFKMHIOOQSNORTTSlugjvufoquuexeceaxtcgnosvnfrbnskoccgvgjbsgsnbsf
Volume: 31.717507494046068
***************************************

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 20, 19, 22, 14, 13, 23, 17, 16, 21, 12, 15, 18], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 22, 12, 20, 23, 15, 14, 21, 18, 17, 19, 13, 16], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 22, 23, 21], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 23, 19, 12, 21, 13, 15, 22, 16, 20, 14, 17]]

Index: 40
H1: 2 Z
IsoSig: 0vLvLLvLvLwAvMvwzLPzLQQQLQMMMMAQPQQkdikmrmoswwtxvFMJQJzEKGJLNMEPHFRLOPRSWTXTXPYUXUZYVZYWZnalfefqxkkncoiaiaiwqaaaxixnkgvbknfnfacxsanlttqxiqsjnb
Volume: 42.58547704018323
***************************************

[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 21, 15, 20, 23, 18, 14, 22, 12, 17, 19, 16, 13], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 14, 19, 22, 17, 13, 21, 20, 16, 23, 15, 12, 18], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 23, 21, 22], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 22, 19, 12, 21, 13, 15, 23, 16, 20, 17, 14]]

Index: 41
H1: 2 Z + Z_2 + Z_14
IsoSig: 8vLvLvvMwvvwLLLLzvAQvMwAAQzPAQPwQQMPQMQQQeimlonptCBAwHMNNNCQRPBLDVEVQXIHWSYPO0TUXUU13ST416234376572756gavgagmgbjrviaaatnmaasmcqgdmhvkrkvnnkofskkhhrgpldptuhldmxvvnc
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 9, 10, 19, 18, 3, 14, 7, 15, 6, 17, 16, 21, 4, 23, 22, 11, 20, 5, 8, 12, 13], [3, 6, 10, 4, 0, 8, 7, 1, 16, 18, 11, 2, 13, 14, 12, 9, 5, 20, 15, 22, 23, 19, 21, 17], [2, 0, 1, 7, 15, 20, 8, 14, 21, 12, 23, 18, 22, 5, 3, 17, 10, 4, 19, 11, 13, 6, 9, 16], [5, 8, 12, 15, 7, 6, 0, 18, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 4, 23, 22, 20, 21, 17]]

Index: 42
H1: 2 Z
IsoSig: MLLvLLvvvPzvPAMPPwQQzQMMQQccehiomnzsypsCyuzxvBwxHyEAIDJFHKHILIKLKLiiivmlnakigcaaclagmqitsswanxsshsadapiwb
Volume: 31.98370707580815
***************************************

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 13, 6, 8, 7, 4, 18, 22, 14, 21, 16, 10, 17, 20, 23, 15], [3, 6, 9, 4, 0, 15, 7, 1, 14, 10, 2, 20, 19, 12, 21, 16, 5, 18, 22, 13, 23, 8, 17, 11], [2, 0, 1, 13, 8, 18, 12, 11, 17, 19, 5, 22, 20, 14, 3, 9, 21, 4, 10, 15, 6, 23, 7, 16], [5, 8, 11, 15, 0, 4, 14, 1, 7, 20, 2, 10, 19, 12, 21, 16, 3, 18, 22, 13, 23, 6, 17, 9]]

Index: 43
H1: 2 Z
IsoSig: nLwLvLMQQkccgliljkkkmjmmdegdpeevwjjrrb
Volume: 8.119533076818065
***************************************

[[1, 2, 0, 12, 10, 18, 20, 3, 16, 6, 17, 23, 7, 11, 22, 14, 21, 4, 19, 5, 9, 8, 15, 13], [3, 6, 10, 4, 0, 15, 7, 1, 14, 2, 9, 22, 20, 19, 23, 16, 5, 12, 11, 21, 17, 13, 18, 8], [2, 0, 1, 13, 8, 20, 21, 5, 12, 11, 19, 17, 4, 14, 3, 6, 18, 9, 23, 22, 7, 15, 10, 16], [5, 8, 11, 15, 0, 4, 22, 2, 9, 1, 14, 7, 20, 19, 18, 16, 3, 12, 10, 21, 17, 13, 23, 6]]

Index: 44
H1: 2 Z
IsoSig: FvLLPvMvzLvMwAMvQQQQQkegghhlkmstovxzsCACwACDxBzDyEDBEEwaddgfwdsbfvmafphdbeailqqibbkcfo
Volume: 27.2952063893875
***************************************

[[1, 2, 0, 9, 10, 18, 20, 3, 4, 7, 8, 6, 17, 16, 21, 14, 23, 22, 19, 5, 11, 15, 12, 13], [3, 6, 10, 4, 0, 15, 7, 1, 9, 20, 11, 2, 13, 14, 12, 16, 5, 19, 22, 23, 8, 18, 21, 17], [2, 0, 1, 7, 8, 19, 15, 14, 17, 12, 23, 20, 22, 5, 3, 21, 10, 4, 11, 13, 18, 6, 9, 16], [5, 8, 12, 15, 0, 4, 7, 20, 9, 1, 11, 14, 13, 2, 10, 16, 3, 19, 23, 22, 6, 18, 17, 21]]

Index: 45
H1: 2 Z
IsoSig: xvLvLzvLzMQAPQQQccgjnjrpurtnunqquwsrvtvwwjuxaciilitlixugjngfvofsb
Volume: 21.690576948208943
***************************************

[[1, 2, 0, 5, 10, 7, 15, 3, 14, 23, 16, 6, 20, 18, 17, 11, 4, 8, 19, 13, 22, 9, 12, 21], [3, 6, 10, 4, 0, 15, 7, 1, 18, 22, 11, 2, 13, 14, 12, 16, 5, 9, 21, 20, 23, 8, 17, 19], [2, 0, 1, 7, 8, 18, 19, 14, 17, 12, 21, 22, 23, 5, 3, 6, 10, 4, 13, 15, 11, 16, 20, 9], [5, 8, 12, 15, 0, 4, 20, 22, 9, 1, 11, 14, 13, 2, 10, 16, 3, 18, 23, 7, 21, 6, 19, 17]]

Index: 46
H1: 2 Z
IsoSig: JvvLvLLvMvMPwzAMQwMQQQMQcglikmrnqrsuzuAxyCxvFwyGBADEHFDDHGIIImegwwqrdmxpagskorkjxvflrrhxlildvfkkc
Volume: 31.691662153745657
***************************************

[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 16, 18, 20, 15, 10, 22, 23, 17, 13], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 23, 19, 22, 12, 11, 17, 5, 13, 14, 21, 8, 18, 15], [2, 0, 1, 13, 15, 6, 18, 17, 9, 22, 21, 3, 4, 11, 10, 12, 20, 19, 5, 7, 23, 14, 8, 16], [3, 6, 9, 5, 16, 0, 8, 20, 1, 11, 23, 2, 19, 22, 12, 10, 17, 4, 13, 14, 21, 7, 18, 15]]

Index: 47
H1: 2 Z
IsoSig: nLvLAAwMQkbefggihimmmllldmeqgsfgnsgrfn
Volume: 8.119533465247992
***************************************

[[1, 2, 0, 12, 8, 18, 20, 3, 13, 15, 6, 23, 7, 4, 17, 22, 11, 21, 19, 5, 10, 14, 9, 16], [3, 6, 8, 4, 0, 16, 7, 1, 10, 19, 2, 22, 20, 12, 11, 23, 17, 5, 15, 21, 13, 9, 14, 18], [2, 0, 1, 13, 14, 8, 12, 21, 20, 6, 17, 3, 9, 11, 15, 4, 22, 23, 7, 16, 5, 18, 19, 10], [3, 8, 6, 5, 16, 0, 11, 19, 9, 1, 22, 2, 20, 12, 7, 23, 17, 4, 15, 14, 13, 10, 21, 18]]

Index: 48
H1: 2 Z
IsoSig: FLvvvAAvALAMwAvQAwQQQkbklimpnqnostqswxuvxuzDzEBCCBECDEtfjfaalaeaapffelwsqwijbqrfvrlvsp
Volume: 27.2952063893875
***************************************

[[1, 2, 0, 13, 10, 18, 20, 3, 21, 22, 12, 6, 4, 7, 9, 17, 8, 23, 19, 5, 11, 16, 14, 15], [3, 6, 10, 4, 0, 16, 7, 1, 9, 15, 11, 2, 13, 20, 21, 8, 17, 5, 14, 23, 12, 18, 19, 22], [2, 0, 1, 14, 15, 8, 19, 16, 18, 12, 4, 23, 22, 3, 13, 10, 21, 11, 5, 20, 6, 7, 9, 17], [3, 8, 12, 5, 16, 0, 7, 15, 9, 1, 11, 20, 13, 2, 22, 6, 17, 4, 14, 23, 10, 19, 18, 21]]

Index: 49
H1: 2 Z
IsoSig: DLvvvLwLzPAMPPAALQQQccghmsmrqslprutuwxyxuCxzABCzABCdkwaaitaicufsssnitifixtttjkncj
Volume: 21.690576948208953
***************************************

[[1, 2, 0, 14, 10, 4, 17, 3, 22, 20, 5, 6, 21, 15, 7, 16, 13, 11, 8, 9, 19, 23, 18, 12], [3, 6, 10, 4, 0, 14, 7, 1, 9, 16, 11, 2, 15, 21, 17, 20, 8, 5, 13, 22, 12, 18, 23, 19], [2, 0, 1, 15, 16, 8, 19, 14, 18, 12, 4, 17, 23, 3, 21, 13, 10, 22, 5, 20, 6, 7, 11, 9], [3, 8, 12, 5, 14, 0, 7, 16, 9, 1, 22, 21, 13, 2, 17, 23, 6, 4, 15, 11, 10, 19, 20, 18]]

Index: 50
H1: 2 Z
IsoSig: QLLvLvvvvPPLLzMQMPvMQQwPwQQQQcehvpssntBrzqtxDDyyxGxFHCCKFLFIPJLPKMMLNOOPiiidefwfnanigjnppperprngfffnqnwpcipsdhqffrf
Volume: 31.691662153745636
***************************************

[[1, 2, 0, 12, 8, 16, 3, 20, 14, 5, 23, 18, 6, 17, 4, 11, 9, 21, 15, 7, 19, 13, 10, 22], [3, 5, 8, 4, 0, 6, 1, 17, 9, 2, 11, 21, 16, 20, 12, 23, 14, 18, 7, 15, 22, 10, 13, 19], [2, 0, 1, 13, 7, 12, 10, 15, 5, 22, 19, 3, 8, 11, 17, 4, 20, 23, 9, 6, 21, 16, 18, 14], [3, 7, 10, 4, 0, 17, 1, 6, 9, 21, 11, 2, 16, 19, 12, 13, 14, 18, 5, 15, 22, 8, 23, 20]]

Index: 51
H1: 2 Z + Z_2
IsoSig: pLLvvwQMPQQcdfiklmmjmnooonnhscsaqepcaxhsjbf
Volume: 14.398361138654302
***************************************

[[1, 2, 0, 12, 9, 16, 3, 13, 18, 14, 5, 21, 6, 17, 4, 19, 10, 7, 20, 22, 8, 23, 15, 11], [3, 5, 9, 4, 0, 6, 1, 8, 19, 10, 2, 17, 16, 21, 12, 18, 14, 22, 23, 7, 13, 20, 11, 15], [2, 0, 1, 13, 7, 17, 14, 15, 9, 21, 6, 3, 20, 11, 10, 4, 19, 18, 5, 23, 22, 8, 12, 16], [3, 7, 9, 4, 0, 6, 19, 8, 1, 11, 17, 2, 16, 21, 12, 13, 14, 22, 23, 5, 18, 15, 10, 20]]

Index: 52
H1: 2 Z + Z_2
IsoSig: pLLvvwQMPQQcdfiklmmjmnooonnhscsaqepcaxhsjbf
Volume: 14.398361138654302
***************************************



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/four_cusped_O333-4.txt <==
[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]

[[1, 2, 0, 12, 9, 18, 20, 3, 13, 14, 6, 22, 7, 15, 4, 8, 11, 21, 19, 5, 10, 23, 16, 17], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 15, 20, 22, 12, 23, 17, 5, 13, 21, 14, 8, 18, 11], [2, 0, 1, 13, 12, 6, 18, 14, 9, 22, 20, 3, 15, 11, 16, 4, 7, 23, 5, 10, 19, 17, 8, 21], [3, 6, 9, 5, 16, 0, 8, 19, 1, 11, 15, 2, 20, 22, 12, 23, 17, 4, 13, 21, 14, 7, 18, 10]]



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/four_cusped_O333-4_annotated.txt <==
[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]

Index: 0
H1: 4 Z + 2 Z_2
IsoSig: 1LLzvvPvwvzvvwzAvQvAMMAPAPMQMPwQQQQQcceejilovvtwCuHJKBJHGIOLDOTRFSJVINWXVTNYXP0YXRU0WZ0ZVWZiiasfabimomxcuicfofobcgccaabivuoblaxectdaafbrbcrgcfbgr
Volume: 42.58547704018321
***************************************

[[1, 2, 0, 12, 9, 18, 20, 3, 13, 14, 6, 22, 7, 15, 4, 8, 11, 21, 19, 5, 10, 23, 16, 17], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 15, 20, 22, 12, 23, 17, 5, 13, 21, 14, 8, 18, 11], [2, 0, 1, 13, 12, 6, 18, 14, 9, 22, 20, 3, 15, 11, 16, 4, 7, 23, 5, 10, 19, 17, 8, 21], [3, 6, 9, 5, 16, 0, 8, 19, 1, 11, 15, 2, 20, 22, 12, 23, 17, 4, 13, 21, 14, 7, 18, 10]]

Index: 1
H1: 4 Z
IsoSig: qLwvLLQALQMkccjlikhljnnnmmpppdeadaaaeedddddead
Volume: 15.400241092283448
***************************************



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/three_cusped_O333-4.txt <==
[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]

[[1, 2, 0, 5, 13, 8, 17, 19, 3, 11, 9, 10, 22, 16, 7, 12, 4, 21, 23, 14, 18, 6, 15, 20], [3, 7, 13, 4, 0, 19, 11, 8, 1, 17, 22, 18, 9, 14, 2, 21, 5, 12, 6, 16, 10, 23, 20, 15], [2, 9, 5, 8, 17, 0, 21, 20, 11, 10, 1, 3, 23, 4, 15, 22, 6, 13, 12, 7, 19, 16, 14, 18], [6, 11, 15, 17, 8, 20, 7, 0, 9, 4, 23, 12, 1, 10, 5, 16, 2, 18, 3, 21, 14, 22, 19, 13]]

[[1, 2, 0, 13, 10, 15, 20, 21, 3, 4, 9, 7, 17, 8, 5, 14, 22, 19, 6, 12, 18, 11, 23, 16], [3, 7, 10, 4, 0, 18, 16, 8, 1, 13, 11, 2, 22, 21, 12, 23, 17, 6, 19, 5, 15, 9, 14, 20], [2, 9, 5, 8, 14, 0, 18, 6, 12, 10, 1, 21, 3, 22, 15, 4, 13, 23, 7, 17, 11, 20, 16, 19], [3, 7, 10, 6, 16, 18, 0, 8, 1, 5, 12, 22, 2, 21, 11, 23, 17, 4, 9, 13, 15, 19, 14, 20]]

[[1, 2, 0, 14, 11, 10, 15, 21, 3, 5, 9, 16, 7, 17, 8, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 19, 17, 8, 1, 22, 13, 12, 2, 15, 21, 10, 14, 18, 6, 20, 5, 16, 23, 9], [2, 9, 5, 15, 8, 0, 19, 17, 11, 10, 1, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 8, 1, 12, 11, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 9, 10, 16]]

[[1, 2, 0, 16, 13, 11, 22, 5, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 6, 14, 10, 19, 15], [3, 7, 13, 4, 0, 18, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 5, 9, 16, 10, 21, 6, 15, 19], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

[[1, 2, 0, 14, 11, 17, 16, 3, 22, 8, 20, 15, 6, 10, 7, 4, 12, 18, 5, 23, 13, 19, 9, 21], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 21, 12, 2, 18, 16, 14, 15, 10, 8, 9, 22, 17, 23, 20], [2, 8, 5, 10, 16, 0, 4, 14, 9, 1, 13, 21, 23, 3, 20, 11, 6, 22, 17, 12, 7, 15, 18, 19], [3, 6, 9, 4, 0, 16, 10, 21, 5, 13, 1, 14, 18, 2, 19, 12, 8, 7, 15, 11, 22, 17, 23, 20]]

[[1, 2, 0, 14, 11, 17, 10, 3, 21, 8, 12, 16, 6, 15, 7, 20, 4, 18, 5, 23, 13, 9, 19, 22], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 16, 12, 2, 18, 10, 22, 14, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 15, 10, 0, 4, 14, 9, 1, 6, 22, 23, 3, 20, 13, 11, 21, 17, 12, 7, 18, 16, 19], [3, 5, 8, 4, 0, 10, 15, 16, 13, 6, 1, 12, 18, 2, 19, 9, 17, 7, 11, 22, 21, 23, 14, 20]]

[[1, 2, 0, 14, 11, 10, 17, 3, 22, 8, 18, 16, 6, 15, 7, 21, 4, 12, 5, 23, 19, 13, 9, 20], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 15, 12, 2, 18, 17, 20, 14, 16, 8, 9, 10, 22, 23, 21], [2, 8, 5, 15, 17, 0, 4, 14, 9, 1, 22, 20, 23, 3, 21, 13, 11, 6, 10, 12, 16, 7, 18, 19], [3, 10, 11, 4, 0, 17, 15, 1, 12, 14, 7, 13, 18, 2, 19, 20, 5, 16, 8, 9, 6, 22, 23, 21]]

[[1, 2, 0, 8, 9, 7, 3, 13, 6, 10, 4, 14, 11, 5, 12, 18, 21, 15, 17, 20, 22, 23, 19, 16], [3, 7, 9, 4, 0, 2, 1, 6, 13, 5, 8, 17, 20, 10, 21, 23, 12, 19, 14, 11, 16, 18, 15, 22], [2, 0, 1, 11, 10, 15, 8, 5, 16, 17, 14, 12, 3, 23, 4, 7, 6, 18, 9, 22, 19, 13, 20, 21], [5, 8, 10, 13, 1, 6, 0, 2, 4, 3, 7, 20, 17, 9, 16, 14, 15, 22, 23, 18, 21, 11, 12, 19]]

[[1, 2, 0, 6, 8, 10, 7, 3, 12, 5, 9, 19, 4, 18, 16, 14, 15, 13, 17, 20, 11, 23, 21, 22], [3, 5, 8, 4, 0, 7, 10, 1, 9, 2, 12, 21, 6, 22, 17, 11, 23, 20, 16, 13, 14, 15, 19, 18], [2, 0, 1, 11, 13, 14, 3, 15, 4, 17, 5, 6, 20, 8, 10, 16, 7, 18, 9, 12, 19, 22, 23, 21], [5, 3, 4, 8, 10, 6, 0, 9, 1, 12, 2, 14, 7, 11, 13, 22, 20, 23, 15, 17, 21, 16, 18, 19]]

[[1, 2, 0, 13, 9, 12, 20, 3, 14, 17, 6, 15, 19, 7, 18, 22, 21, 4, 8, 5, 10, 23, 11, 16], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 12, 14, 20, 11, 16, 5, 13, 23, 21, 17, 8, 18, 22], [2, 0, 1, 14, 8, 20, 10, 11, 18, 19, 15, 22, 5, 3, 13, 6, 23, 9, 4, 17, 12, 16, 7, 21], [5, 8, 11, 15, 0, 4, 19, 1, 7, 10, 14, 12, 2, 23, 9, 16, 3, 13, 20, 21, 22, 6, 18, 17]]

[[1, 2, 0, 14, 10, 13, 19, 3, 15, 5, 12, 6, 4, 9, 7, 18, 22, 20, 8, 11, 23, 16, 21, 17], [3, 6, 10, 4, 0, 16, 7, 1, 9, 20, 11, 2, 14, 15, 19, 21, 17, 5, 23, 12, 8, 13, 18, 22], [2, 0, 1, 15, 8, 19, 11, 21, 18, 12, 9, 16, 10, 5, 3, 14, 6, 23, 4, 13, 17, 22, 7, 20], [5, 8, 12, 16, 0, 4, 7, 20, 9, 1, 18, 15, 13, 2, 23, 22, 17, 3, 19, 10, 6, 14, 11, 21]]

[[1, 2, 0, 12, 9, 18, 20, 3, 22, 14, 6, 13, 7, 15, 4, 11, 8, 23, 19, 5, 10, 17, 16, 21], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 20, 22, 12, 21, 17, 5, 13, 23, 14, 8, 18, 11], [2, 0, 1, 13, 14, 6, 18, 12, 9, 22, 20, 3, 19, 11, 15, 4, 10, 21, 5, 7, 16, 23, 8, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 20, 22, 12, 21, 17, 4, 13, 23, 14, 7, 18, 10]]

[[1, 2, 0, 12, 9, 18, 21, 3, 13, 14, 6, 20, 7, 16, 4, 11, 8, 23, 19, 5, 15, 10, 17, 22], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 21, 18, 12, 22, 17, 5, 20, 23, 13, 14, 8, 11], [2, 0, 1, 13, 12, 6, 20, 21, 9, 18, 14, 3, 15, 11, 16, 4, 10, 22, 8, 7, 5, 19, 23, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 21, 18, 12, 22, 17, 4, 20, 23, 13, 14, 7, 10]]

[[1, 2, 0, 12, 9, 13, 15, 3, 20, 14, 6, 22, 7, 19, 4, 10, 11, 8, 23, 5, 17, 18, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 16, 10, 2, 19, 15, 22, 12, 14, 21, 18, 5, 23, 13, 8, 20, 11], [2, 0, 1, 13, 15, 6, 20, 14, 9, 22, 12, 3, 17, 11, 19, 16, 4, 10, 21, 7, 5, 23, 8, 18], [3, 6, 9, 5, 17, 0, 8, 16, 1, 11, 19, 2, 15, 22, 12, 14, 21, 18, 4, 23, 13, 7, 20, 10]]

[[1, 2, 0, 13, 9, 19, 21, 3, 18, 15, 6, 8, 14, 7, 16, 4, 12, 22, 11, 20, 5, 10, 23, 17], [3, 6, 9, 4, 0, 17, 7, 1, 22, 10, 2, 12, 20, 21, 23, 13, 8, 18, 5, 14, 11, 15, 16, 19], [2, 0, 1, 14, 16, 6, 19, 13, 11, 4, 21, 15, 3, 20, 12, 8, 9, 23, 10, 5, 7, 18, 17, 22], [3, 6, 11, 5, 17, 0, 8, 22, 1, 10, 20, 12, 2, 21, 15, 19, 7, 18, 4, 14, 9, 23, 16, 13]]

[[1, 2, 0, 12, 9, 13, 18, 3, 5, 14, 6, 16, 7, 8, 4, 21, 20, 15, 10, 22, 11, 17, 23, 19], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 13, 18, 22, 12, 19, 17, 5, 14, 8, 23, 20, 11, 21], [2, 0, 1, 13, 15, 8, 16, 11, 14, 4, 17, 20, 3, 12, 5, 9, 18, 21, 6, 23, 7, 10, 19, 22], [3, 8, 11, 5, 16, 0, 15, 1, 7, 21, 18, 12, 2, 20, 13, 19, 17, 4, 23, 6, 14, 22, 9, 10]]

[[1, 2, 0, 11, 9, 18, 19, 3, 5, 14, 6, 7, 13, 15, 4, 12, 22, 20, 8, 10, 21, 17, 23, 16], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 19, 23, 21, 11, 8, 17, 5, 12, 14, 15, 22, 13, 18], [2, 0, 1, 13, 14, 8, 10, 11, 19, 21, 17, 18, 3, 12, 15, 4, 23, 6, 7, 5, 9, 20, 16, 22], [3, 8, 11, 5, 16, 0, 20, 1, 7, 22, 23, 12, 2, 18, 9, 6, 17, 4, 19, 13, 15, 10, 14, 21]]

[[1, 2, 0, 9, 10, 12, 19, 3, 5, 7, 15, 6, 8, 14, 16, 4, 13, 23, 21, 11, 18, 20, 17, 22], [3, 6, 10, 4, 0, 17, 7, 1, 21, 19, 11, 2, 13, 22, 20, 9, 8, 18, 5, 15, 23, 16, 12, 14], [2, 0, 1, 14, 15, 8, 11, 9, 19, 12, 20, 18, 7, 3, 13, 16, 4, 22, 6, 5, 21, 10, 23, 17], [3, 8, 12, 5, 17, 0, 20, 19, 9, 1, 11, 22, 13, 2, 7, 21, 6, 18, 4, 14, 16, 23, 10, 15]]



==> anc/Analysis_of_covers/data/O333-4_covers/O333-4-old/three_cusped_O333-4_annotated.txt <==
[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]

Index: 0
H1: 3 Z
IsoSig: 1LvvvLvwvvzzMzLvQLwAvAAAzQwQQQMQQQQQcbhmlwsCpuAHtBICKQSKGIKJOMWRMRINOHJOWNYWQXSXZUU0ZYVVY00pwaoauncrwuojawdqqdddppmxugcgcvvsgrvcanbsgvlgbhiqvcihj
Volume: 42.5854770401832
***************************************

[[1, 2, 0, 5, 13, 8, 17, 19, 3, 11, 9, 10, 22, 16, 7, 12, 4, 21, 23, 14, 18, 6, 15, 20], [3, 7, 13, 4, 0, 19, 11, 8, 1, 17, 22, 18, 9, 14, 2, 21, 5, 12, 6, 16, 10, 23, 20, 15], [2, 9, 5, 8, 17, 0, 21, 20, 11, 10, 1, 3, 23, 4, 15, 22, 6, 13, 12, 7, 19, 16, 14, 18], [6, 11, 15, 17, 8, 20, 7, 0, 9, 4, 23, 12, 1, 10, 5, 16, 2, 18, 3, 21, 14, 22, 19, 13]]

Index: 1
H1: 3 Z
IsoSig: 4LLzLvvLwzvvMMwwAvzQzwwzPQvPPQPPQMQQQQcceegkpltvsvuBwCHxBGKAGQQOSIUZVVLWNSM10POTYXXXS023ZV2Y3023iiaiaafilflailijgsblcwttehvtaediuamgajforbnkvbjidvwdfefgs
Volume: 42.585477040183186
***************************************

[[1, 2, 0, 13, 10, 15, 20, 21, 3, 4, 9, 7, 17, 8, 5, 14, 22, 19, 6, 12, 18, 11, 23, 16], [3, 7, 10, 4, 0, 18, 16, 8, 1, 13, 11, 2, 22, 21, 12, 23, 17, 6, 19, 5, 15, 9, 14, 20], [2, 9, 5, 8, 14, 0, 18, 6, 12, 10, 1, 21, 3, 22, 15, 4, 13, 23, 7, 17, 11, 20, 16, 19], [3, 7, 10, 6, 16, 18, 0, 8, 1, 5, 12, 22, 2, 21, 11, 23, 17, 4, 9, 13, 15, 19, 14, 20]]

Index: 2
H1: 3 Z
IsoSig: pvLALzAwMQQdefhfihlnkonmonobbaadjceuefwocbo
Volume: 13.492084244587994
***************************************

[[1, 2, 0, 14, 11, 10, 15, 21, 3, 5, 9, 16, 7, 17, 8, 19, 4, 23, 20, 6, 22, 12, 18, 13], [3, 7, 11, 4, 0, 19, 17, 8, 1, 22, 13, 12, 2, 15, 21, 10, 14, 18, 6, 20, 5, 16, 23, 9], [2, 9, 5, 15, 8, 0, 19, 17, 11, 10, 1, 4, 18, 23, 3, 14, 6, 21, 22, 16, 13, 7, 12, 20], [3, 7, 13, 6, 17, 19, 0, 8, 1, 12, 11, 22, 21, 14, 2, 23, 15, 18, 4, 20, 5, 9, 10, 16]]

Index: 3
H1: 3 Z
IsoSig: HLwLvLvLLLLLPQwPPQzQMQQccglkmpmyprxqtstwvAzCxEBBDDGEFGFEGdeglcfwvpcdiidlbfgqshvemmexojgsggg
Volume: 27.429047833057307
***************************************

[[1, 2, 0, 16, 13, 11, 22, 5, 3, 21, 9, 7, 20, 18, 12, 17, 8, 23, 4, 6, 14, 10, 19, 15], [3, 7, 13, 4, 0, 18, 20, 8, 1, 14, 23, 2, 22, 11, 17, 12, 5, 9, 16, 10, 21, 6, 15, 19], [2, 9, 5, 17, 19, 0, 18, 11, 16, 10, 1, 21, 23, 4, 8, 3, 14, 15, 22, 13, 12, 7, 6, 20], [3, 11, 14, 6, 20, 18, 0, 9, 22, 13, 23, 12, 1, 7, 15, 2, 5, 8, 16, 10, 21, 4, 17, 19]]

Index: 4
H1: 3 Z
IsoSig: DLvvLvvAvALMQQAPPPQQcbghplotumwosxqxwyywvABzvBCACBCmhoddphagcccwbsklmgsuuichhsono
Volume: 27.301497234954194
***************************************

[[1, 2, 0, 14, 11, 17, 16, 3, 22, 8, 20, 15, 6, 10, 7, 4, 12, 18, 5, 23, 13, 19, 9, 21], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 21, 12, 2, 18, 16, 14, 15, 10, 8, 9, 22, 17, 23, 20], [2, 8, 5, 10, 16, 0, 4, 14, 9, 1, 13, 21, 23, 3, 20, 11, 6, 22, 17, 12, 7, 15, 18, 19], [3, 6, 9, 4, 0, 16, 10, 21, 5, 13, 1, 14, 18, 2, 19, 12, 8, 7, 15, 11, 22, 17, 23, 20]]

Index: 5
H1: 3 Z
IsoSig: DLvvLvvAvALMQQAPPPQQcbghplotumwosxqxwyywvABzvBCACBCmhoddphagcccwbsklmgsuuichhsono
Volume: 27.301497234954184
***************************************

[[1, 2, 0, 14, 11, 17, 10, 3, 21, 8, 12, 16, 6, 15, 7, 20, 4, 18, 5, 23, 13, 9, 19, 22], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 16, 12, 2, 18, 10, 22, 14, 15, 8, 9, 21, 23, 17, 20], [2, 8, 5, 15, 10, 0, 4, 14, 9, 1, 6, 22, 23, 3, 20, 13, 11, 21, 17, 12, 7, 18, 16, 19], [3, 5, 8, 4, 0, 10, 15, 16, 13, 6, 1, 12, 18, 2, 19, 9, 17, 7, 11, 22, 21, 23, 14, 20]]

Index: 6
H1: 3 Z
IsoSig: GLLvvLLAMvzwwAPQMzQQQPcceillijqpovtytwvxAzwxBDEDBADEBFFFiivimffdisesarhuuliiltvwvsssbrpup
Volume: 27.42904783305732
***************************************

[[1, 2, 0, 14, 11, 10, 17, 3, 22, 8, 18, 16, 6, 15, 7, 21, 4, 12, 5, 23, 19, 13, 9, 20], [3, 6, 11, 4, 0, 19, 7, 1, 13, 5, 15, 12, 2, 18, 17, 20, 14, 16, 8, 9, 10, 22, 23, 21], [2, 8, 5, 15, 17, 0, 4, 14, 9, 1, 22, 20, 23, 3, 21, 13, 11, 6, 10, 12, 16, 7, 18, 19], [3, 10, 11, 4, 0, 17, 15, 1, 12, 14, 7, 13, 18, 2, 19, 20, 5, 16, 8, 9, 6, 22, 23, 21]]

Index: 7
H1: 3 Z
IsoSig: pLvvLLLQQQQbfihmkljnjkomonommvoivinqngagvko
Volume: 13.492084244587994
***************************************

[[1, 2, 0, 8, 9, 7, 3, 13, 6, 10, 4, 14, 11, 5, 12, 18, 21, 15, 17, 20, 22, 23, 19, 16], [3, 7, 9, 4, 0, 2, 1, 6, 13, 5, 8, 17, 20, 10, 21, 23, 12, 19, 14, 11, 16, 18, 15, 22], [2, 0, 1, 11, 10, 15, 8, 5, 16, 17, 14, 12, 3, 23, 4, 7, 6, 18, 9, 22, 19, 13, 20, 21], [5, 8, 10, 13, 1, 6, 0, 2, 4, 3, 7, 20, 17, 9, 16, 14, 15, 22, 23, 18, 21, 11, 12, 19]]

Index: 8
H1: 3 Z
IsoSig: ZvLvvvAvPwLvvPLwLMQPMMwLPQQvQMAQQQQchnjqmmxzrwHBIDEBLxGFANAKJHTOPRQLTWPUVSXWYRXUXYUVVWYbgbbtffqlfguktkggaghgglfhxxaqdlamwajlqghxerqaxmixaih
Volume: 42.58547704018321
***************************************

[[1, 2, 0, 6, 8, 10, 7, 3, 12, 5, 9, 19, 4, 18, 16, 14, 15, 13, 17, 20, 11, 23, 21, 22], [3, 5, 8, 4, 0, 7, 10, 1, 9, 2, 12, 21, 6, 22, 17, 11, 23, 20, 16, 13, 14, 15, 19, 18], [2, 0, 1, 11, 13, 14, 3, 15, 4, 17, 5, 6, 20, 8, 10, 16, 7, 18, 9, 12, 19, 22, 23, 21], [5, 3, 4, 8, 10, 6, 0, 9, 1, 12, 2, 14, 7, 11, 13, 22, 20, 23, 15, 17, 21, 16, 18, 19]]

Index: 9
H1: 3 Z
IsoSig: -b-LvvvvAvvvLMvwwvvvvMPwzQvPQzAQMPAQQQQQQQQQQcmnqzxyruBGNyXO0EUQ1PZX2MY3VKML7VS172STW2R3WV7+05U4Y096+6+988569iiaaaakbgfixbauuwlmamdmljkrrjjfxkfbibbbjcobjfxavrwwonmcqkqtducbk
Volume: 42.58547704018319
***************************************

[[1, 2, 0, 13, 9, 12, 20, 3, 14, 17, 6, 15, 19, 7, 18, 22, 21, 4, 8, 5, 10, 23, 11, 16], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 12, 14, 20, 11, 16, 5, 13, 23, 21, 17, 8, 18, 22], [2, 0, 1, 14, 8, 20, 10, 11, 18, 19, 15, 22, 5, 3, 13, 6, 23, 9, 4, 17, 12, 16, 7, 21], [5, 8, 11, 15, 0, 4, 19, 1, 7, 10, 14, 12, 2, 23, 9, 16, 3, 13, 20, 21, 22, 6, 18, 17]]

Index: 10
H1: 3 Z
IsoSig: CLLvvLLMvLwAAQPQMMQkceiionqpvuowrwsruxsyvuyAAABBBiivrmmadoosbgbjbvevasvdfnnsgn
Volume: 20.837745273932498
***************************************

[[1, 2, 0, 14, 10, 13, 19, 3, 15, 5, 12, 6, 4, 9, 7, 18, 22, 20, 8, 11, 23, 16, 21, 17], [3, 6, 10, 4, 0, 16, 7, 1, 9, 20, 11, 2, 14, 15, 19, 21, 17, 5, 23, 12, 8, 13, 18, 22], [2, 0, 1, 15, 8, 19, 11, 21, 18, 12, 9, 16, 10, 5, 3, 14, 6, 23, 4, 13, 17, 22, 7, 20], [5, 8, 12, 16, 0, 4, 7, 20, 9, 1, 18, 15, 13, 2, 23, 22, 17, 3, 19, 10, 6, 14, 11, 21]]

Index: 11
H1: 3 Z
IsoSig: SLvvvAMvMvzLvvALzLMMQQPMAQQPQQccfhhjlqrowCGuLLyxILJMAzKGGNEHIKQEFJQIPORNPRPRicoovsaafgaigltifaatquooowrcofvmogfaceaakmffr
Volume: 32.062868435130284
***************************************

[[1, 2, 0, 12, 9, 18, 20, 3, 22, 14, 6, 13, 7, 15, 4, 11, 8, 23, 19, 5, 10, 17, 16, 21], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 20, 22, 12, 21, 17, 5, 13, 23, 14, 8, 18, 11], [2, 0, 1, 13, 14, 6, 18, 12, 9, 22, 20, 3, 19, 11, 15, 4, 10, 21, 5, 7, 16, 23, 8, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 20, 22, 12, 21, 17, 4, 13, 23, 14, 7, 18, 10]]

Index: 12
H1: 3 Z
IsoSig: rLwLvLLwQQMQcbbeihlnokoplmqppqqpugpuhohkienvatuhf
Volume: 15.400241092283455
***************************************

[[1, 2, 0, 12, 9, 18, 21, 3, 13, 14, 6, 20, 7, 16, 4, 11, 8, 23, 19, 5, 15, 10, 17, 22], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 19, 21, 18, 12, 22, 17, 5, 20, 23, 13, 14, 8, 11], [2, 0, 1, 13, 12, 6, 20, 21, 9, 18, 14, 3, 15, 11, 16, 4, 10, 22, 8, 7, 5, 19, 23, 17], [3, 6, 9, 5, 16, 0, 8, 15, 1, 11, 19, 2, 21, 18, 12, 22, 17, 4, 20, 23, 13, 14, 7, 10]]

Index: 13
H1: 3 Z
IsoSig: qvvLvLAPQQQkgjhjpoopkmlknpnnouaqcaaaarrrvkukkq
Volume: 15.400241092283453
***************************************

[[1, 2, 0, 12, 9, 13, 15, 3, 20, 14, 6, 22, 7, 19, 4, 10, 11, 8, 23, 5, 17, 18, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 16, 10, 2, 19, 15, 22, 12, 14, 21, 18, 5, 23, 13, 8, 20, 11], [2, 0, 1, 13, 15, 6, 20, 14, 9, 22, 12, 3, 17, 11, 19, 16, 4, 10, 21, 7, 5, 23, 8, 18], [3, 6, 9, 5, 17, 0, 8, 16, 1, 11, 19, 2, 15, 22, 12, 14, 21, 18, 4, 23, 13, 7, 20, 10]]

Index: 14
H1: 3 Z
IsoSig: rLwLLvLPPQPQcccgglmnjnkmooqpqpqdegwdnnknbniuepewn
Volume: 15.40024109228345
******************[[1, 2, 0, 13, 9, 19, 2[[1, 2, 0, 13, 9, 19, 21, 3, 18, 15, 6, 8, 14, 7, 16, 4, 12, 22, 11, 20, 5, 10, 23, 17], [3, 6, 9, 4, 0, 17, 7, 1, 22, 10, 2, 12, 20, 21, 23, 13, 8, 18, 5, 14, 11, 15, 16, 19], [2, 0, 1, 14, 16, 6, 19, 13, 11, 4, 21, 15, 3, 20, 12, 8, 9, 23, 10, 5, 7, 18, 17, 22], [3, 6, 11, 5, 17, 0, 8, 22, 1, 10, 20, 12, 2, 21, 15, 19, 7, 18, 4, 14, 9, 23, 16, 13]]

Index: 15
H1: 3 Z
IsoSig: zLvvLMLwAvAwQAPQQkceghjmpkssrquwqvquwvuwvyyyqqcfvaafmfjfdagmbtmutiinfw
Volume: 20.837745273932487
***************************************

[[1, 2, 0, 12, 9, 13, 18, 3, 5, 14, 6, 16, 7, 8, 4, 21, 20, 15, 10, 22, 11, 17, 23, 19], [3, 6, 9, 4, 0, 16, 7, 1, 15, 10, 2, 13, 18, 22, 12, 19, 17, 5, 14, 8, 23, 20, 11, 21], [2, 0, 1, 13, 15, 8, 16, 11, 14, 4, 17, 20, 3, 12, 5, 9, 18, 21, 6, 23, 7, 10, 19, 22], [3, 8, 11, 5, 16, 0, 15, 1, 7, 21, 18, 12, 2, 20, 13, 19, 17, 4, 23, 6, 14, 22, 9, 10]]

Index: 16
H1: 3 Z
IsoSig: PLMvvvLLvLvvvzQQzMQAPMMPQQQQcbbdmjrxzyGDrsBvzuwBJIJAGGCLIKKFNNNOMKOLMMOpuarwlevwarbfvgvggvmldkhmgpqppceadhmjkgfrk
Volume: 31.729367478954504
***************************************

[[1, 2, 0, 11, 9, 18, 19, 3, 5, 14, 6, 7, 13, 15, 4, 12, 22, 20, 8, 10, 21, 17, 23, 16], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 19, 23, 21, 11, 8, 17, 5, 12, 14, 15, 22, 13, 18], [2, 0, 1, 13, 14, 8, 10, 11, 19, 21, 17, 18, 3, 12, 15, 4, 23, 6, 7, 5, 9, 20, 16, 22], [3, 8, 11, 5, 16, 0, 20, 1, 7, 22, 23, 12, 2, 18, 9, 6, 17, 4, 19, 13, 15, 10, 14, 21]]

Index: 17
H1: 3 Z
IsoSig: VLLvvvLPPzzLvvLMPzPzAAMAQAAAQQAQccemokoqnrxztyCAAKKILHFJMJMNGPILFQPRRMKQTOROTTUUUiiiisimaaiicihaultmaqfjkvkkrabscqaiibsheedlvgima
Volume: 31.729367478954465
***************************************

[[1, 2, 0, 9, 10, 12, 19, 3, 5, 7, 15, 6, 8, 14, 16, 4, 13, 23, 21, 11, 18, 20, 17, 22], [3, 6, 10, 4, 0, 17, 7, 1, 21, 19, 11, 2, 13, 22, 20, 9, 8, 18, 5, 15, 23, 16, 12, 14], [2, 0, 1, 14, 15, 8, 11, 9, 19, 12, 20, 18, 7, 3, 13, 16, 4, 22, 6, 5, 21, 10, 23, 17], [3, 8, 12, 5, 17, 0, 20, 19, 9, 1, 11, 22, 13, 2, 7, 21, 6, 18, 4, 14, 16, 23, 10, 15]]

Index: 18
H1: 3 Z
IsoSig: MLLzvzvAvMLvzLAMLPQzMQAQQQcceehknptnusByxwCFzCHExzJBGFJKEJILLGHIKLiiavaualoifuuttlahfcgfgacwbepfqhqqrblrk
Volume: 32.06286843513028
***************************************



==> anc/Analysis_of_covers/data/O333-4_covers/annotated/four_cusped_O333-4-annotated.txt <==
list index: 0
sig: YLLzLvvLvMvLvLwQPPAQvwzAvQQQAQPPQQcceegkmrtCrvtswvDHFzHGJADDLFGIIITUPNTORPUTQVRWXUXWXWiiaiassbasarrpqafsfbcacbjlvvsrosgsgbvssskvagdhgehoj_badcBaBbbabBBaabBabb
[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815386584681+e1/1000000000000
homology: Z/2 + Z/2 + Z + Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-4_covers/annotated/single_cusped_O333-4-annotated.txt <==
list index: 0
sig: YvLvAwvvvwPALLvvAQMzLQwQwLPMQMQQQQcedfiupwqvsuAtCyuxzBzAKFDGQOGPRNLUNWVTSMVRSRTXWWTXXVsjximlagjowhoauwclxvwwfgversxavvtoataqcppqqdggwbfvg_baab
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]
volume: 42.5854770401832081128967526593636525122832467899326815397797998+e1/1000000000000
homology: Z/2 + Z/26 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 1
sig: 1vvLLLzMvwvvvwMAPMvAwMLQvLQzQPQQQQQQchfjiklqyxFwvuxvILBKOKERFETWVSTRZUPXVPUSYV0TZYXZ0QUWYX0eeagoruacarsfrwuavetalaltxuwjnfufrwnooveklommbdhcwwisp_bBBa
[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815184836967+e1/1000000000000
homology: Z/7 + Z + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 2
sig: ZvvLLLvMMvzAvvvMLLwzwMQQPQQzzQQQQMQgfjknpovwtzrHAENLyMIBQDONFDGKFLMSNPSPURWTXRVXWVTYVYYxxaogaalaugbxktamrahoixqpqmqcvjjwvgwrdbejinqhhhvbnnv_bBab
[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]
volume: 42.5854770401832081128967526593636525122832467899326815390997867+e1/1000000000000
homology: Z/112 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 3
sig: 0vLvLLvMvvwMLPLAzzzwPzLQAwQMMQPAQQQkejkmlvxwrBtDqsGECJFMPQPQHRDKHKSNQTLROWYNUXUTWSZVVXZYZgiivgmmigcgufcdeuiemidmitxmggfncnrofrpubumtohfudfjcbj_baab
[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]
volume: 42.5854770401832081128967526593636525122832467899326815398642210+e1/1000000000000
homology: Z/112 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 4
sig: 2vLvvLALvzMwPvwvAwLzPwQPPPPAQALAAQQQQcjhlkkrnrxusFtAFMCHNEJRKJHLOJOSLIUKVTUZXQQYZWXVUY11Y001fhgrfnqnxaawqvuaapphatanjfcfffdcnibipiadwgxqxcccrojgnbk_bBba
[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]
volume: 42.5854770401832081128967526593636525122832467899326813726711494+e1/1000000000000
homology: Z/2 + Z/26 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 5
sig: YvLvvvLMzzzLvMAQLLvwvMMPLQQQQPAQQQccnmpkouxsvqBtsvDvKOGLPEJFUKGTMLSNIVTMRQWPQSRWUTXXXWwsvxcvdappearwfsbdtthhettapvfwbcsvwonkbefjngevsappq_baab
[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]
volume: 42.5854770401832081128967526593636525122832467899326815388383073+e1/1000000000000
homology: Z/2 + Z/2 + Z/12 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 6
sig: ZLvLLvMvMvvwwLLMzMwQMPAzAzQAPMAMQQQcghgioontuDFECGBJAyCzHACBAKMNLSSTRQONVQUWRXTSYWWVXYYlqlcceecoaqaldllawwsvnwvvoeeuqqlxuembsggawlfbeqlvqar_BaBb
[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]
volume: 42.5854770401832081128967526593636525122832467899326813642179294+e1/1000000000000
homology: Z/3 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 7
sig: 1vLLMvvwwwMLvMwzvzvzzQQQMPAAAAMQAMQQcefgfmosrnuqyxvDIICFMEOLNGLQQSMOFJURSPTNWRPXVYWWX0Z0ZZ0clelalamaawircxuuckffsksrkkkqvroktflvxfafoltpkswpfessl_BaaB
[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]
volume: 42.5854770401832081128967526593636525122832467899326810685335484+e1/1000000000000
homology: Z/3 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 8
sig: YvLvvvLzLLwwAvPvMQPzLwPMQAzQwQQQQQccnjsqnwuoptyDJAxzKzAGKEMFRHPIRJTNTLXSQQXSPXPWUWVUVWjkbmtjapbqgbvacoklkbmuglotipixdrrgkmbkriboirifihgab_aBBb
[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]
volume: 42.5854770401832081128967526593636525122832467899326815358695990+e1/1000000000000
homology: Z/2 + Z/2 + Z/12 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 9
sig: ZvLLLzLAvLvPvQPwLwAMwAzwvPAMQQzQQQQegejnklrotqwyqvwvwCyBGFKHDENMQSNPVORTWOQPYUVVWTXYWXYgqniagamjsjxdgbtbqmifowaggceuphvbtkknabfohgleerplppo_abBb
[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]
volume: 42.5854770401832081128967526593636525122832467899326815384659014+e1/1000000000000
homology: Z/21 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 10
sig: ZvLvvvAvzzPwwQvwMzvvQAAQzzPQwQQQQQQchnjsrpwoqAvvxCDzyKFGMGNOFNPLISIPOUXSQTUVXYYUWVTXWWYbgbbaxxibaauvgssnvatdimimuifcfvcwfoxjjggdtqhcxxkmiik_abBb
[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815352040785+e1/1000000000000
homology: Z/41 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 11
sig: 0vLLLLvzvzLAvLLzPPvwLAQzMAQQAQwPQQQkeeihkqtmozBCCxHEDyFPGFORINTEJOPNTMTSUMLVWZXZXYYSZYVWXgrpggqqmamaddkapuxligwvfgragvrwoucudawsqtdxqqqpajnffn_bBba
[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]
volume: 42.5854770401832081128967526593636525122832467899326815389620091+e1/1000000000000
homology: Z/41 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 12
sig: 0vLvLvPLwLvQLwvMQwMMvzzPMPPwPQLQQQQkdinjkorswpvxDstwuExCEFDBDHQJQSTSURPNVWRQTSXYVWXVZWYZZjajkjathlaalawokftsqtqhxrgdjhmallmbbaxmmphlmqllnssgbr_bBBa
[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]
volume: 42.5854770401832081128967526593636525122832467899326815227336434+e1/1000000000000
homology: Z/21 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 13
sig: 4LLvvLLvvvwwLwzPvzLAAwAMLQPQAQQALQAQQQcceiosrxCpvDLKwMJGFSJCMDWFRTQQLXMRWIPXYTUNQ20ZVV1Z3Y313022iivuaisangxaagutixhtiisarggvwkxkstnwdtkjvveadfcampisvorgg_EBFB
[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]
volume: 42.5854770401832081128967526593636525122832467899326814680423215+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 14
sig: 5LvvvLzvQvPvzPLwLAvAPMLPzQLPLMMMPQQPQQQcjnmsoqryuvADDtFGMHKEBNREFPQMIONLWYZTZUXQU3VT0241Y42020134dnaaeeaudwwslanaueaaitaaibokwgbbghtuelhubpeixtauknewrbvwvl_bbab
[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]
volume: 42.5854770401832081128967526593636525122832467899326815401121368+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 15
sig: 0LLLvvLvvMMvwPvzvQAQwzMQzMQLMPMAQQQkcefolunwpyysBJGHzDDFCNCPCOQQNSNIKKRKTMSOTYYXZTVZWXYXZiiqiqatiwipvaxaaqddptinaoeeeaaavvvecuddfsqqrijvqrvdct_baab
[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815400022169+e1/1000000000000
homology: Z/8 + Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 16
sig: YLvLLvLvLvzvPLzMzvQQLMwAPAPMQQMQQQcbfhhnloqwrtFvvEJwIMBCMNBPIELHOVTKWOLQOMNSXRXUTUTWWXmdhoagbsbosassmpgubvkbmomsonweexjaecddfpvqvqobbvcwe_CbBa
[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]
volume: 42.5854770401832081128967526593636525122832467899326815401268943+e1/1000000000000
homology: Z/8 + Z
hyp short slopes:[]
non hyp short slopes:[[(-1, 1), 'lens Generators:\n   a\nRelators:\n   aaaaaaaa']]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************
list index: 17
sig: ZvLvvLALvLvLvzMvLPLPQMzPPLQAQQQPQQQemhjnvupAxwvCLzNGPGFDOKLDIVNQHJVITQPOTMXWRYURYUYWVXXragrrdaabrvjwarxpdphrxeifaalhacksrrggokhvsugnmbxvsed_aBBa
[[1, 2, 0, 14, 11, 17, 16, 3, 10, 5, 12, 18, 8, 20, 7, 19, 22, 9, 4, 23, 21, 13, 6, 15], [3, 8, 11, 4, 0, 19, 15, 1, 7, 21, 18, 12, 2, 23, 10, 17, 13, 6, 14, 20, 5, 22, 9, 16], [4, 9, 6, 15, 5, 0, 13, 21, 11, 10, 1, 23, 14, 2, 18, 16, 3, 20, 12, 7, 22, 19, 17, 8], [6, 2, 4, 11, 1, 21, 7, 0, 15, 19, 5, 17, 8, 9, 22, 12, 20, 3, 16, 13, 18, 10, 23, 14]]
volume: 42.5854770401832081128967526593636525122832467899326815334437626+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 18
sig: 0vLvLvvLvLwwLwAwMLvvQQvwAAMQQQQQQQQkeilvqnprtuzsHzNyQCEIOLUFESHVVHZXVUMOURWQPTYZYSZRSTWXYgagaigmagrnfmjarefniamaoguihfnwjfjkjjjbjrwcbjrnsrgcgo_abba
[[1, 2, 0, 10, 12, 18, 19, 3, 21, 5, 7, 20, 14, 8, 4, 23, 6, 15, 9, 16, 22, 13, 11, 17], [3, 8, 12, 4, 0, 19, 18, 1, 7, 22, 21, 16, 13, 2, 10, 11, 15, 6, 17, 20, 5, 14, 23, 9], [4, 9, 11, 12, 5, 0, 2, 13, 20, 10, 1, 6, 15, 14, 7, 3, 21, 8, 19, 22, 17, 23, 18, 16], [6, 11, 9, 16, 1, 13, 7, 0, 18, 14, 5, 4, 19, 10, 2, 8, 17, 3, 15, 23, 21, 22, 20, 12]]
volume: 42.5854770401832081128967526593636525122832467899326815349463159+e1/1000000000000
homology: Z/2 + Z/30 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 19
sig: YvLLvvLwvLvzPvvwAALzQLQAPQLQMQQQQQcdgmlpnzvBvJyKGCOyMALQREPNJDSKUVPUIPTNRKXMQWSSWTXUXWslrvpbparrxblabaotstiiwiutohldbcjovjvrjlcjggvffhkmb_baab
[[1, 2, 0, 16, 12, 10, 3, 8, 14, 13, 15, 21, 18, 20, 7, 5, 6, 19, 4, 23, 9, 22, 11, 17], [3, 8, 12, 4, 0, 19, 1, 2, 6, 11, 21, 15, 7, 23, 18, 9, 14, 10, 16, 20, 5, 17, 13, 22], [4, 9, 13, 11, 5, 0, 18, 21, 22, 10, 1, 17, 19, 14, 2, 6, 12, 3, 15, 16, 7, 20, 23, 8], [6, 11, 15, 9, 2, 21, 7, 0, 3, 8, 19, 12, 1, 20, 5, 4, 17, 22, 13, 23, 18, 14, 16, 10]]
volume: 42.5854770401832081128967526593636525122832467899326815361959649+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 20
sig: ZvLLvvvzwwAvvQvwPwLMALMPPMQQAPPQQQQegkijtqtrsAwCuKMxzBJDKDQPPORGKQIOQNLNLVTXSWSVUXUWYYYsacgjlddtgsvvgluvfrdstoaphovwgvrosccccasmfmcpbufhooo_baab
[[1, 2, 0, 10, 13, 19, 3, 20, 11, 5, 6, 14, 17, 18, 8, 21, 15, 23, 4, 9, 22, 16, 7, 12], [3, 8, 13, 4, 0, 20, 1, 19, 6, 16, 11, 18, 7, 14, 2, 22, 23, 15, 10, 12, 21, 5, 17, 9], [4, 9, 15, 13, 5, 0, 14, 2, 21, 10, 1, 23, 8, 17, 18, 7, 19, 3, 6, 20, 16, 12, 11, 22], [6, 11, 16, 10, 19, 2, 7, 0, 3, 13, 8, 12, 1, 22, 20, 14, 5, 21, 4, 18, 15, 23, 9, 17]]
volume: 42.5854770401832081128967526593636525122832467899326815398284918+e1/1000000000000
homology: Z/2 + Z/30 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 21
sig: ZvvLLLzvvMMvLLzzvAzMvAQLMQQMMQPQQQQgfjmqsrpuACtwzKwELLQQRCOSEGJTJUPKWMXWMPYQVOSWTXUTYYXxxakxeeapafwnguohxlamdoxepqtfsnwwmwalbnagofrisxfottu_BaaB
[[1, 2, 0, 14, 12, 3, 13, 8, 17, 23, 22, 18, 19, 20, 5, 9, 11, 7, 16, 4, 6, 10, 21, 15], [3, 8, 12, 4, 0, 1, 15, 2, 5, 21, 20, 9, 7, 22, 17, 18, 10, 19, 6, 14, 16, 11, 23, 13], [4, 7, 11, 15, 5, 0, 10, 9, 21, 1, 14, 13, 17, 2, 6, 16, 3, 20, 8, 23, 12, 18, 19, 22], [6, 10, 14, 17, 2, 9, 7, 0, 22, 13, 11, 1, 15, 5, 4, 19, 8, 18, 3, 12, 23, 20, 16, 21]]
volume: 42.5854770401832081128967526593636525122832467899326815399896172+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 22
sig: 1vvLvLLvvwvwMwQwzvwvQMPQMAAAQAPQQAQQcgjmprvDztFAzEvELJGyPQFBMTMMLJSIUIPRWKXTPSQZWYVXY0WY0Z0eawaahapaaqpjgjxiavpebvqtxqqxuuwvvnobtvgkgtfdkilhgelvv_BbBa
[[1, 2, 0, 9, 11, 3, 21, 23, 15, 5, 22, 18, 14, 8, 16, 13, 12, 6, 4, 7, 10, 17, 20, 19], [3, 8, 11, 4, 0, 1, 22, 10, 5, 15, 21, 13, 20, 2, 6, 18, 19, 16, 9, 17, 23, 7, 14, 12], [4, 9, 13, 16, 5, 0, 12, 20, 21, 10, 1, 7, 19, 14, 2, 3, 15, 18, 22, 6, 11, 23, 17, 8], [6, 11, 8, 17, 10, 20, 7, 0, 15, 5, 19, 12, 1, 18, 3, 2, 21, 14, 23, 4, 9, 22, 16, 13]]
volume: 42.5854770401832081128967526593636525122832467899326815384038112+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 23
sig: YvLvvLAvvvvAzMAzvzPQMAAQMLMPAPQQQQcemhjszurpywCuMzNxFIJHNMGCMOFKKORHLPJRUXSSVWRTVUXUWXragriauqawwgohnukppptaxagmmpiiuhgokgnviscllortrlscb_bCaB
[[1, 2, 0, 16, 13, 3, 10, 12, 21, 8, 15, 7, 11, 17, 20, 6, 5, 4, 19, 23, 22, 9, 14, 18], [3, 8, 13, 4, 0, 1, 19, 15, 5, 2, 12, 22, 18, 9, 6, 20, 21, 16, 10, 14, 7, 17, 23, 11], [4, 9, 6, 17, 5, 0, 14, 18, 12, 10, 1, 16, 22, 7, 2, 3, 19, 15, 13, 11, 23, 20, 8, 21], [6, 11, 4, 13, 15, 18, 7, 0, 16, 20, 22, 12, 1, 14, 3, 2, 23, 5, 17, 9, 19, 10, 21, 8]]
volume: 42.5854770401832081128967526593636525122832467899326815310333616+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 24
sig: ZvLvvLAvvLPvwPwLQMvPzMvwPQQPMQPQQQQemhjwsmtppqGxCuCFxENKCMOPREOGJIJSQTRQSUWRVXSVUTXWYYYragrhlreanfubrokdjxaiwaaeplcgbsnfcbfgkotkvhcnrnqxqkv_bBba
[[1, 2, 0, 17, 13, 3, 22, 20, 21, 8, 23, 7, 10, 19, 16, 6, 18, 5, 14, 4, 11, 9, 15, 12], [3, 8, 13, 4, 0, 1, 18, 14, 5, 2, 7, 23, 16, 9, 10, 11, 22, 21, 20, 17, 6, 19, 12, 15], [4, 9, 14, 12, 5, 0, 13, 16, 7, 10, 1, 19, 18, 21, 15, 2, 8, 22, 3, 23, 17, 6, 20, 11], [6, 11, 5, 19, 14, 16, 7, 0, 13, 22, 18, 12, 1, 15, 21, 8, 2, 10, 17, 20, 3, 4, 23, 9]]
volume: 42.5854770401832081128967526593636525122832467899326815394398595+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 25
sig: ZvLvvLAvvvLLvvvLPMPAALwQPQAQQQPQQQQemhjmvKIxLEGxHJNzPNPzTRDQDWEVKWMRTMSXUTMLQUVXQRSYVYYragrraaaguvkvlqivlpxkairljirlhhheqatvnvccggvfssgtodt_CbBb
[[1, 2, 0, 5, 6, 9, 14, 17, 16, 3, 19, 8, 21, 20, 4, 7, 11, 15, 13, 22, 18, 23, 10, 12], [3, 8, 6, 4, 0, 16, 11, 12, 9, 1, 23, 2, 18, 22, 5, 13, 14, 10, 7, 20, 21, 19, 15, 17], [4, 3, 10, 7, 5, 0, 13, 1, 19, 21, 12, 14, 2, 15, 17, 6, 20, 11, 8, 18, 23, 22, 9, 16], [6, 10, 3, 13, 12, 1, 7, 0, 20, 16, 5, 22, 15, 2, 23, 4, 19, 8, 11, 9, 17, 14, 18, 21]]
volume: 42.5854770401832081128967526593636525122832467899326815353045371+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 26
sig: 0vLvLwvLwzzvwPvAAzAvPLQPAAwQzQAQQQQkeijinmlotCvzuEzHwNFOCEGMSQOIRNKIMLQSWOTZPYWUSTXXYYXZZcaqnawcaranvnafpgqpaqqtekrvvrjvgroroqolaciemoqksvrkbb_bacB
[[1, 2, 0, 11, 13, 12, 22, 4, 23, 3, 8, 9, 20, 7, 17, 14, 19, 15, 16, 18, 5, 6, 21, 10], [3, 8, 13, 4, 0, 21, 14, 11, 9, 1, 2, 23, 15, 10, 18, 22, 5, 20, 6, 17, 19, 16, 12, 7], [4, 10, 3, 14, 5, 0, 13, 9, 18, 12, 11, 1, 7, 19, 2, 8, 20, 21, 15, 6, 22, 23, 16, 17], [6, 12, 15, 17, 11, 9, 7, 0, 21, 10, 5, 19, 13, 1, 20, 16, 2, 18, 3, 4, 23, 22, 8, 14]]
volume: 42.5854770401832081128967526593636525122832467899326815381139565+e1/1000000000000
homology: Z/2 + Z/30 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 27
sig: 0vLvAvLLvvvLvLQvwvPMPAwMMLAQQQQQQQQkcifknxvpAwrvMPLBFOELQSQDJVHRKTPXTJMWVTNYZRRUYUSSXZZXYvpxvatgfbfvbaaujxdbilaecpllacwncwcnovsrsnnbvvvbofssbw_bbba
[[1, 2, 0, 14, 12, 8, 17, 10, 20, 3, 16, 6, 19, 22, 9, 21, 7, 11, 15, 4, 5, 18, 23, 13], [3, 8, 12, 4, 0, 2, 22, 11, 9, 1, 13, 15, 5, 17, 20, 7, 21, 10, 6, 14, 19, 23, 18, 16], [4, 10, 14, 8, 5, 0, 13, 21, 17, 16, 11, 1, 7, 19, 15, 2, 22, 3, 23, 6, 18, 12, 9, 20], [6, 12, 8, 14, 11, 21, 7, 0, 16, 17, 5, 19, 13, 1, 18, 22, 2, 23, 3, 4, 15, 10, 20, 9]]
volume: 42.5854770401832081128967526593636525122832467899326810467002934+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 28
sig: ZvLvvLwLvvzLwLAQvzAQvQvQMQvAQQAQQQQekhmwvyqBFCrGEvxBHFDKLEQJMNKJGOLUSWLMQTSQUXTWXUYVYXYgiggaauavgkfarvvvdrretoamximmdvsgrbsvjgovrugkxkdnpal_abBb
[[1, 2, 0, 18, 7, 22, 17, 21, 12, 3, 5, 8, 11, 14, 16, 6, 13, 15, 9, 20, 23, 4, 10, 19], [3, 8, 7, 4, 0, 15, 16, 11, 9, 1, 19, 2, 21, 10, 17, 23, 20, 22, 12, 13, 6, 18, 14, 5], [4, 10, 14, 16, 5, 0, 13, 9, 20, 12, 11, 1, 7, 22, 15, 2, 19, 18, 23, 3, 21, 8, 6, 17], [6, 12, 16, 14, 11, 9, 7, 0, 15, 10, 5, 22, 13, 1, 20, 18, 17, 2, 8, 21, 3, 23, 4, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815344651229+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 29
sig: 0vLvvvAwvwwvwvvwwMPQQQzzMzQQzQQAQQQkchnmktouJvGIPFOyAAIBAJHKRETFSLNHQVRUVUMSVYWXQWZSZXYZYbgbvcubnabjlakagjjejvhnulgdseeecplrrgrfrjuofvjhvqjhpi_aBBa
[[1, 2, 0, 15, 14, 20, 5, 8, 11, 3, 12, 7, 13, 10, 19, 9, 21, 18, 23, 4, 6, 22, 16, 17], [3, 8, 14, 4, 0, 13, 22, 2, 9, 1, 17, 19, 20, 21, 7, 11, 10, 16, 6, 15, 23, 5, 18, 12], [4, 10, 8, 12, 5, 0, 23, 20, 15, 22, 11, 1, 17, 9, 21, 2, 6, 3, 14, 7, 19, 18, 13, 16], [6, 12, 16, 10, 2, 20, 7, 0, 19, 21, 18, 9, 13, 1, 22, 5, 4, 14, 3, 23, 15, 11, 17, 8]]
volume: 42.5854770401832081128967526593636525122832467899326815217022784+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 30
sig: ZvLvvLvLwvzvvzvPvLPAwAQMQMQAQQQQQQQeknopAwCOMBJADRSKMPHCSDVHIRKKWGXTQUQRQVLYVWSXPYUTWYXrtrautgkaagagfiqaptcnacdcjmqaqfxpdeaxaeorrvrkkwgrffo_aBbB
[[1, 2, 0, 15, 14, 20, 8, 5, 11, 3, 17, 6, 16, 19, 18, 9, 22, 21, 4, 23, 7, 10, 12, 13], [3, 8, 14, 4, 0, 21, 2, 19, 9, 1, 12, 18, 23, 5, 6, 11, 7, 20, 15, 16, 22, 13, 17, 10], [4, 10, 8, 17, 5, 0, 20, 22, 15, 19, 11, 1, 3, 16, 13, 2, 14, 12, 6, 21, 18, 9, 23, 7], [6, 12, 11, 15, 19, 22, 7, 0, 17, 5, 8, 16, 13, 1, 3, 14, 2, 10, 4, 18, 21, 23, 9, 20]]
volume: 42.5854770401832081128967526593636525122832467899326805695146466+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(0, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 31
sig: 0vLvLvvvwvAwLzwMwvwAAMQMAvQMQQQAQQQkeiopnytrDGvHHBJyAISFPICNJHPNRMVXSOURYXVOUYOZVZWYWZXUWraauraqaaakuuslvvaakiuniihppupemjnsrkwnowbgavtkonunnn_BbBa
[[1, 2, 0, 17, 13, 19, 12, 10, 3, 5, 21, 6, 11, 20, 16, 23, 22, 8, 15, 9, 4, 7, 14, 18], [3, 5, 13, 4, 0, 8, 18, 15, 1, 2, 6, 21, 16, 9, 11, 22, 23, 19, 10, 20, 17, 14, 7, 12], [4, 9, 14, 18, 5, 0, 16, 13, 7, 10, 1, 20, 3, 8, 15, 2, 17, 6, 12, 23, 21, 11, 19, 22], [6, 11, 8, 19, 15, 13, 7, 0, 16, 23, 3, 12, 1, 14, 5, 17, 2, 4, 20, 10, 22, 9, 18, 21]]
volume: 42.5854770401832081128967526593636525122832467899326812504855921+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 32
sig: 0vLvvLAvMwwvwzwvMwzwAPPzPzAQPQQQQQQkemhjlksrvzBDyxEFKBMOOKFNGDQJLINTYJSRUPXRQZSQWYWVWXZXZragrkkiqtwjavghqugxllqudatnwjnrjpcvvskqckuvoouffgmxmv_babb
[[1, 2, 0, 10, 11, 3, 17, 8, 13, 6, 5, 12, 4, 7, 19, 21, 14, 9, 22, 16, 15, 20, 23, 18], [3, 6, 11, 4, 0, 1, 5, 16, 15, 2, 17, 9, 10, 22, 21, 19, 18, 12, 7, 8, 13, 23, 20, 14], [4, 8, 12, 15, 5, 0, 2, 17, 9, 1, 21, 3, 6, 18, 7, 11, 13, 14, 16, 20, 23, 22, 10, 19], [6, 3, 13, 10, 16, 17, 7, 0, 20, 21, 1, 8, 4, 14, 2, 23, 12, 18, 5, 9, 11, 19, 15, 22]]
volume: 42.5854770401832081128967526593636525122832467899326815336093674+e1/1000000000000
homology: Z/95 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 33
sig: 0vLLvLLLvvLvPMLMwMLLMLwQQQQwLMQzQQQkeglhnqptwwuEAsxuyMLIMGREFSLJIHQKSMKNWXPRXQVUYWUVZYYZZkxasaxlabbrhkvbbgaaemxaddhhpsfcfjnnbuagnaceaixwsgjgnc_BbBc
[[1, 2, 0, 14, 11, 3, 20, 10, 6, 17, 21, 16, 9, 23, 5, 19, 4, 12, 13, 22, 8, 7, 15, 18], [3, 6, 11, 4, 0, 1, 5, 13, 2, 15, 19, 8, 7, 12, 20, 21, 14, 23, 10, 18, 16, 9, 17, 22], [4, 8, 12, 16, 5, 0, 15, 19, 9, 1, 20, 22, 13, 2, 7, 18, 17, 3, 6, 14, 23, 11, 21, 10], [6, 3, 14, 10, 13, 19, 7, 0, 21, 20, 1, 23, 5, 18, 15, 2, 11, 8, 4, 12, 22, 17, 9, 16]]
volume: 42.5854770401832081128967526593636525122832467899326815026829770+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 34
sig: ZvLvLvvLwLvLwLLwMMvvAQAQQAMQPQMPQQQeiloumpxwFAxDDywNzQKLFSIHPJILJTVNOQOKRWUVYXWRTTYVWXYgagaanpakcjvvfffqwqxpgatteeeqetavcfjordobmmabwbljppk_aBbC
[[1, 2, 0, 14, 7, 12, 5, 17, 3, 15, 20, 22, 6, 10, 8, 23, 18, 4, 19, 16, 13, 11, 21, 9], [3, 6, 7, 4, 0, 17, 8, 12, 1, 22, 9, 15, 2, 21, 5, 18, 23, 14, 11, 13, 16, 19, 10, 20], [4, 9, 13, 15, 5, 0, 21, 19, 11, 10, 1, 23, 17, 14, 2, 16, 3, 20, 6, 22, 12, 18, 7, 8], [6, 3, 8, 11, 12, 19, 7, 0, 15, 14, 23, 1, 18, 10, 16, 2, 9, 22, 4, 20, 5, 17, 21, 13]]
volume: 42.5854770401832081128967526593636525122832467899326815399182789+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 35
sig: ZvLvvLwvvwvvPQLvvAwQLLPQMQQMQAQAQQQekhlDszoqwHLwEvCRNACIGSMTDPHNVSUWKTQSLKOTNXUYVVWYWXYgigcahamakaxckogexwwuudxmwhqhassakcfcgrfbclbqwbthteo_baaB
[[1, 2, 0, 5, 12, 8, 15, 17, 3, 11, 22, 20, 19, 6, 16, 13, 23, 21, 10, 4, 9, 7, 18, 14], [3, 6, 12, 4, 0, 15, 8, 20, 1, 16, 9, 17, 13, 2, 11, 19, 10, 14, 23, 5, 22, 18, 7, 21], [4, 9, 14, 17, 5, 0, 2, 12, 11, 10, 1, 23, 16, 19, 6, 21, 7, 18, 3, 22, 15, 20, 13, 8], [6, 3, 15, 11, 20, 12, 7, 0, 17, 19, 23, 1, 21, 10, 4, 16, 2, 22, 9, 18, 14, 5, 8, 13]]
volume: 42.5854770401832081128967526593636525122832467899326807756920986+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 36
sig: 0vLvvLAvvvLvMzvvQMMAvPzAAQQPAQQPQQQkemhjmsrpHBLyEIEBNzGJzLSDMPRIOJLIWHVNWPRNXYVSTXUUYZZXZragrrpqalgavcmvbxbxxbadriadaaancggwojvwbdlvfnlgoxmmak_babB
[[1, 2, 0, 9, 13, 18, 21, 14, 3, 8, 22, 23, 7, 17, 12, 11, 10, 4, 19, 5, 6, 20, 16, 15], [3, 7, 13, 4, 0, 20, 11, 8, 1, 14, 5, 16, 2, 12, 17, 21, 6, 9, 15, 22, 10, 18, 23, 19], [4, 9, 6, 12, 5, 0, 14, 17, 20, 10, 1, 13, 15, 21, 2, 3, 19, 22, 8, 23, 18, 11, 7, 16], [6, 11, 4, 13, 8, 17, 7, 0, 2, 23, 15, 12, 1, 16, 20, 19, 3, 18, 5, 10, 22, 9, 14, 21]]
volume: 42.5854770401832081128967526593636525122832467899326815154539719+e1/1000000000000
homology: Z/2 + Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 37
sig: 0vvLLLvwLPPvLLvvvPwPLMAPAwQAQQAQQQQkhhimouosqtzBGyFJIAQQRLDLHOQSTWKOHJMSVXUVXTRXPSZYYYWZZxxdnaadxaaabijhmakaiieheudgggscgkgvfjajbtjnaobxqttfex_BbCb
[[1, 2, 0, 9, 13, 10, 5, 12, 3, 8, 6, 22, 14, 19, 7, 11, 21, 23, 17, 4, 16, 20, 15, 18], [3, 7, 13, 4, 0, 20, 11, 8, 1, 12, 17, 18, 19, 14, 2, 5, 23, 21, 6, 9, 15, 10, 16, 22], [4, 9, 8, 11, 5, 0, 21, 16, 15, 10, 1, 17, 22, 7, 20, 2, 13, 3, 14, 6, 18, 19, 23, 12], [6, 11, 5, 9, 8, 16, 7, 0, 19, 18, 22, 12, 1, 21, 23, 13, 2, 14, 3, 4, 10, 15, 20, 17]]
volume: 42.5854770401832081128967526593636525122832467899326809298356846+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 38
sig: ZvLvvLAvvvLLvvwQAMQzPzALQQMMzPQQQQQemhjmvqwGBtwEuIKHyLCKLHODMQIRPRPPQLMNWOYXTSXTUWUVWYYragrrafgvjggrftmlslcmhhtrtqtuexmeepccvotefviccvncvio_BbCb
[[1, 2, 0, 15, 11, 18, 13, 17, 3, 7, 23, 14, 10, 16, 4, 8, 6, 9, 21, 20, 22, 5, 19, 12], [3, 7, 11, 4, 0, 22, 23, 8, 1, 2, 13, 9, 5, 21, 15, 17, 20, 14, 16, 6, 18, 10, 12, 19], [4, 9, 12, 16, 5, 0, 11, 22, 2, 10, 1, 20, 8, 19, 23, 7, 17, 3, 14, 21, 6, 13, 15, 18], [6, 0, 13, 18, 7, 9, 1, 20, 23, 15, 11, 22, 17, 14, 2, 5, 8, 21, 19, 3, 4, 12, 10, 16]]
volume: 42.5854770401832081128967526593636525122832467899326815240653890+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 39
sig: ZvLvLvwLwzwvAwwPzzLvQPPAvQPMQPQQQQQehilinuoqwszyECHNHyPMJBFILJFSUQWRWKYTQPOXXSTRSUYVYXWgebgbfemaibgkapxxavxlegmmcbbcabukhblcwbsqevcvvieibsn_abba
[[1, 2, 0, 16, 11, 7, 15, 17, 3, 22, 6, 19, 18, 14, 21, 10, 8, 5, 20, 4, 12, 13, 23, 9], [3, 7, 11, 4, 0, 2, 13, 8, 1, 21, 20, 5, 14, 18, 22, 9, 17, 19, 6, 16, 23, 15, 12, 10], [4, 9, 12, 15, 5, 0, 21, 22, 11, 10, 1, 18, 13, 2, 16, 17, 23, 3, 8, 6, 7, 19, 20, 14], [6, 0, 14, 16, 7, 9, 1, 19, 13, 20, 21, 23, 11, 17, 15, 2, 18, 8, 3, 4, 5, 22, 10, 12]]
volume: 42.5854770401832081128967526593636525122832467899326815375461460+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 40
sig: 1vLvLvvwvLwvQLzMPwMAzMLzQLPPQQQwAQQQceimvsznAuDrArEDFCwLCOyLFRHTFNQQTVWOUTOWMXRYZSZS0WZXY00cavaembmlcfcfgkabjasabiimdaafbrwgaovfoagqnalrawxheuaov_aBBa
[[1, 2, 0, 16, 11, 21, 15, 9, 3, 12, 22, 19, 7, 10, 6, 14, 8, 23, 5, 4, 17, 18, 13, 20], [3, 7, 11, 4, 0, 22, 23, 8, 1, 19, 21, 12, 2, 17, 5, 13, 9, 15, 6, 16, 10, 20, 14, 18], [4, 9, 13, 17, 5, 0, 18, 3, 2, 10, 1, 15, 14, 8, 16, 23, 12, 7, 20, 22, 6, 19, 21, 11], [6, 0, 14, 10, 7, 9, 1, 20, 23, 17, 18, 16, 13, 19, 15, 2, 22, 5, 3, 12, 4, 8, 11, 21]]
volume: 42.5854770401832081128967526593636525122832467899326815189721360+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 41
sig: ZvLvLvAvwvzMzwMzzLvMwAPAMLQQQPQPQQQeihjlnwrpzrDvvuDNKNQPOGDOGFHVIMSJWQWPXWVTRPYSXYTUXVYrhgrsriqaasasvkuahiaupaapwgsxksjotklrauuckctcpdrvppm_bBab
[[1, 2, 0, 5, 9, 8, 18, 10, 3, 15, 11, 7, 13, 22, 16, 4, 20, 23, 19, 6, 14, 17, 12, 21], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 15, 2, 14, 21, 18, 5, 17, 6, 12, 23, 13, 20, 19, 22], [4, 9, 12, 2, 5, 0, 17, 16, 21, 10, 1, 14, 3, 18, 15, 11, 19, 20, 23, 7, 6, 22, 8, 13], [1, 6, 13, 15, 16, 17, 0, 5, 3, 19, 4, 18, 21, 14, 2, 8, 10, 7, 22, 20, 9, 23, 11, 12]]
volume: 42.5854770401832081128967526593636525122832467899326814893130877+e1/1000000000000
homology: Z/95 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 42
sig: ZvLvLLvvwvLPwQzAvvLMAMMQzQMQMPMMQQQeiknoAzsqxCCrAxBDLOyMDJQNCEQHPSISRTTOMSLWVYVYRUXWXXYgaiaeauhacfgfcvjeatwamtausfsgcfbjflmnwggtxaetcuborsn_Bbab
[[1, 2, 0, 15, 6, 18, 17, 22, 3, 5, 21, 7, 16, 14, 20, 8, 23, 4, 9, 10, 13, 19, 11, 12], [3, 7, 6, 4, 0, 19, 11, 8, 1, 13, 12, 2, 14, 16, 10, 22, 9, 15, 23, 20, 5, 18, 17, 21], [4, 9, 12, 7, 5, 0, 15, 16, 20, 10, 1, 17, 13, 2, 23, 19, 3, 21, 14, 6, 22, 11, 8, 18], [1, 6, 7, 12, 11, 15, 0, 14, 3, 17, 4, 10, 8, 23, 2, 21, 20, 19, 16, 9, 18, 5, 13, 22]]
volume: 42.5854770401832081128967526593636525122832467899326814912809041+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 43
sig: ZvLvLvvAwvLLzwwwPMMvMPLMAAAPQQQQPQQeimqotApzxFsyuzwwxyDNHOEITSQSUMWPLLQWQVTORVXUXTYUXYYfavaadaeqaabsbfvwknbpeawtalmsjoinrwsioabojeekajeblgf_bBaB
[[1, 2, 0, 14, 11, 18, 13, 22, 3, 5, 7, 17, 15, 21, 8, 20, 23, 4, 9, 16, 12, 6, 10, 19], [3, 7, 11, 4, 0, 13, 18, 8, 1, 16, 2, 10, 6, 19, 22, 23, 20, 14, 12, 5, 9, 15, 17, 21], [4, 9, 12, 15, 5, 0, 14, 23, 22, 10, 1, 8, 13, 2, 19, 16, 3, 7, 21, 6, 18, 20, 11, 17], [1, 6, 8, 2, 18, 14, 0, 11, 3, 21, 4, 12, 7, 15, 20, 17, 22, 13, 10, 9, 5, 19, 23, 16]]
volume: 42.5854770401832081128967526593636525122832467899326815385847286+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 44
sig: ZvvLLLvLvvPvzwAvwPQQwPMwLPwPQQQQQQQghjpxrrwCuHvxwuBKDAzLJNOMEIHRRISKSUTWVVQYXPXURXUWYVYddaauapdagaojjobacvvqdmeioldqkfbfggskswbqkovrwfsfxnd_baab
[[1, 2, 0, 10, 11, 13, 5, 15, 3, 7, 8, 16, 21, 6, 19, 9, 4, 14, 23, 17, 18, 22, 12, 20], [3, 7, 11, 4, 0, 18, 17, 8, 1, 2, 15, 9, 14, 22, 23, 16, 10, 21, 19, 5, 13, 6, 20, 12], [4, 9, 3, 12, 5, 0, 20, 14, 13, 10, 1, 17, 2, 16, 22, 21, 8, 23, 15, 6, 19, 18, 7, 11], [1, 6, 13, 15, 17, 20, 0, 16, 3, 23, 4, 5, 22, 14, 2, 8, 21, 10, 12, 9, 11, 7, 18, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815378507104+e1/1000000000000
homology: Z/2 + Z/30 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', ' bad H1']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 45
sig: ZvLvvLAvvvLvLvAzQzQMQPwvPAMAQQAQQQQemhjmrqruGxuvHwGKIyJMLFDMUNRETUQVXWSPKWXWVYRPSUXTYVYragrrqfrgcgoclcgmtbiaxfrdaalgaltrrcnjgccbodrrwgjvaju_baab
[[1, 2, 0, 14, 11, 18, 7, 21, 3, 22, 13, 12, 4, 20, 8, 19, 5, 9, 16, 23, 10, 6, 17, 15], [3, 7, 11, 4, 0, 19, 2, 8, 1, 15, 17, 6, 14, 23, 21, 18, 10, 16, 9, 20, 5, 12, 13, 22], [4, 9, 12, 15, 5, 0, 14, 22, 11, 10, 1, 18, 13, 2, 19, 16, 3, 20, 8, 6, 21, 17, 23, 7], [1, 6, 10, 17, 2, 14, 0, 16, 3, 12, 4, 7, 19, 5, 13, 22, 11, 8, 20, 9, 23, 15, 21, 18]]
volume: 42.5854770401832081128967526593636525122832467899326815025269143+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 2 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 46
sig: ZvLvvLvvwzzwMMwLAvAzPPALQAPzPQQQQQQejovkuzztprCwDwAIIJIDzOPNHFHGMTOXNMYRMPUSQVUWVYUVXXYgaaxgpmmhmascbcjpellggaxxmiaoknwmkkdgcoaondlqdxdiqoc_BaaB
[[1, 2, 0, 15, 11, 7, 16, 17, 3, 21, 6, 14, 20, 23, 4, 8, 10, 5, 12, 13, 18, 22, 9, 19], [3, 7, 11, 4, 0, 2, 13, 8, 1, 19, 18, 5, 23, 20, 15, 17, 9, 14, 22, 16, 6, 12, 10, 21], [4, 9, 12, 16, 5, 0, 19, 21, 11, 10, 1, 20, 13, 2, 6, 22, 17, 3, 7, 14, 8, 18, 23, 15], [1, 6, 14, 18, 13, 19, 0, 22, 3, 2, 4, 23, 5, 10, 9, 21, 15, 11, 8, 12, 7, 16, 20, 17]]
volume: 42.5854770401832081128967526593636525122832467899326813845620837+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 47
sig: 0vLvvLwLvwwzzzzMPPAvQAALALQMPwPQQQQkekhmqkqAAwrCBHzEyzIxJMFCJOGMJUNKSLKUOYWQWVXTXSUYZWZYZgiggpkpaucfjgxsxsspbtemomhdegaknfsburtxvappvpbauxhnwr_baab
[[1, 2, 0, 12, 11, 7, 5, 6, 3, 22, 23, 17, 8, 14, 18, 20, 10, 4, 13, 15, 19, 9, 21, 16], [3, 7, 11, 4, 0, 2, 17, 8, 1, 19, 13, 5, 6, 21, 20, 18, 9, 12, 23, 16, 22, 10, 14, 15], [4, 9, 12, 7, 5, 0, 18, 16, 22, 10, 1, 21, 13, 2, 11, 8, 3, 23, 20, 17, 6, 14, 15, 19], [1, 6, 14, 13, 17, 18, 0, 21, 3, 23, 4, 16, 7, 8, 15, 2, 22, 10, 19, 5, 9, 12, 11, 20]]
volume: 42.5854770401832081128967526593636525122832467899326815360771434+e1/1000000000000
homology: Z/2 + Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 True
*****************************************
list index: 48
sig: ZvLvvLALvLvPvzvzLAzAAPwPQMPQQQQzQQQemhjnvxuprwvBLJMOPCHJFIDESNMRNSKORPLUWQUTQVTSXWYXYWYragrrdaaawvjwatxdarhxqljqaelbjjfjnvbfrrrbkbfjqbieesc_aBBa
[[1, 2, 0, 5, 11, 8, 14, 19, 3, 15, 23, 18, 7, 10, 20, 17, 22, 9, 4, 12, 6, 16, 21, 13], [3, 7, 11, 4, 0, 19, 13, 8, 1, 20, 17, 12, 2, 21, 15, 23, 9, 22, 5, 18, 16, 6, 10, 14], [4, 9, 13, 7, 5, 0, 15, 16, 18, 10, 1, 22, 11, 14, 2, 19, 3, 20, 23, 6, 21, 17, 12, 8], [1, 6, 5, 17, 13, 15, 0, 22, 3, 14, 4, 16, 23, 10, 19, 2, 18, 8, 11, 9, 12, 7, 21, 20]]
volume: 42.5854770401832081128967526593636525122832467899326815150182534+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(1, 0), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 49
sig: YvLvvLwMwPvvvMLzwwQLAMzMQMQzPQQAQQcekhimqsktCqDFxvzLLBMHAHIOQKNGKPGIRSWUQTUWVPWXVXTVXUgigcgiukxgfalcfkatbmmfddpmqqsncbrnodtfhxiqjtumhuehs_abba
[[1, 2, 0, 6, 11, 10, 8, 14, 3, 13, 20, 19, 7, 21, 12, 23, 18, 15, 22, 4, 5, 9, 16, 17], [3, 7, 11, 4, 0, 15, 14, 8, 1, 16, 18, 12, 2, 23, 19, 21, 20, 10, 17, 6, 9, 5, 13, 22], [4, 9, 13, 16, 5, 0, 11, 22, 19, 10, 1, 15, 18, 14, 2, 6, 17, 3, 21, 20, 8, 12, 23, 7], [1, 6, 15, 18, 14, 11, 0, 17, 3, 2, 4, 13, 16, 5, 10, 9, 22, 19, 8, 7, 21, 23, 12, 20]]
volume: 42.5854770401832081128967526593636525122832467899326815379040357+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There is a cover of degree 3 that is non-cyclic.']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************
list index: 50
sig: 3vLvvLAvvvLMzwMPPAzvPMLzvQPPQMQLAQQQQkejhmnyvrCqtDsGyuGBzKHHQKJRLJSWUYTLPNSXOWUVWYV02ZXZ012121fagffiaiqfwvwafougndiiatiekgjfjessvvohfbkckukeeaudamjbnn_baab
[[1, 2, 0, 15, 12, 6, 20, 13, 3, 7, 11, 14, 18, 9, 10, 8, 23, 22, 4, 16, 5, 17, 21, 19], [3, 7, 12, 4, 0, 21, 19, 8, 1, 2, 5, 23, 9, 18, 17, 13, 14, 16, 15, 22, 11, 10, 6, 20], [4, 8, 13, 16, 5, 0, 18, 6, 9, 1, 22, 3, 17, 14, 2, 10, 11, 23, 7, 21, 19, 20, 15, 12], [2, 10, 6, 17, 19, 18, 0, 13, 23, 3, 11, 1, 16, 21, 4, 8, 22, 9, 20, 14, 5, 7, 12, 15]]
volume: 42.5854770401832081128967526593636525122832467899326815380858284+e1/1000000000000
homology: Z
hyp short slopes:[]
non hyp short slopes:[]
unknown short slopes (not lens space):[[(-1, 1), 'not lens space:', 'There are multiple 5-fold covers']]
unknown short slopes:[]
list complete, solutions verified or reported unknown 
Perm rep is all of A24 True  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-4_covers/annotated/three_cusped_O333-4-annotated.txt <==
list index: 0
sig: ZLLvLvLwwQLwvvwMLLAzPzPMQwQAPAAQMQQcehkknmrlnuxtCHCFEyIzIIDNPNLGPNHQQQLVMVTUTUXWUWYXVYYiiiimuaaufaufhlwrjofbsgfuaqhchqchdheocgnfwsahoqeesnv_aBbCabBcBBba
[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815352213526+e1/1000000000000
homology: Z + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-4_covers/annotated/two_cusped_O333-4-annotated.txt <==
list index: 0
sig: 1vLvvLwLvvzMzLzLLvLLQMQQvQQLPQPMQQQQcekhmryvBqEzwHMFOJELBPIPADJKVNGKXIYLSSXTWUR0WXRTZW0YZ0Zgigglmaqagbnladdijioaqegoeiaqutasqfnjdrijktuukohuhxmif_baabbBab
[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]
volume: 42.5854770401832081128967526593636525122832467899326815367013332+e1/1000000000000
homology: Z/7 + Z/7 + Z/7 + Z + Z
hyp short slopes:not attempted
non hyp short slopes:not attempted
unknown short slopes (not lens space):not attempted
unknown short slopes:not attempted
list complete, solutions verified or reported unknown 
Perm rep is all of A24 False  triangle group surjects A24 False
*****************************************


==> anc/Analysis_of_covers/data/O333-4_covers/four_cusped_O333-4-with-homology.txt <==
[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]

Index: 0
H1: Z + Z + Z + Z + Z_2 + Z_2
***************************************

==> anc/Analysis_of_covers/data/O333-4_covers/single_cusped_O333-4-with-homology.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]

Index: 0
H1: Z + Z_2 + Z_2 + Z_13
***************************************
[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]

Index: 1
H1: Z + Z + Z_7
***************************************
[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]

Index: 2
H1: Z + Z_7 + Z_16
***************************************
[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]

Index: 3
H1: Z + Z_7 + Z_16
***************************************
[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]

Index: 4
H1: Z + Z_2 + Z_2 + Z_13
***************************************
[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]

Index: 5
H1: Z + Z_2 + Z_2 + Z_3 + Z_4
***************************************
[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]

Index: 6
H1: Z + Z_3
***************************************
[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]

Index: 7
H1: Z + Z_3
***************************************
[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]

Index: 8
H1: Z + Z_2 + Z_2 + Z_3 + Z_4
***************************************
[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]

Index: 9
H1: Z + Z_3 + Z_7
***************************************
[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]

Index: 10
H1: Z + Z_41
***************************************
[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]

Index: 11
H1: Z + Z_41
***************************************
[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]

Index: 12
H1: Z + Z_3 + Z_7
***************************************
[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]

Index: 13
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]

Index: 14
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]

Index: 15
H1: Z + Z_8
***************************************
[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]

Index: 16
H1: Z + Z_8
***************************************
[[1, 2, 0, 14, 11, 17, 16, 3, 10, 5, 12, 18, 8, 20, 7, 19, 22, 9, 4, 23, 21, 13, 6, 15], [3, 8, 11, 4, 0, 19, 15, 1, 7, 21, 18, 12, 2, 23, 10, 17, 13, 6, 14, 20, 5, 22, 9, 16], [4, 9, 6, 15, 5, 0, 13, 21, 11, 10, 1, 23, 14, 2, 18, 16, 3, 20, 12, 7, 22, 19, 17, 8], [6, 2, 4, 11, 1, 21, 7, 0, 15, 19, 5, 17, 8, 9, 22, 12, 20, 3, 16, 13, 18, 10, 23, 14]]

Index: 17
H1: Z
***************************************
[[1, 2, 0, 10, 12, 18, 19, 3, 21, 5, 7, 20, 14, 8, 4, 23, 6, 15, 9, 16, 22, 13, 11, 17], [3, 8, 12, 4, 0, 19, 18, 1, 7, 22, 21, 16, 13, 2, 10, 11, 15, 6, 17, 20, 5, 14, 23, 9], [4, 9, 11, 12, 5, 0, 2, 13, 20, 10, 1, 6, 15, 14, 7, 3, 21, 8, 19, 22, 17, 23, 18, 16], [6, 11, 9, 16, 1, 13, 7, 0, 18, 14, 5, 4, 19, 10, 2, 8, 17, 3, 15, 23, 21, 22, 20, 12]]

Index: 18
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 16, 12, 10, 3, 8, 14, 13, 15, 21, 18, 20, 7, 5, 6, 19, 4, 23, 9, 22, 11, 17], [3, 8, 12, 4, 0, 19, 1, 2, 6, 11, 21, 15, 7, 23, 18, 9, 14, 10, 16, 20, 5, 17, 13, 22], [4, 9, 13, 11, 5, 0, 18, 21, 22, 10, 1, 17, 19, 14, 2, 6, 12, 3, 15, 16, 7, 20, 23, 8], [6, 11, 15, 9, 2, 21, 7, 0, 3, 8, 19, 12, 1, 20, 5, 4, 17, 22, 13, 23, 18, 14, 16, 10]]

Index: 19
H1: Z + Z_2
***************************************
[[1, 2, 0, 10, 13, 19, 3, 20, 11, 5, 6, 14, 17, 18, 8, 21, 15, 23, 4, 9, 22, 16, 7, 12], [3, 8, 13, 4, 0, 20, 1, 19, 6, 16, 11, 18, 7, 14, 2, 22, 23, 15, 10, 12, 21, 5, 17, 9], [4, 9, 15, 13, 5, 0, 14, 2, 21, 10, 1, 23, 8, 17, 18, 7, 19, 3, 6, 20, 16, 12, 11, 22], [6, 11, 16, 10, 19, 2, 7, 0, 3, 13, 8, 12, 1, 22, 20, 14, 5, 21, 4, 18, 15, 23, 9, 17]]

Index: 20
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 12, 3, 13, 8, 17, 23, 22, 18, 19, 20, 5, 9, 11, 7, 16, 4, 6, 10, 21, 15], [3, 8, 12, 4, 0, 1, 15, 2, 5, 21, 20, 9, 7, 22, 17, 18, 10, 19, 6, 14, 16, 11, 23, 13], [4, 7, 11, 15, 5, 0, 10, 9, 21, 1, 14, 13, 17, 2, 6, 16, 3, 20, 8, 23, 12, 18, 19, 22], [6, 10, 14, 17, 2, 9, 7, 0, 22, 13, 11, 1, 15, 5, 4, 19, 8, 18, 3, 12, 23, 20, 16, 21]]

Index: 21
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 11, 3, 21, 23, 15, 5, 22, 18, 14, 8, 16, 13, 12, 6, 4, 7, 10, 17, 20, 19], [3, 8, 11, 4, 0, 1, 22, 10, 5, 15, 21, 13, 20, 2, 6, 18, 19, 16, 9, 17, 23, 7, 14, 12], [4, 9, 13, 16, 5, 0, 12, 20, 21, 10, 1, 7, 19, 14, 2, 3, 15, 18, 22, 6, 11, 23, 17, 8], [6, 11, 8, 17, 10, 20, 7, 0, 15, 5, 19, 12, 1, 18, 3, 2, 21, 14, 23, 4, 9, 22, 16, 13]]

Index: 22
H1: Z
***************************************
[[1, 2, 0, 16, 13, 3, 10, 12, 21, 8, 15, 7, 11, 17, 20, 6, 5, 4, 19, 23, 22, 9, 14, 18], [3, 8, 13, 4, 0, 1, 19, 15, 5, 2, 12, 22, 18, 9, 6, 20, 21, 16, 10, 14, 7, 17, 23, 11], [4, 9, 6, 17, 5, 0, 14, 18, 12, 10, 1, 16, 22, 7, 2, 3, 19, 15, 13, 11, 23, 20, 8, 21], [6, 11, 4, 13, 15, 18, 7, 0, 16, 20, 22, 12, 1, 14, 3, 2, 23, 5, 17, 9, 19, 10, 21, 8]]

Index: 23
H1: Z + Z_2
***************************************
[[1, 2, 0, 17, 13, 3, 22, 20, 21, 8, 23, 7, 10, 19, 16, 6, 18, 5, 14, 4, 11, 9, 15, 12], [3, 8, 13, 4, 0, 1, 18, 14, 5, 2, 7, 23, 16, 9, 10, 11, 22, 21, 20, 17, 6, 19, 12, 15], [4, 9, 14, 12, 5, 0, 13, 16, 7, 10, 1, 19, 18, 21, 15, 2, 8, 22, 3, 23, 17, 6, 20, 11], [6, 11, 5, 19, 14, 16, 7, 0, 13, 22, 18, 12, 1, 15, 21, 8, 2, 10, 17, 20, 3, 4, 23, 9]]

Index: 24
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 5, 6, 9, 14, 17, 16, 3, 19, 8, 21, 20, 4, 7, 11, 15, 13, 22, 18, 23, 10, 12], [3, 8, 6, 4, 0, 16, 11, 12, 9, 1, 23, 2, 18, 22, 5, 13, 14, 10, 7, 20, 21, 19, 15, 17], [4, 3, 10, 7, 5, 0, 13, 1, 19, 21, 12, 14, 2, 15, 17, 6, 20, 11, 8, 18, 23, 22, 9, 16], [6, 10, 3, 13, 12, 1, 7, 0, 20, 16, 5, 22, 15, 2, 23, 4, 19, 8, 11, 9, 17, 14, 18, 21]]

Index: 25
H1: Z + Z_2
***************************************
[[1, 2, 0, 11, 13, 12, 22, 4, 23, 3, 8, 9, 20, 7, 17, 14, 19, 15, 16, 18, 5, 6, 21, 10], [3, 8, 13, 4, 0, 21, 14, 11, 9, 1, 2, 23, 15, 10, 18, 22, 5, 20, 6, 17, 19, 16, 12, 7], [4, 10, 3, 14, 5, 0, 13, 9, 18, 12, 11, 1, 7, 19, 2, 8, 20, 21, 15, 6, 22, 23, 16, 17], [6, 12, 15, 17, 11, 9, 7, 0, 21, 10, 5, 19, 13, 1, 20, 16, 2, 18, 3, 4, 23, 22, 8, 14]]

Index: 26
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 12, 8, 17, 10, 20, 3, 16, 6, 19, 22, 9, 21, 7, 11, 15, 4, 5, 18, 23, 13], [3, 8, 12, 4, 0, 2, 22, 11, 9, 1, 13, 15, 5, 17, 20, 7, 21, 10, 6, 14, 19, 23, 18, 16], [4, 10, 14, 8, 5, 0, 13, 21, 17, 16, 11, 1, 7, 19, 15, 2, 22, 3, 23, 6, 18, 12, 9, 20], [6, 12, 8, 14, 11, 21, 7, 0, 16, 17, 5, 19, 13, 1, 18, 22, 2, 23, 3, 4, 15, 10, 20, 9]]

Index: 27
H1: Z + Z_2
***************************************
[[1, 2, 0, 18, 7, 22, 17, 21, 12, 3, 5, 8, 11, 14, 16, 6, 13, 15, 9, 20, 23, 4, 10, 19], [3, 8, 7, 4, 0, 15, 16, 11, 9, 1, 19, 2, 21, 10, 17, 23, 20, 22, 12, 13, 6, 18, 14, 5], [4, 10, 14, 16, 5, 0, 13, 9, 20, 12, 11, 1, 7, 22, 15, 2, 19, 18, 23, 3, 21, 8, 6, 17], [6, 12, 16, 14, 11, 9, 7, 0, 15, 10, 5, 22, 13, 1, 20, 18, 17, 2, 8, 21, 3, 23, 4, 19]]

Index: 28
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 14, 20, 5, 8, 11, 3, 12, 7, 13, 10, 19, 9, 21, 18, 23, 4, 6, 22, 16, 17], [3, 8, 14, 4, 0, 13, 22, 2, 9, 1, 17, 19, 20, 21, 7, 11, 10, 16, 6, 15, 23, 5, 18, 12], [4, 10, 8, 12, 5, 0, 23, 20, 15, 22, 11, 1, 17, 9, 21, 2, 6, 3, 14, 7, 19, 18, 13, 16], [6, 12, 16, 10, 2, 20, 7, 0, 19, 21, 18, 9, 13, 1, 22, 5, 4, 14, 3, 23, 15, 11, 17, 8]]

Index: 29
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 14, 20, 8, 5, 11, 3, 17, 6, 16, 19, 18, 9, 22, 21, 4, 23, 7, 10, 12, 13], [3, 8, 14, 4, 0, 21, 2, 19, 9, 1, 12, 18, 23, 5, 6, 11, 7, 20, 15, 16, 22, 13, 17, 10], [4, 10, 8, 17, 5, 0, 20, 22, 15, 19, 11, 1, 3, 16, 13, 2, 14, 12, 6, 21, 18, 9, 23, 7], [6, 12, 11, 15, 19, 22, 7, 0, 17, 5, 8, 16, 13, 1, 3, 14, 2, 10, 4, 18, 21, 23, 9, 20]]

Index: 30
H1: Z + Z_2
***************************************
[[1, 2, 0, 17, 13, 19, 12, 10, 3, 5, 21, 6, 11, 20, 16, 23, 22, 8, 15, 9, 4, 7, 14, 18], [3, 5, 13, 4, 0, 8, 18, 15, 1, 2, 6, 21, 16, 9, 11, 22, 23, 19, 10, 20, 17, 14, 7, 12], [4, 9, 14, 18, 5, 0, 16, 13, 7, 10, 1, 20, 3, 8, 15, 2, 17, 6, 12, 23, 21, 11, 19, 22], [6, 11, 8, 19, 15, 13, 7, 0, 16, 23, 3, 12, 1, 14, 5, 17, 2, 4, 20, 10, 22, 9, 18, 21]]

Index: 31
H1: Z
***************************************
[[1, 2, 0, 10, 11, 3, 17, 8, 13, 6, 5, 12, 4, 7, 19, 21, 14, 9, 22, 16, 15, 20, 23, 18], [3, 6, 11, 4, 0, 1, 5, 16, 15, 2, 17, 9, 10, 22, 21, 19, 18, 12, 7, 8, 13, 23, 20, 14], [4, 8, 12, 15, 5, 0, 2, 17, 9, 1, 21, 3, 6, 18, 7, 11, 13, 14, 16, 20, 23, 22, 10, 19], [6, 3, 13, 10, 16, 17, 7, 0, 20, 21, 1, 8, 4, 14, 2, 23, 12, 18, 5, 9, 11, 19, 15, 22]]

Index: 32
H1: Z + Z_5 + Z_19
***************************************
[[1, 2, 0, 14, 11, 3, 20, 10, 6, 17, 21, 16, 9, 23, 5, 19, 4, 12, 13, 22, 8, 7, 15, 18], [3, 6, 11, 4, 0, 1, 5, 13, 2, 15, 19, 8, 7, 12, 20, 21, 14, 23, 10, 18, 16, 9, 17, 22], [4, 8, 12, 16, 5, 0, 15, 19, 9, 1, 20, 22, 13, 2, 7, 18, 17, 3, 6, 14, 23, 11, 21, 10], [6, 3, 14, 10, 13, 19, 7, 0, 21, 20, 1, 23, 5, 18, 15, 2, 11, 8, 4, 12, 22, 17, 9, 16]]

Index: 33
H1: Z
***************************************
[[1, 2, 0, 14, 7, 12, 5, 17, 3, 15, 20, 22, 6, 10, 8, 23, 18, 4, 19, 16, 13, 11, 21, 9], [3, 6, 7, 4, 0, 17, 8, 12, 1, 22, 9, 15, 2, 21, 5, 18, 23, 14, 11, 13, 16, 19, 10, 20], [4, 9, 13, 15, 5, 0, 21, 19, 11, 10, 1, 23, 17, 14, 2, 16, 3, 20, 6, 22, 12, 18, 7, 8], [6, 3, 8, 11, 12, 19, 7, 0, 15, 14, 23, 1, 18, 10, 16, 2, 9, 22, 4, 20, 5, 17, 21, 13]]

Index: 34
H1: Z
***************************************
[[1, 2, 0, 5, 12, 8, 15, 17, 3, 11, 22, 20, 19, 6, 16, 13, 23, 21, 10, 4, 9, 7, 18, 14], [3, 6, 12, 4, 0, 15, 8, 20, 1, 16, 9, 17, 13, 2, 11, 19, 10, 14, 23, 5, 22, 18, 7, 21], [4, 9, 14, 17, 5, 0, 2, 12, 11, 10, 1, 23, 16, 19, 6, 21, 7, 18, 3, 22, 15, 20, 13, 8], [6, 3, 15, 11, 20, 12, 7, 0, 17, 19, 23, 1, 21, 10, 4, 16, 2, 22, 9, 18, 14, 5, 8, 13]]

Index: 35
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 13, 18, 21, 14, 3, 8, 22, 23, 7, 17, 12, 11, 10, 4, 19, 5, 6, 20, 16, 15], [3, 7, 13, 4, 0, 20, 11, 8, 1, 14, 5, 16, 2, 12, 17, 21, 6, 9, 15, 22, 10, 18, 23, 19], [4, 9, 6, 12, 5, 0, 14, 17, 20, 10, 1, 13, 15, 21, 2, 3, 19, 22, 8, 23, 18, 11, 7, 16], [6, 11, 4, 13, 8, 17, 7, 0, 2, 23, 15, 12, 1, 16, 20, 19, 3, 18, 5, 10, 22, 9, 14, 21]]

Index: 36
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 13, 10, 5, 12, 3, 8, 6, 22, 14, 19, 7, 11, 21, 23, 17, 4, 16, 20, 15, 18], [3, 7, 13, 4, 0, 20, 11, 8, 1, 12, 17, 18, 19, 14, 2, 5, 23, 21, 6, 9, 15, 10, 16, 22], [4, 9, 8, 11, 5, 0, 21, 16, 15, 10, 1, 17, 22, 7, 20, 2, 13, 3, 14, 6, 18, 19, 23, 12], [6, 11, 5, 9, 8, 16, 7, 0, 19, 18, 22, 12, 1, 21, 23, 13, 2, 14, 3, 4, 10, 15, 20, 17]]

Index: 37
H1: Z
***************************************
[[1, 2, 0, 15, 11, 18, 13, 17, 3, 7, 23, 14, 10, 16, 4, 8, 6, 9, 21, 20, 22, 5, 19, 12], [3, 7, 11, 4, 0, 22, 23, 8, 1, 2, 13, 9, 5, 21, 15, 17, 20, 14, 16, 6, 18, 10, 12, 19], [4, 9, 12, 16, 5, 0, 11, 22, 2, 10, 1, 20, 8, 19, 23, 7, 17, 3, 14, 21, 6, 13, 15, 18], [6, 0, 13, 18, 7, 9, 1, 20, 23, 15, 11, 22, 17, 14, 2, 5, 8, 21, 19, 3, 4, 12, 10, 16]]

Index: 38
H1: Z
***************************************
[[1, 2, 0, 16, 11, 7, 15, 17, 3, 22, 6, 19, 18, 14, 21, 10, 8, 5, 20, 4, 12, 13, 23, 9], [3, 7, 11, 4, 0, 2, 13, 8, 1, 21, 20, 5, 14, 18, 22, 9, 17, 19, 6, 16, 23, 15, 12, 10], [4, 9, 12, 15, 5, 0, 21, 22, 11, 10, 1, 18, 13, 2, 16, 17, 23, 3, 8, 6, 7, 19, 20, 14], [6, 0, 14, 16, 7, 9, 1, 19, 13, 20, 21, 23, 11, 17, 15, 2, 18, 8, 3, 4, 5, 22, 10, 12]]

Index: 39
H1: Z + Z_2
***************************************
[[1, 2, 0, 16, 11, 21, 15, 9, 3, 12, 22, 19, 7, 10, 6, 14, 8, 23, 5, 4, 17, 18, 13, 20], [3, 7, 11, 4, 0, 22, 23, 8, 1, 19, 21, 12, 2, 17, 5, 13, 9, 15, 6, 16, 10, 20, 14, 18], [4, 9, 13, 17, 5, 0, 18, 3, 2, 10, 1, 15, 14, 8, 16, 23, 12, 7, 20, 22, 6, 19, 21, 11], [6, 0, 14, 10, 7, 9, 1, 20, 23, 17, 18, 16, 13, 19, 15, 2, 22, 5, 3, 12, 4, 8, 11, 21]]

Index: 40
H1: Z
***************************************
[[1, 2, 0, 5, 9, 8, 18, 10, 3, 15, 11, 7, 13, 22, 16, 4, 20, 23, 19, 6, 14, 17, 12, 21], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 15, 2, 14, 21, 18, 5, 17, 6, 12, 23, 13, 20, 19, 22], [4, 9, 12, 2, 5, 0, 17, 16, 21, 10, 1, 14, 3, 18, 15, 11, 19, 20, 23, 7, 6, 22, 8, 13], [1, 6, 13, 15, 16, 17, 0, 5, 3, 19, 4, 18, 21, 14, 2, 8, 10, 7, 22, 20, 9, 23, 11, 12]]

Index: 41
H1: Z + Z_5 + Z_19
***************************************
[[1, 2, 0, 15, 6, 18, 17, 22, 3, 5, 21, 7, 16, 14, 20, 8, 23, 4, 9, 10, 13, 19, 11, 12], [3, 7, 6, 4, 0, 19, 11, 8, 1, 13, 12, 2, 14, 16, 10, 22, 9, 15, 23, 20, 5, 18, 17, 21], [4, 9, 12, 7, 5, 0, 15, 16, 20, 10, 1, 17, 13, 2, 23, 19, 3, 21, 14, 6, 22, 11, 8, 18], [1, 6, 7, 12, 11, 15, 0, 14, 3, 17, 4, 10, 8, 23, 2, 21, 20, 19, 16, 9, 18, 5, 13, 22]]

Index: 42
H1: Z
***************************************
[[1, 2, 0, 14, 11, 18, 13, 22, 3, 5, 7, 17, 15, 21, 8, 20, 23, 4, 9, 16, 12, 6, 10, 19], [3, 7, 11, 4, 0, 13, 18, 8, 1, 16, 2, 10, 6, 19, 22, 23, 20, 14, 12, 5, 9, 15, 17, 21], [4, 9, 12, 15, 5, 0, 14, 23, 22, 10, 1, 8, 13, 2, 19, 16, 3, 7, 21, 6, 18, 20, 11, 17], [1, 6, 8, 2, 18, 14, 0, 11, 3, 21, 4, 12, 7, 15, 20, 17, 22, 13, 10, 9, 5, 19, 23, 16]]

Index: 43
H1: Z + Z_2
***************************************
[[1, 2, 0, 10, 11, 13, 5, 15, 3, 7, 8, 16, 21, 6, 19, 9, 4, 14, 23, 17, 18, 22, 12, 20], [3, 7, 11, 4, 0, 18, 17, 8, 1, 2, 15, 9, 14, 22, 23, 16, 10, 21, 19, 5, 13, 6, 20, 12], [4, 9, 3, 12, 5, 0, 20, 14, 13, 10, 1, 17, 2, 16, 22, 21, 8, 23, 15, 6, 19, 18, 7, 11], [1, 6, 13, 15, 17, 20, 0, 16, 3, 23, 4, 5, 22, 14, 2, 8, 21, 10, 12, 9, 11, 7, 18, 19]]

Index: 44
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 11, 18, 7, 21, 3, 22, 13, 12, 4, 20, 8, 19, 5, 9, 16, 23, 10, 6, 17, 15], [3, 7, 11, 4, 0, 19, 2, 8, 1, 15, 17, 6, 14, 23, 21, 18, 10, 16, 9, 20, 5, 12, 13, 22], [4, 9, 12, 15, 5, 0, 14, 22, 11, 10, 1, 18, 13, 2, 19, 16, 3, 20, 8, 6, 21, 17, 23, 7], [1, 6, 10, 17, 2, 14, 0, 16, 3, 12, 4, 7, 19, 5, 13, 22, 11, 8, 20, 9, 23, 15, 21, 18]]

Index: 45
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 11, 7, 16, 17, 3, 21, 6, 14, 20, 23, 4, 8, 10, 5, 12, 13, 18, 22, 9, 19], [3, 7, 11, 4, 0, 2, 13, 8, 1, 19, 18, 5, 23, 20, 15, 17, 9, 14, 22, 16, 6, 12, 10, 21], [4, 9, 12, 16, 5, 0, 19, 21, 11, 10, 1, 20, 13, 2, 6, 22, 17, 3, 7, 14, 8, 18, 23, 15], [1, 6, 14, 18, 13, 19, 0, 22, 3, 2, 4, 23, 5, 10, 9, 21, 15, 11, 8, 12, 7, 16, 20, 17]]

Index: 46
H1: Z + Z_2
***************************************
[[1, 2, 0, 12, 11, 7, 5, 6, 3, 22, 23, 17, 8, 14, 18, 20, 10, 4, 13, 15, 19, 9, 21, 16], [3, 7, 11, 4, 0, 2, 17, 8, 1, 19, 13, 5, 6, 21, 20, 18, 9, 12, 23, 16, 22, 10, 14, 15], [4, 9, 12, 7, 5, 0, 18, 16, 22, 10, 1, 21, 13, 2, 11, 8, 3, 23, 20, 17, 6, 14, 15, 19], [1, 6, 14, 13, 17, 18, 0, 21, 3, 23, 4, 16, 7, 8, 15, 2, 22, 10, 19, 5, 9, 12, 11, 20]]

Index: 47
H1: Z + Z_2
***************************************
[[1, 2, 0, 5, 11, 8, 14, 19, 3, 15, 23, 18, 7, 10, 20, 17, 22, 9, 4, 12, 6, 16, 21, 13], [3, 7, 11, 4, 0, 19, 13, 8, 1, 20, 17, 12, 2, 21, 15, 23, 9, 22, 5, 18, 16, 6, 10, 14], [4, 9, 13, 7, 5, 0, 15, 16, 18, 10, 1, 22, 11, 14, 2, 19, 3, 20, 23, 6, 21, 17, 12, 8], [1, 6, 5, 17, 13, 15, 0, 22, 3, 14, 4, 16, 23, 10, 19, 2, 18, 8, 11, 9, 12, 7, 21, 20]]

Index: 48
H1: Z
***************************************
[[1, 2, 0, 6, 11, 10, 8, 14, 3, 13, 20, 19, 7, 21, 12, 23, 18, 15, 22, 4, 5, 9, 16, 17], [3, 7, 11, 4, 0, 15, 14, 8, 1, 16, 18, 12, 2, 23, 19, 21, 20, 10, 17, 6, 9, 5, 13, 22], [4, 9, 13, 16, 5, 0, 11, 22, 19, 10, 1, 15, 18, 14, 2, 6, 17, 3, 21, 20, 8, 12, 23, 7], [1, 6, 15, 18, 14, 11, 0, 17, 3, 2, 4, 13, 16, 5, 10, 9, 22, 19, 8, 7, 21, 23, 12, 20]]

Index: 49
H1: Z
***************************************
[[1, 2, 0, 15, 12, 6, 20, 13, 3, 7, 11, 14, 18, 9, 10, 8, 23, 22, 4, 16, 5, 17, 21, 19], [3, 7, 12, 4, 0, 21, 19, 8, 1, 2, 5, 23, 9, 18, 17, 13, 14, 16, 15, 22, 11, 10, 6, 20], [4, 8, 13, 16, 5, 0, 18, 6, 9, 1, 22, 3, 17, 14, 2, 10, 11, 23, 7, 21, 19, 20, 15, 12], [2, 10, 6, 17, 19, 18, 0, 13, 23, 3, 11, 1, 16, 21, 4, 8, 22, 9, 20, 14, 5, 7, 12, 15]]

Index: 50
H1: Z
***************************************


==> anc/Analysis_of_covers/data/O333-4_covers/three_cusped_O333-4-with-homology.txt <==
[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]

Index: 0
H1: Z + Z + Z
***************************************[[1, 2, 0, 5, 13, 8, 17, 19, 3, 11, 9, 10, 22, 16, 7, 12, 4, 21, 23, 14, 18, 6, 15, 20], [3, 7, 13, 4, 0, 19, 11, 8, 1, 17, 22, 18, 9, 14, 2, 21, 5, 12, 6, 16, 10, 23, 20, 15], [2, 9, 5, 8, 17, 0, 21, 20, 11, 10, 1, 3, 23, 4, 15, 22, 6, 13, 12, 7, 19, 16, 14, 18], [6, 11, 15, 17, 8, 20, 7, 0, 9, 4, 23, 12, 1, 10, 5, 16, 2, 18, 3, 21, 14, 22, 19, 13]]

Index: 1
H1: Z + Z + Z
***************************************[[1, 2, 0, 8, 9, 7, 3, 13, 6, 10, 4, 14, 11, 5, 12, 18, 21, 15, 17, 20, 22, 23, 19, 16], [3, 7, 9, 4, 0, 2, 1, 6, 13, 5, 8, 17, 20, 10, 21, 23, 12, 19, 14, 11, 16, 18, 15, 22], [2, 0, 1, 11, 10, 15, 8, 5, 16, 17, 14, 12, 3, 23, 4, 7, 6, 18, 9, 22, 19, 13, 20, 21], [5, 8, 10, 13, 1, 6, 0, 2, 4, 3, 7, 20, 17, 9, 16, 14, 15, 22, 23, 18, 21, 11, 12, 19]]

Index: 2
H1: Z + Z + Z
***************************************[[1, 2, 0, 6, 8, 10, 7, 3, 12, 5, 9, 19, 4, 18, 16, 14, 15, 13, 17, 20, 11, 23, 21, 22], [3, 5, 8, 4, 0, 7, 10, 1, 9, 2, 12, 21, 6, 22, 17, 11, 23, 20, 16, 13, 14, 15, 19, 18], [2, 0, 1, 11, 13, 14, 3, 15, 4, 17, 5, 6, 20, 8, 10, 16, 7, 18, 9, 12, 19, 22, 23, 21], [5, 3, 4, 8, 10, 6, 0, 9, 1, 12, 2, 14, 7, 11, 13, 22, 20, 23, 15, 17, 21, 16, 18, 19]]

Index: 3
H1: Z + Z + Z
***************************************

==> anc/Analysis_of_covers/data/O333-4_covers/two_cusped_O333-4-with-homology.txt <==
[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]

Index: 0
H1: Z + Z + Z_7 + Z_7 + Z_7
***************************************[[1, 2, 0, 17, 13, 10, 3, 23, 22, 5, 9, 7, 19, 20, 8, 12, 21, 6, 16, 15, 4, 18, 14, 11], [3, 8, 13, 4, 0, 15, 1, 21, 6, 16, 11, 19, 7, 14, 2, 18, 23, 22, 5, 10, 17, 12, 20, 9], [2, 9, 5, 18, 12, 0, 14, 13, 4, 10, 1, 21, 8, 17, 16, 23, 6, 7, 19, 3, 11, 20, 15, 22], [6, 11, 15, 10, 21, 13, 7, 0, 3, 18, 8, 12, 1, 22, 23, 16, 2, 14, 20, 4, 9, 19, 5, 17]]

Index: 1
H1: Z + Z + Z_29
***************************************[[1, 2, 0, 14, 13, 11, 19, 8, 21, 3, 5, 10, 18, 17, 9, 12, 6, 4, 15, 16, 22, 7, 23, 20], [3, 8, 13, 4, 0, 16, 20, 2, 9, 1, 15, 23, 6, 7, 21, 22, 18, 14, 5, 11, 12, 17, 10, 19], [2, 10, 5, 15, 6, 0, 8, 17, 4, 13, 11, 1, 22, 19, 12, 16, 3, 20, 23, 9, 7, 18, 14, 21], [6, 12, 9, 1, 2, 17, 7, 0, 13, 4, 23, 15, 3, 20, 10, 18, 22, 19, 11, 5, 8, 16, 21, 14]]

Index: 2
H1: Z + Z + Z_7
***************************************[[1, 2, 0, 13, 6, 11, 18, 20, 16, 3, 5, 10, 7, 9, 8, 21, 14, 19, 4, 23, 12, 22, 15, 17], [3, 8, 6, 4, 0, 7, 14, 19, 9, 1, 23, 22, 11, 16, 2, 17, 18, 20, 13, 5, 15, 10, 12, 21], [2, 10, 5, 16, 8, 0, 9, 14, 12, 15, 11, 1, 4, 23, 21, 6, 17, 3, 22, 18, 13, 7, 19, 20], [6, 12, 3, 15, 19, 14, 7, 0, 10, 16, 22, 23, 13, 1, 17, 2, 21, 5, 11, 20, 4, 9, 8, 18]]

Index: 3
H1: Z + Z + Z_11
***************************************[[1, 2, 0, 16, 14, 11, 21, 8, 12, 3, 5, 10, 7, 22, 19, 13, 9, 6, 23, 4, 18, 17, 15, 20], [3, 8, 14, 4, 0, 20, 22, 2, 9, 1, 13, 17, 19, 21, 7, 5, 12, 23, 6, 16, 15, 10, 18, 11], [2, 10, 5, 15, 6, 0, 8, 18, 4, 14, 11, 1, 22, 9, 13, 17, 7, 3, 16, 20, 21, 19, 23, 12], [6, 12, 15, 5, 2, 18, 7, 0, 17, 21, 19, 9, 13, 1, 22, 4, 8, 16, 3, 23, 14, 11, 20, 10]]

Index: 4
H1: Z + Z + Z_11
***************************************[[1, 2, 0, 17, 14, 11, 21, 23, 18, 3, 5, 10, 7, 19, 20, 8, 13, 9, 15, 16, 4, 22, 6, 12], [3, 8, 14, 4, 0, 21, 11, 5, 9, 1, 23, 19, 22, 10, 15, 2, 12, 18, 20, 6, 17, 7, 16, 13], [2, 10, 5, 8, 16, 0, 3, 17, 6, 12, 11, 1, 14, 20, 9, 23, 18, 19, 4, 7, 22, 15, 13, 21], [6, 12, 16, 18, 5, 17, 7, 0, 2, 10, 15, 20, 13, 1, 23, 9, 8, 4, 19, 3, 21, 11, 14, 22]]

Index: 5
H1: Z + Z + Z_29
***************************************[[1, 2, 0, 7, 12, 11, 15, 8, 3, 19, 9, 13, 18, 5, 23, 20, 14, 21, 4, 10, 6, 22, 17, 16], [3, 5, 12, 4, 0, 8, 16, 11, 1, 20, 22, 18, 13, 2, 10, 19, 17, 6, 7, 23, 21, 9, 14, 15], [2, 9, 5, 14, 19, 0, 18, 17, 7, 10, 1, 20, 4, 11, 16, 6, 3, 8, 15, 12, 13, 23, 21, 22], [6, 4, 14, 5, 11, 17, 7, 0, 18, 22, 20, 1, 9, 19, 15, 2, 8, 3, 16, 21, 23, 13, 12, 10]]

Index: 6
H1: Z + Z + Z_2
***************************************[[1, 2, 0, 14, 7, 10, 21, 17, 3, 5, 9, 20, 6, 22, 8, 18, 11, 4, 19, 15, 16, 12, 23, 13], [3, 6, 7, 4, 0, 16, 8, 12, 1, 15, 23, 13, 2, 18, 21, 22, 19, 14, 11, 5, 10, 17, 9, 20], [2, 9, 5, 15, 13, 0, 4, 14, 12, 10, 1, 22, 20, 6, 18, 16, 3, 23, 7, 17, 8, 11, 21, 19], [6, 3, 8, 11, 12, 14, 7, 0, 13, 17, 22, 1, 18, 2, 20, 23, 9, 16, 4, 10, 5, 15, 19, 21]]

Index: 7
H1: Z + Z + Z_2 + Z_4 + Z_5
***************************************[[1, 2, 0, 14, 12, 10, 21, 6, 3, 5, 9, 15, 17, 20, 8, 23, 13, 4, 19, 22, 16, 7, 18, 11], [3, 6, 12, 4, 0, 16, 8, 2, 1, 22, 23, 18, 7, 11, 21, 9, 19, 14, 13, 5, 10, 17, 15, 20], [2, 9, 5, 15, 6, 0, 18, 20, 7, 10, 1, 22, 21, 12, 23, 16, 3, 11, 4, 14, 8, 13, 17, 19], [6, 3, 13, 11, 2, 20, 7, 0, 18, 23, 22, 1, 8, 4, 10, 19, 9, 15, 12, 17, 21, 5, 14, 16]]

Index: 8
H1: Z + Z + Z_7
***************************************[[1, 2, 0, 13, 11, 17, 16, 19, 3, 21, 9, 15, 7, 8, 6, 4, 14, 18, 5, 12, 23, 10, 20, 22], [3, 7, 11, 4, 0, 9, 5, 8, 1, 6, 17, 12, 2, 19, 21, 13, 23, 22, 16, 15, 14, 20, 10, 18], [2, 9, 5, 6, 15, 0, 14, 11, 13, 10, 1, 19, 22, 20, 3, 16, 4, 21, 17, 7, 8, 18, 23, 12], [6, 5, 9, 2, 8, 11, 7, 0, 12, 3, 19, 1, 4, 17, 10, 18, 22, 23, 20, 14, 15, 16, 21, 13]]

Index: 9
H1: Z + Z + Z_2
***************************************[[1, 2, 0, 14, 10, 3, 19, 20, 21, 22, 16, 7, 6, 18, 5, 9, 4, 8, 23, 12, 11, 17, 15, 13], [3, 7, 10, 4, 0, 1, 17, 5, 18, 6, 11, 2, 22, 21, 20, 8, 14, 9, 15, 13, 16, 19, 23, 12], [2, 0, 1, 6, 11, 15, 8, 9, 3, 12, 22, 14, 7, 5, 4, 13, 18, 23, 19, 16, 17, 10, 21, 20], [5, 8, 12, 15, 17, 6, 0, 3, 9, 1, 16, 21, 13, 2, 19, 7, 23, 18, 4, 22, 11, 20, 14, 10]]

Index: 10
H1: Z + Z + Z_2 + Z_2 + Z_2
***************************************[[1, 2, 0, 14, 10, 3, 4, 9, 20, 11, 6, 7, 13, 18, 5, 23, 15, 22, 12, 17, 21, 8, 19, 16], [3, 7, 10, 4, 0, 1, 14, 5, 18, 6, 11, 2, 23, 20, 9, 13, 21, 8, 17, 12, 15, 22, 16, 19], [2, 0, 1, 15, 6, 14, 8, 11, 4, 12, 22, 19, 18, 5, 13, 16, 3, 10, 9, 7, 23, 20, 17, 21], [5, 8, 12, 17, 14, 6, 0, 3, 9, 1, 21, 20, 13, 2, 18, 23, 11, 7, 4, 10, 16, 19, 15, 22]]

Index: 11
H1: Z + Z
***************************************[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 19, 22, 17, 13, 12, 23, 20, 16, 21, 18, 15, 14], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 14, 20, 21, 23, 18, 13, 22, 15, 17, 12, 16, 19], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 22, 23, 21], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 22, 19, 15, 18, 23, 12, 14, 21, 16, 13, 17, 20]]

Index: 12
H1: Z + Z + Z_2 + Z_2 + Z_7
***************************************[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 15, 20, 23, 21, 14, 13, 22, 18, 17, 12, 19, 16], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 19, 21, 13, 20, 12, 23, 17, 16, 22, 14, 15, 18], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 23, 21, 22], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 21, 19, 15, 18, 23, 12, 14, 22, 16, 17, 13, 20]]

Index: 13
H1: Z + Z
***************************************[[1, 2, 0, 14, 10, 4, 18, 9, 3, 11, 5, 7, 13, 17, 8, 22, 15, 12, 19, 6, 23, 20, 16, 21], [3, 7, 10, 4, 0, 14, 16, 8, 1, 5, 11, 2, 21, 15, 9, 23, 17, 6, 20, 12, 22, 19, 18, 13], [2, 0, 1, 12, 15, 17, 9, 6, 20, 7, 4, 16, 14, 5, 3, 10, 22, 13, 23, 18, 21, 8, 11, 19], [5, 9, 12, 1, 16, 6, 0, 17, 4, 3, 20, 15, 13, 2, 7, 18, 8, 14, 11, 10, 19, 22, 23, 21]]

Index: 14
H1: Z + Z
***************************************[[1, 2, 0, 14, 10, 15, 18, 21, 3, 13, 16, 7, 23, 22, 8, 17, 4, 5, 19, 6, 12, 11, 9, 20], [3, 7, 10, 4, 0, 18, 15, 8, 1, 5, 11, 2, 22, 23, 21, 20, 14, 13, 9, 12, 6, 16, 19, 17], [2, 0, 1, 12, 13, 4, 9, 14, 6, 8, 7, 19, 15, 5, 10, 3, 23, 11, 16, 17, 21, 22, 20, 18], [5, 9, 12, 1, 15, 6, 0, 20, 4, 3, 16, 23, 13, 2, 17, 8, 19, 22, 7, 10, 18, 11, 14, 21]]

Index: 15
H1: Z + Z + Z_2 + Z_2 + Z_2
***************************************[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 20, 19, 22, 14, 13, 23, 17, 16, 21, 12, 15, 18], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 22, 12, 20, 23, 15, 14, 21, 18, 17, 19, 13, 16], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 22, 23, 21], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 23, 19, 12, 21, 13, 15, 22, 16, 20, 14, 17]]

Index: 16
H1: Z + Z
***************************************[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 21, 15, 20, 23, 18, 14, 22, 12, 17, 19, 16, 13], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 14, 19, 22, 17, 13, 21, 20, 16, 23, 15, 12, 18], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 23, 21, 22], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 22, 19, 12, 21, 13, 15, 23, 16, 20, 17, 14]]

Index: 17
H1: Z + Z + Z_2 + Z_2 + Z_7
***************************************

==> anc/Finding_low_index_subgroups/code/O333-2_up_to_indx_24_covers.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
# As implemented for the paper, it outputs to ../data/raw_O333-2_up_to_indx_24.txt
# which is shipped here as zipped file

# This code was originally run on the computers at the University of Pittsburgh Center for Research Computing, RRID:SCR 022735.

from low_index import *

idx = 24
t = SimsTree(7, idx, ['aaa','ccc','eee','gg','ab','cd','ef','dada','fafafa','fcfcfcfc','gcgcgc','gege'])
sgrps = t.list()

# Writing out the results
with open(f"../data/raw_O333-2_up_to_indx_{idx}.txt", "w") as file:
    # Write each number in the list to the file
    file.write(f"number of subgroups of O333-2 w index up to {idx} : {len(sgrps)} \n")
    for item in sgrps:
        file.write(str(item.permutation_rep()) + "\n")


==> anc/Finding_low_index_subgroups/code/O333-3_up_to_indx_24_covers.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
# As implemented for the paper, it outputs to ../data/raw_O333-3_up_to_indx_24.txt
# which is shipped here as zipped file

# This code was originally run on the computers at the University of Pittsburgh Center for Research Computing, RRID:SCR 022735.


from low_index import *

idx = 24
t = SimsTree(7, idx, ['aaa','ccc','eee','gg','ab','cd','ef','dada','fafafa','fcfcfcfc','dgdg','fgfgfg'])
sgrps = t.list()

# Open the file in write mode
with open(f"../data/raw_O333-3_up_to_indx_{idx}.txt", "w") as file:
    # Write each number in the list to the file
    file.write(f"number of subgroups of O333-3 w index up to {idx} : {len(sgrps)} \n")
    for item in sgrps:
        file.write(str(item.permutation_rep()) + "\n")


==> anc/Finding_low_index_subgroups/code/O333-4_up_to_indx_24_covers.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
# As implemented for the paper, it outputs to ../data/raw_O333-4_up_to_indx_24.txt
# which is shipped here as zipped file

# This code was originally run on the computers at the University of Pittsburgh Center for Research Computing, RRID:SCR 022735.

from low_index import *

idx = 24
t = SimsTree(8, idx, ['aaa','ccc','eee','ggg','ab','cd','ef', 'gh','dada','fafafa','fcfcfcfc','dgdg','fgfg'])
sgrps = t.list()

# Open the file in write mode
with open(f"../data/raw_O333-4_up_to_indx_{idx}.txt", "w") as file:
    # Write each number in the list to the file
    file.write(f"number of subgroups of O333-4 w index up to {idx} : {len(sgrps)} \n")
    for item in sgrps:
        file.write(str(item.permutation_rep()) + "\n")


==> anc/Finding_low_index_subgroups/code/README.txt <==

README for Ancillary Files

The ancillary files included with this paper implement the computational pipeline used to enumerate and analyze manifold covers of the prism orbifolds O333-k (for k = 2, 3, or 4). The scripts were originally developed during Arshia Gharagozlou's PhD work on enumerating manifold covers of prism orbifolds and were adapted for the computations in the paper:

"Knot complements decomposing into prisms"
by Jason DeBlois, Arshia Gharagozlou, and Neil R. Hoffman.

The files are intended to be run sequentially as part of a pipeline for generating covers, filtering manifold covers, identifying single-cusped manifolds, and computing first homology groups via GAP.


1. O333-k_up_to_indx_24_covers.py

This script enumerates subgroups of the prism orbifold group O333-k up to index 24.

The enumeration is performed using the low-index 1.1.0 Python package, which implements Sims' low-index subgroup enumeration algorithm. The script constructs a SimsTree object and lists all subgroups up to the specified index bound.

The output consists of permutation representations of the subgroups, written to a raw text file for later processing. These raw files are included in the ancillary data as compressed files.


2. raw_cover_processor-O333-k.py

This script processes the raw subgroup data produced by the previous step.

Its purpose is to:

- load the raw permutation representations of subgroups,
- remove redundant generators that arise from the orbifold presentation,
- filter the data to retain only subgroups of index exactly 24, and
- write the cleaned permutation representations to a new file.

The output of this step is a cleaned list of permutation representations corresponding to index-24 covers of O333-k.


3. is_it_tor_free.py

This script determines whether a given permutation representation corresponds to a torsion-free subgroup.

A torsion-free subgroup corresponds to a manifold cover rather than an orbifold cover.

The function checks several combinatorial conditions on the permutation representation to ensure that no element fixes points in a way corresponding to torsion in the orbifold group. If any of these conditions fail, the subgroup contains torsion and is rejected.

The function returns:
True  — the subgroup is torsion-free (a manifold cover)
False — the subgroup contains torsion.


4. cusp_seqs.py

This script counts the number of cusps of each manifold cover.

It analyzes the permutation representation of the subgroup to determine how cusp cycles glue together in the covering space. The script was particularly used to identify single-cusped manifold covers.

The output of this script was used to collect the list of single-cusped manifold covers of index 24 that were used for further homological computations.


5. hom_O333_k.py

This script computes the spine structure of a manifold cover of O333-k.

Given the permutation representation of a cover, the script:

1. reconstructs the cell structure of the cover using the action of the generators,
2. determines equivalence classes of edges in the resulting cell decomposition,
3. constructs the corresponding spine complex, and
4. generates a GAP script describing the associated finitely presented group.

This GAP script can then be used to compute the first homology group of the manifold cover.


6. gap_script_O333-k.txt

These files are the GAP scripts produced by the hom_O333_k.py scripts.

Each script defines:

- a finitely presented group associated to the spine of a manifold cover, and
- the relators corresponding to the face relations of the spine.

The script then computes the abelianization of the group, which yields the first homology group H1 of the manifold cover.

These computations were used to determine the homology groups reported in the paper.


==> anc/Finding_low_index_subgroups/code/cusp_seqs.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
# https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%205/Chapter%205.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
# cusp_seqs function computes the number of cusps of a manifolds cover
# output is a list of lists, each representing a single equivalence class of the ideal vertex
#
def cusp_seqs(permrep):
    cuspseqs = []
    x = permrep[0]
    y = permrep[1]
    z = permrep[2]
    w = permrep[3]
    n = 24 # cover index
    allcusps = list(range(n))
    while allcusps != []:
        thiscusp = [allcusps.pop()]
        index = 0
        while index < len(thiscusp):
            i = thiscusp[index]
            if x[i] in allcusps:
                thiscusp.append(x[i])
                allcusps.remove(x[i])
            if z[i] in allcusps:
                thiscusp.append(z[i])
                allcusps.remove(z[i])
            index = index + 1
        cuspseqs.append(thiscusp)
    return cuspseqs


==> anc/Finding_low_index_subgroups/code/gap_script_O333-2.txt <==
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.24^-1 * f.7^-1,
    f.3 * f.15 * f.26^-1,
    f.2 * f.16 * f.27^-1,
    f.4 * f.17 * f.24^-1 * f.6^-1,
    f.16 * f.34^-1,
    f.18 * f.27^-1 * f.6^-1,
    f.9 * f.16 * f.35^-1 * f.19^-1,
    f.9 * f.18 * f.36^-1,
    f.4 * f.15 * f.27^-1 * f.8^-1,
    f.5 * f.17 * f.25^-1 * f.7^-1,
    f.1 * f.16 * f.26^-1 * f.7^-1,
    f.15 * f.37^-1 * f.20^-1,
    f.5 * f.14 * f.26^-1 * f.8^-1,
    f.10 * f.35^-1 * f.21^-1,
    f.3 * f.18 * f.25^-1 * f.8^-1,
    f.10 * f.17 * f.36^-1 * f.20^-1,
    f.11 * f.18 * f.34^-1 * f.21^-1,
    f.11 * f.17 * f.37^-1,
    f.12 * f.14 * f.37^-1 * f.21^-1,
    f.13 * f.15 * f.36^-1 * f.19^-1,
    f.12 * f.34^-1 * f.19^-1,
    f.13 * f.14 * f.35^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.41 * f.25^-1,
    f.44 * f.24^-1,
    f.45 * f.26^-1,
    f.23 * f.45 * f.27^-1,
    f.22 * f.39 * f.24^-1,
    f.28 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.29 * f.42 * f.35^-1,
    f.30 * f.43 * f.36^-1,
    f.43 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.47 * f.26^-1,
    f.31 * f.46 * f.37^-1,
    f.23 * f.46 * f.26^-1,
    f.31 * f.44 * f.35^-1,
    f.48 * f.25^-1,
    f.32 * f.48 * f.36^-1,
    f.29 * f.41 * f.34^-1,
    f.32 * f.49 * f.37^-1,
    f.28 * f.39 * f.37^-1,
    f.33 * f.49 * f.36^-1,
    f.30 * f.42 * f.34^-1,
    f.33 * f.47 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.14 * f.24^-1 * f.6^-1,
    f.2 * f.14 * f.25^-1 * f.7^-1,
    f.3 * f.15 * f.25^-1,
    f.2 * f.16 * f.26^-1,
    f.14 * f.34^-1,
    f.4 * f.16 * f.24^-1 * f.7^-1,
    f.5 * f.26^-1 * f.6^-1,
    f.17 * f.27^-1 * f.6^-1,
    f.9 * f.18 * f.35^-1,
    f.10 * f.17 * f.35^-1 * f.19^-1,
    f.1 * f.18 * f.27^-1 * f.7^-1,
    f.11 * f.17 * f.36^-1 * f.20^-1,
    f.5 * f.18 * f.25^-1 * f.8^-1,
    f.4 * f.15 * f.27^-1 * f.8^-1,
    f.12 * f.14 * f.37^-1 * f.20^-1,
    f.3 * f.17 * f.26^-1 * f.8^-1,
    f.11 * f.18 * f.37^-1 * f.19^-1,
    f.10 * f.16 * f.34^-1 * f.21^-1,
    f.13 * f.16 * f.36^-1 * f.19^-1,
    f.13 * f.37^-1,
    f.9 * f.15 * f.34^-1 * f.20^-1,
    f.35^-1 * f.21^-1,
    f.12 * f.15 * f.36^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.44 * f.25^-1,
    f.22 * f.39 * f.25^-1,
    f.23 * f.45 * f.26^-1,
    f.28 * f.39 * f.34^-1,
    f.22 * f.40 * f.24^-1,
    f.40 * f.26^-1,
    f.47 * f.27^-1,
    f.29 * f.42 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.31 * f.45 * f.36^-1,
    f.23 * f.46 * f.25^-1,
    f.46 * f.27^-1,
    f.28 * f.38 * f.37^-1,
    f.48 * f.26^-1,
    f.31 * f.44 * f.37^-1,
    f.29 * f.41 * f.34^-1,
    f.32 * f.49 * f.36^-1,
    f.30 * f.42 * f.37^-1,
    f.33 * f.49 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.33 * f.47 * f.36^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.13 * f.26^-1 * f.7^-1,
    f.3 * f.14 * f.27^-1,
    f.2 * f.15 * f.25^-1,
    f.16 * f.27^-1 * f.18^-1,
    f.15 * f.34^-1 * f.19^-1,
    f.4 * f.16 * f.26^-1 * f.6^-1,
    f.15 * f.24^-1 * f.6^-1,
    f.8 * f.14 * f.35^-1 * f.20^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.1 * f.14 * f.24^-1 * f.7^-1,
    f.5 * f.15 * f.36^-1,
    f.9 * f.14 * f.36^-1 * f.19^-1,
    f.4 * f.13 * f.37^-1,
    f.10 * f.16 * f.35^-1 * f.19^-1,
    f.11 * f.35^-1 * f.21^-1,
    f.3 * f.17 * f.34^-1,
    f.12 * f.13 * f.34^-1 * f.20^-1,
    f.11 * f.17 * f.26^-1 * f.18^-1,
    f.12 * f.25^-1 * f.18^-1,
    f.10 * f.17 * f.36^-1 * f.21^-1,
    f.8 * f.16 * f.37^-1 * f.21^-1,
    f.9 * f.37^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.41 * f.26^-1,
    f.44 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.22 * f.40 * f.27^-1,
    f.28 * f.39 * f.34^-1,
    f.47 * f.26^-1,
    f.42 * f.24^-1,
    f.28 * f.40 * f.35^-1,
    f.23 * f.47 * f.27^-1,
    f.45 * f.24^-1,
    f.29 * f.43 * f.36^-1,
    f.30 * f.42 * f.36^-1,
    f.31 * f.48 * f.37^-1,
    f.32 * f.46 * f.35^-1,
    f.33 * f.45 * f.35^-1,
    f.30 * f.43 * f.34^-1,
    f.31 * f.49 * f.34^-1,
    f.23 * f.49 * f.26^-1,
    f.48 * f.25^-1,
    f.32 * f.44 * f.36^-1,
    f.29 * f.41 * f.37^-1,
    f.33 * f.46 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.25^-1 * f.6^-1,
    f.2 * f.34^-1,
    f.3 * f.13 * f.26^-1,
    f.2 * f.14 * f.25^-1,
    f.4 * f.15 * f.35^-1,
    f.5 * f.14 * f.24^-1 * f.7^-1,
    f.5 * f.16 * f.27^-1 * f.6^-1,
    f.15 * f.24^-1 * f.6^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.1 * f.17 * f.36^-1,
    f.8 * f.14 * f.35^-1 * f.19^-1,
    f.4 * f.17 * f.27^-1 * f.7^-1,
    f.9 * f.16 * f.36^-1 * f.20^-1,
    f.3 * f.15 * f.26^-1 * f.7^-1,
    f.10 * f.17 * f.34^-1 * f.20^-1,
    f.8 * f.13 * f.27^-1 * f.21^-1,
    f.11 * f.17 * f.26^-1 * f.21^-1,
    f.11 * f.13 * f.35^-1 * f.18^-1,
    f.9 * f.36^-1 * f.19^-1,
    f.10 * f.16 * f.25^-1 * f.21^-1,
    f.12 * f.16 * f.37^-1 * f.18^-1,
    f.12 * f.13 * f.37^-1 * f.19^-1,
    f.14 * f.37^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.28 * f.41 * f.34^-1,
    f.22 * f.40 * f.26^-1,
    f.44 * f.25^-1,
    f.30 * f.40 * f.35^-1,
    f.22 * f.39 * f.24^-1,
    f.47 * f.27^-1,
    f.42 * f.24^-1,
    f.30 * f.38 * f.34^-1,
    f.29 * f.41 * f.36^-1,
    f.29 * f.42 * f.35^-1,
    f.43 * f.27^-1,
    f.28 * f.43 * f.36^-1,
    f.23 * f.45 * f.26^-1,
    f.31 * f.45 * f.34^-1,
    f.23 * f.46 * f.27^-1,
    f.46 * f.26^-1,
    f.32 * f.48 * f.35^-1,
    f.33 * f.49 * f.36^-1,
    f.49 * f.25^-1,
    f.31 * f.44 * f.37^-1,
    f.32 * f.47 * f.37^-1,
    f.33 * f.48 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.25^-1 * f.6^-1,
    f.2 * f.13 * f.24^-1 * f.7^-1,
    f.3 * f.14 * f.26^-1,
    f.2 * f.15 * f.25^-1,
    f.4 * f.13 * f.27^-1 * f.6^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.16 * f.24^-1 * f.6^-1,
    f.8 * f.14 * f.35^-1 * f.19^-1,
    f.16 * f.25^-1 * f.21^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.1 * f.15 * f.26^-1 * f.7^-1,
    f.9 * f.34^-1 * f.19^-1,
    f.3 * f.15 * f.36^-1,
    f.4 * f.17 * f.34^-1,
    f.8 * f.17 * f.37^-1 * f.20^-1,
    f.5 * f.37^-1,
    f.9 * f.14 * f.27^-1 * f.21^-1,
    f.10 * f.17 * f.26^-1 * f.21^-1,
    f.11 * f.14 * f.36^-1 * f.20^-1,
    f.12 * f.16 * f.36^-1 * f.18^-1,
    f.11 * f.13 * f.35^-1 * f.18^-1,
    f.12 * f.13 * f.37^-1 * f.19^-1,
    f.10 * f.16 * f.35^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.41 * f.24^-1,
    f.42 * f.26^-1,
    f.44 * f.25^-1,
    f.22 * f.40 * f.27^-1,
    f.28 * f.39 * f.34^-1,
    f.47 * f.24^-1,
    f.28 * f.40 * f.35^-1,
    f.22 * f.38 * f.25^-1,
    f.48 * f.27^-1,
    f.23 * f.45 * f.26^-1,
    f.29 * f.43 * f.34^-1,
    f.30 * f.42 * f.36^-1,
    f.31 * f.45 * f.34^-1,
    f.30 * f.43 * f.37^-1,
    f.29 * f.41 * f.37^-1,
    f.23 * f.46 * f.27^-1,
    f.46 * f.26^-1,
    f.32 * f.49 * f.36^-1,
    f.31 * f.44 * f.36^-1,
    f.32 * f.47 * f.35^-1,
    f.33 * f.48 * f.37^-1,
    f.33 * f.49 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.26^-1 * f.7^-1,
    f.3 * f.15 * f.26^-1,
    f.2 * f.16 * f.25^-1,
    f.4 * f.13 * f.34^-1,
    f.4 * f.16 * f.27^-1 * f.6^-1,
    f.17 * f.24^-1 * f.6^-1,
    f.1 * f.25^-1 * f.7^-1,
    f.17 * f.35^-1 * f.18^-1,
    f.5 * f.13 * f.27^-1 * f.7^-1,
    f.8 * f.15 * f.34^-1 * f.19^-1,
    f.3 * f.35^-1,
    f.8 * f.14 * f.27^-1 * f.21^-1,
    f.9 * f.34^-1 * f.18^-1,
    f.15 * f.24^-1 * f.21^-1,
    f.10 * f.13 * f.36^-1 * f.20^-1,
    f.5 * f.15 * f.36^-1,
    f.9 * f.16 * f.37^-1 * f.19^-1,
    f.11 * f.14 * f.37^-1 * f.18^-1,
    f.11 * f.17 * f.37^-1 * f.20^-1,
    f.12 * f.17 * f.26^-1 * f.21^-1,
    f.10 * f.14 * f.36^-1 * f.19^-1,
    f.12 * f.16 * f.35^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.41 * f.26^-1,
    f.44 * f.26^-1,
    f.42 * f.25^-1,
    f.28 * f.40 * f.34^-1,
    f.22 * f.39 * f.27^-1,
    f.23 * f.44 * f.24^-1,
    f.22 * f.40 * f.25^-1,
    f.28 * f.38 * f.35^-1,
    f.47 * f.27^-1,
    f.29 * f.43 * f.34^-1,
    f.30 * f.42 * f.35^-1,
    f.23 * f.45 * f.27^-1,
    f.31 * f.46 * f.34^-1,
    f.46 * f.24^-1,
    f.30 * f.43 * f.36^-1,
    f.29 * f.41 * f.36^-1,
    f.31 * f.45 * f.37^-1,
    f.32 * f.48 * f.37^-1,
    f.33 * f.49 * f.37^-1,
    f.48 * f.26^-1,
    f.33 * f.47 * f.36^-1,
    f.32 * f.49 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.14 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.24^-1 * f.7^-1,
    f.3 * f.15 * f.26^-1,
    f.2 * f.16 * f.27^-1,
    f.16 * f.34^-1,
    f.17 * f.27^-1 * f.6^-1,
    f.4 * f.15 * f.24^-1 * f.6^-1,
    f.9 * f.18 * f.34^-1 * f.19^-1,
    f.10 * f.17 * f.35^-1 * f.20^-1,
    f.4 * f.27^-1 * f.8^-1,
    f.5 * f.17 * f.25^-1 * f.7^-1,
    f.1 * f.26^-1 * f.7^-1,
    f.11 * f.35^-1 * f.21^-1,
    f.3 * f.18 * f.25^-1 * f.8^-1,
    f.15 * f.36^-1 * f.19^-1,
    f.5 * f.16 * f.26^-1 * f.8^-1,
    f.10 * f.14 * f.37^-1 * f.19^-1,
    f.12 * f.15 * f.37^-1 * f.20^-1,
    f.11 * f.18 * f.37^-1,
    f.12 * f.14 * f.35^-1,
    f.13 * f.18 * f.36^-1 * f.20^-1,
    f.13 * f.17 * f.34^-1 * f.21^-1,
    f.9 * f.16 * f.36^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.25^-1,
    f.22 * f.39 * f.24^-1,
    f.22 * f.38 * f.26^-1,
    f.44 * f.27^-1,
    f.28 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.47 * f.24^-1,
    f.29 * f.42 * f.34^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.48 * f.25^-1,
    f.23 * f.44 * f.26^-1,
    f.28 * f.39 * f.35^-1,
    f.23 * f.45 * f.25^-1,
    f.31 * f.46 * f.36^-1,
    f.46 * f.26^-1,
    f.32 * f.47 * f.37^-1,
    f.33 * f.49 * f.37^-1,
    f.29 * f.41 * f.37^-1,
    f.33 * f.48 * f.35^-1,
    f.32 * f.49 * f.36^-1,
    f.31 * f.45 * f.34^-1,
    f.30 * f.42 * f.36^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.13 * f.35^-1 * f.7^-1,
    f.3 * f.14 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.4 * f.15 * f.35^-1,
    f.4 * f.26^-1 * f.6^-1,
    f.16 * f.36^-1,
    f.14 * f.26^-1 * f.18^-1,
    f.8 * f.16 * f.37^-1 * f.20^-1,
    f.9 * f.14 * f.36^-1 * f.20^-1,
    f.5 * f.14 * f.37^-1 * f.7^-1,
    f.1 * f.36^-1 * f.7^-1,
    f.10 * f.17 * f.25^-1 * f.18^-1,
    f.35^-1 * f.21^-1,
    f.10 * f.13 * f.24^-1 * f.19^-1,
    f.3 * f.16 * f.24^-1 * f.6^-1,
    f.5 * f.17 * f.27^-1 * f.6^-1,
    f.9 * f.15 * f.34^-1 * f.21^-1,
    f.8 * f.13 * f.27^-1 * f.18^-1,
    f.11 * f.17 * f.34^-1 * f.20^-1,
    f.12 * f.17 * f.37^-1 * f.21^-1,
    f.11 * f.15 * f.25^-1 * f.19^-1,
    f.12 * f.16 * f.27^-1 * f.19^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.30 * f.39 * f.35^-1,
    f.44 * f.25^-1,
    f.22 * f.44 * f.26^-1,
    f.31 * f.40 * f.35^-1,
    f.40 * f.26^-1,
    f.30 * f.38 * f.36^-1,
    f.42 * f.26^-1,
    f.29 * f.43 * f.37^-1,
    f.28 * f.43 * f.36^-1,
    f.32 * f.45 * f.37^-1,
    f.29 * f.42 * f.36^-1,
    f.22 * f.45 * f.25^-1,
    f.32 * f.46 * f.35^-1,
    f.46 * f.24^-1,
    f.47 * f.24^-1,
    f.41 * f.27^-1,
    f.31 * f.39 * f.34^-1,
    f.23 * f.47 * f.27^-1,
    f.33 * f.48 * f.34^-1,
    f.33 * f.49 * f.37^-1,
    f.23 * f.48 * f.25^-1,
    f.49 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.14 * f.24^-1 * f.6^-1,
    f.2 * f.15 * f.25^-1 * f.7^-1,
    f.3 * f.16 * f.25^-1,
    f.2 * f.17 * f.26^-1,
    f.17 * f.34^-1,
    f.4 * f.18 * f.26^-1 * f.6^-1,
    f.17 * f.27^-1 * f.6^-1,
    f.9 * f.18 * f.34^-1 * f.19^-1,
    f.10 * f.17 * f.35^-1 * f.20^-1,
    f.1 * f.27^-1 * f.7^-1,
    f.5 * f.16 * f.24^-1 * f.7^-1,
    f.5 * f.14 * f.27^-1 * f.8^-1,
    f.4 * f.25^-1 * f.8^-1,
    f.11 * f.15 * f.35^-1,
    f.3 * f.15 * f.26^-1 * f.8^-1,
    f.12 * f.15 * f.36^-1 * f.20^-1,
    f.12 * f.14 * f.34^-1 * f.21^-1,
    f.11 * f.18 * f.37^-1 * f.20^-1,
    f.9 * f.16 * f.36^-1,
    f.13 * f.35^-1 * f.19^-1,
    f.18 * f.36^-1 * f.21^-1,
    f.10 * f.14 * f.37^-1 * f.19^-1,
    f.13 * f.16 * f.37^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.22 * f.39 * f.25^-1,
    f.44 * f.25^-1,
    f.23 * f.45 * f.26^-1,
    f.28 * f.40 * f.34^-1,
    f.40 * f.26^-1,
    f.47 * f.27^-1,
    f.29 * f.42 * f.34^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.46 * f.24^-1,
    f.22 * f.38 * f.27^-1,
    f.23 * f.46 * f.25^-1,
    f.31 * f.45 * f.35^-1,
    f.48 * f.26^-1,
    f.31 * f.44 * f.36^-1,
    f.32 * f.47 * f.34^-1,
    f.33 * f.49 * f.37^-1,
    f.32 * f.49 * f.36^-1,
    f.28 * f.39 * f.35^-1,
    f.33 * f.48 * f.36^-1,
    f.30 * f.42 * f.37^-1,
    f.29 * f.41 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.24^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.15 * f.25^-1,
    f.2 * f.16 * f.26^-1,
    f.16 * f.27^-1 * f.6^-1,
    f.4 * f.14 * f.26^-1 * f.6^-1,
    f.15 * f.24^-1 * f.18^-1,
    f.8 * f.16 * f.35^-1 * f.20^-1,
    f.9 * f.17 * f.27^-1 * f.18^-1,
    f.5 * f.15 * f.36^-1,
    f.1 * f.37^-1,
    f.5 * f.13 * f.37^-1 * f.7^-1,
    f.4 * f.34^-1 * f.7^-1,
    f.3 * f.17 * f.35^-1 * f.7^-1,
    f.9 * f.14 * f.36^-1 * f.21^-1,
    f.10 * f.17 * f.25^-1 * f.19^-1,
    f.11 * f.26^-1 * f.19^-1,
    f.8 * f.13 * f.25^-1 * f.18^-1,
    f.12 * f.17 * f.36^-1 * f.20^-1,
    f.11 * f.15 * f.34^-1 * f.20^-1,
    f.10 * f.13 * f.35^-1 * f.21^-1,
    f.14 * f.27^-1 * f.19^-1,
    f.12 * f.16 * f.37^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.28 * f.39 * f.34^-1,
    f.23 * f.41 * f.25^-1,
    f.44 * f.26^-1,
    f.22 * f.40 * f.27^-1,
    f.40 * f.26^-1,
    f.23 * f.42 * f.24^-1,
    f.29 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.30 * f.45 * f.36^-1,
    f.31 * f.44 * f.37^-1,
    f.28 * f.38 * f.37^-1,
    f.29 * f.42 * f.34^-1,
    f.32 * f.47 * f.35^-1,
    f.31 * f.46 * f.36^-1,
    f.45 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.47 * f.25^-1,
    f.33 * f.48 * f.36^-1,
    f.30 * f.46 * f.34^-1,
    f.33 * f.49 * f.35^-1,
    f.48 * f.27^-1,
    f.32 * f.49 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.13 * f.34^-1,
    f.3 * f.14 * f.26^-1,
    f.2 * f.15 * f.25^-1,
    f.15 * f.35^-1 * f.18^-1,
    f.4 * f.16 * f.27^-1 * f.6^-1,
    f.17 * f.24^-1 * f.6^-1,
    f.16 * f.36^-1 * f.19^-1,
    f.8 * f.17 * f.37^-1 * f.20^-1,
    f.5 * f.14 * f.35^-1,
    f.1 * f.37^-1,
    f.4 * f.25^-1 * f.7^-1,
    f.9 * f.17 * f.26^-1 * f.21^-1,
    f.10 * f.36^-1 * f.20^-1,
    f.11 * f.16 * f.24^-1 * f.21^-1,
    f.3 * f.17 * f.27^-1 * f.7^-1,
    f.8 * f.13 * f.35^-1 * f.19^-1,
    f.5 * f.15 * f.26^-1 * f.7^-1,
    f.9 * f.15 * f.37^-1 * f.19^-1,
    f.12 * f.14 * f.34^-1 * f.18^-1,
    f.11 * f.13 * f.36^-1 * f.18^-1,
    f.10 * f.14 * f.27^-1 * f.21^-1,
    f.12 * f.16 * f.34^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.28 * f.40 * f.34^-1,
    f.41 * f.26^-1,
    f.44 * f.25^-1,
    f.29 * f.39 * f.35^-1,
    f.47 * f.27^-1,
    f.23 * f.47 * f.24^-1,
    f.29 * f.40 * f.36^-1,
    f.28 * f.38 * f.37^-1,
    f.30 * f.45 * f.35^-1,
    f.31 * f.44 * f.37^-1,
    f.48 * f.25^-1,
    f.22 * f.42 * f.26^-1,
    f.32 * f.43 * f.36^-1,
    f.43 * f.24^-1,
    f.22 * f.41 * f.27^-1,
    f.31 * f.46 * f.35^-1,
    f.45 * f.26^-1,
    f.32 * f.42 * f.37^-1,
    f.30 * f.46 * f.34^-1,
    f.33 * f.48 * f.36^-1,
    f.23 * f.49 * f.27^-1,
    f.33 * f.49 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.15 * f.26^-1,
    f.2 * f.16 * f.25^-1,
    f.16 * f.35^-1 * f.18^-1,
    f.4 * f.17 * f.27^-1 * f.6^-1,
    f.14 * f.24^-1 * f.6^-1,
    f.8 * f.17 * f.36^-1 * f.19^-1,
    f.9 * f.14 * f.36^-1 * f.18^-1,
    f.5 * f.17 * f.37^-1,
    f.1 * f.36^-1,
    f.4 * f.16 * f.26^-1 * f.7^-1,
    f.9 * f.13 * f.35^-1 * f.19^-1,
    f.10 * f.26^-1 * f.21^-1,
    f.11 * f.16 * f.24^-1 * f.21^-1,
    f.3 * f.14 * f.25^-1 * f.7^-1,
    f.13 * f.27^-1 * f.21^-1,
    f.11 * f.15 * f.35^-1 * f.20^-1,
    f.12 * f.17 * f.34^-1 * f.18^-1,
    f.5 * f.15 * f.27^-1 * f.7^-1,
    f.12 * f.13 * f.34^-1 * f.20^-1,
    f.10 * f.15 * f.37^-1 * f.19^-1,
    f.8 * f.37^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.28 * f.40 * f.34^-1,
    f.41 * f.26^-1,
    f.44 * f.25^-1,
    f.29 * f.39 * f.35^-1,
    f.47 * f.27^-1,
    f.23 * f.44 * f.24^-1,
    f.29 * f.40 * f.36^-1,
    f.28 * f.38 * f.36^-1,
    f.30 * f.48 * f.37^-1,
    f.31 * f.48 * f.36^-1,
    f.45 * f.26^-1,
    f.32 * f.42 * f.35^-1,
    f.22 * f.43 * f.26^-1,
    f.43 * f.24^-1,
    f.49 * f.25^-1,
    f.23 * f.46 * f.27^-1,
    f.33 * f.45 * f.35^-1,
    f.33 * f.46 * f.34^-1,
    f.22 * f.42 * f.27^-1,
    f.30 * f.49 * f.34^-1,
    f.31 * f.47 * f.37^-1,
    f.32 * f.41 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.13 * f.35^-1 * f.7^-1,
    f.3 * f.25^-1,
    f.2 * f.14 * f.26^-1,
    f.14 * f.27^-1 * f.18^-1,
    f.8 * f.15 * f.26^-1 * f.19^-1,
    f.4 * f.14 * f.36^-1,
    f.15 * f.35^-1,
    f.5 * f.15 * f.37^-1 * f.7^-1,
    f.9 * f.15 * f.27^-1 * f.19^-1,
    f.1 * f.16 * f.34^-1 * f.7^-1,
    f.4 * f.17 * f.26^-1 * f.6^-1,
    f.10 * f.16 * f.35^-1 * f.20^-1,
    f.11 * f.16 * f.37^-1 * f.21^-1,
    f.12 * f.36^-1 * f.20^-1,
    f.10 * f.14 * f.24^-1 * f.18^-1,
    f.3 * f.13 * f.27^-1 * f.6^-1,
    f.5 * f.17 * f.25^-1 * f.6^-1,
    f.8 * f.16 * f.25^-1 * f.18^-1,
    f.12 * f.17 * f.24^-1 * f.19^-1,
    f.9 * f.13 * f.36^-1 * f.21^-1,
    f.34^-1 * f.21^-1,
    f.11 * f.17 * f.37^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.28 * f.42 * f.35^-1,
    f.44 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.23 * f.40 * f.27^-1,
    f.40 * f.26^-1,
    f.30 * f.47 * f.36^-1,
    f.32 * f.45 * f.35^-1,
    f.29 * f.43 * f.37^-1,
    f.42 * f.27^-1,
    f.33 * f.44 * f.34^-1,
    f.43 * f.26^-1,
    f.29 * f.41 * f.35^-1,
    f.33 * f.45 * f.37^-1,
    f.32 * f.46 * f.36^-1,
    f.46 * f.24^-1,
    f.47 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.48 * f.25^-1,
    f.23 * f.39 * f.24^-1,
    f.31 * f.49 * f.36^-1,
    f.30 * f.49 * f.34^-1,
    f.31 * f.48 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.34^-1 * f.7^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.27^-1 * f.18^-1,
    f.8 * f.14 * f.26^-1 * f.19^-1,
    f.4 * f.14 * f.35^-1,
    f.16 * f.36^-1,
    f.4 * f.17 * f.26^-1 * f.6^-1,
    f.9 * f.16 * f.34^-1 * f.20^-1,
    f.5 * f.13 * f.36^-1 * f.7^-1,
    f.1 * f.15 * f.37^-1 * f.7^-1,
    f.10 * f.15 * f.24^-1 * f.18^-1,
    f.11 * f.37^-1 * f.20^-1,
    f.12 * f.16 * f.35^-1 * f.21^-1,
    f.3 * f.13 * f.27^-1 * f.6^-1,
    f.5 * f.17 * f.25^-1 * f.6^-1,
    f.10 * f.36^-1 * f.21^-1,
    f.8 * f.16 * f.25^-1 * f.18^-1,
    f.12 * f.17 * f.24^-1 * f.19^-1,
    f.11 * f.14 * f.27^-1 * f.19^-1,
    f.17 * f.35^-1 * f.20^-1,
    f.9 * f.13 * f.37^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.30 * f.44 * f.34^-1,
    f.45 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.23 * f.40 * f.27^-1,
    f.40 * f.26^-1,
    f.29 * f.42 * f.35^-1,
    f.31 * f.45 * f.36^-1,
    f.42 * f.26^-1,
    f.29 * f.43 * f.34^-1,
    f.28 * f.43 * f.36^-1,
    f.32 * f.47 * f.37^-1,
    f.46 * f.24^-1,
    f.30 * f.46 * f.37^-1,
    f.31 * f.44 * f.35^-1,
    f.47 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.32 * f.48 * f.36^-1,
    f.49 * f.25^-1,
    f.23 * f.39 * f.24^-1,
    f.41 * f.27^-1,
    f.33 * f.49 * f.35^-1,
    f.33 * f.48 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.35^-1 * f.7^-1,
    f.3 * f.26^-1,
    f.2 * f.15 * f.27^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.3 * f.16 * f.27^-1 * f.6^-1,
    f.4 * f.13 * f.36^-1,
    f.15 * f.37^-1,
    f.1 * f.14 * f.36^-1 * f.7^-1,
    f.8 * f.15 * f.35^-1 * f.18^-1,
    f.9 * f.14 * f.37^-1 * f.18^-1,
    f.5 * f.13 * f.37^-1 * f.7^-1,
    f.9 * f.16 * f.28^-1 * f.20^-1,
    f.10 * f.14 * f.25^-1 * f.20^-1,
    f.11 * f.36^-1 * f.19^-1,
    f.4 * f.28^-1 * f.6^-1,
    f.5 * f.17 * f.25^-1 * f.6^-1,
    f.11 * f.17 * f.26^-1 * f.21^-1,
    f.8 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.17 * f.35^-1 * f.19^-1,
    f.17 * f.27^-1 * f.21^-1,
    f.12 * f.13 * f.28^-1 * f.21^-1,
    f.12 * f.16 * f.26^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.31 * f.44 * f.35^-1,
    f.45 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.32 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.33 * f.47 * f.36^-1,
    f.29 * f.41 * f.37^-1,
    f.29 * f.42 * f.36^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.37^-1,
    f.30 * f.42 * f.37^-1,
    f.23 * f.45 * f.28^-1,
    f.46 * f.25^-1,
    f.31 * f.46 * f.36^-1,
    f.47 * f.28^-1,
    f.23 * f.44 * f.25^-1,
    f.22 * f.38 * f.26^-1,
    f.33 * f.48 * f.34^-1,
    f.32 * f.39 * f.35^-1,
    f.49 * f.27^-1,
    f.24 * f.48 * f.28^-1,
    f.24 * f.49 * f.26^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.34^-1,
    f.2 * f.13 * f.35^-1 * f.7^-1,
    f.3 * f.25^-1,
    f.2 * f.14 * f.26^-1,
    f.1 * f.14 * f.36^-1 * f.7^-1,
    f.13 * f.26^-1 * f.18^-1,
    f.4 * f.15 * f.35^-1,
    f.16 * f.37^-1,
    f.8 * f.17 * f.35^-1 * f.20^-1,
    f.16 * f.27^-1 * f.19^-1,
    f.9 * f.17 * f.37^-1 * f.21^-1,
    f.5 * f.14 * f.34^-1 * f.7^-1,
    f.4 * f.16 * f.26^-1 * f.6^-1,
    f.9 * f.14 * f.25^-1 * f.19^-1,
    f.10 * f.15 * f.36^-1 * f.20^-1,
    f.11 * f.37^-1 * f.20^-1,
    f.11 * f.17 * f.24^-1 * f.19^-1,
    f.3 * f.13 * f.27^-1 * f.6^-1,
    f.5 * f.15 * f.25^-1 * f.6^-1,
    f.8 * f.16 * f.34^-1 * f.21^-1,
    f.12 * f.13 * f.36^-1 * f.21^-1,
    f.10 * f.17 * f.27^-1 * f.18^-1,
    f.12 * f.15 * f.24^-1 * f.18^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.30 * f.44 * f.35^-1,
    f.47 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.31 * f.40 * f.36^-1,
    f.40 * f.26^-1,
    f.32 * f.48 * f.35^-1,
    f.29 * f.41 * f.37^-1,
    f.29 * f.42 * f.35^-1,
    f.43 * f.27^-1,
    f.28 * f.43 * f.37^-1,
    f.32 * f.47 * f.34^-1,
    f.45 * f.26^-1,
    f.23 * f.46 * f.25^-1,
    f.30 * f.46 * f.36^-1,
    f.33 * f.49 * f.37^-1,
    f.49 * f.24^-1,
    f.23 * f.45 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.31 * f.39 * f.34^-1,
    f.33 * f.48 * f.36^-1,
    f.44 * f.27^-1,
    f.42 * f.24^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.34^-1,
    f.2 * f.13 * f.35^-1 * f.7^-1,
    f.3 * f.26^-1,
    f.2 * f.14 * f.27^-1,
    f.4 * f.14 * f.25^-1 * f.6^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.4 * f.16 * f.35^-1,
    f.15 * f.36^-1,
    f.17 * f.35^-1 * f.18^-1,
    f.8 * f.15 * f.37^-1 * f.19^-1,
    f.9 * f.17 * f.36^-1 * f.19^-1,
    f.5 * f.17 * f.37^-1 * f.7^-1,
    f.1 * f.13 * f.36^-1 * f.7^-1,
    f.9 * f.16 * f.26^-1 * f.20^-1,
    f.13 * f.27^-1 * f.21^-1,
    f.10 * f.37^-1 * f.18^-1,
    f.11 * f.15 * f.25^-1 * f.20^-1,
    f.3 * f.14 * f.28^-1 * f.6^-1,
    f.8 * f.14 * f.26^-1 * f.21^-1,
    f.12 * f.13 * f.28^-1 * f.20^-1,
    f.11 * f.16 * f.34^-1 * f.18^-1,
    f.12 * f.16 * f.28^-1 * f.21^-1,
    f.10 * f.17 * f.34^-1 * f.19^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.31 * f.44 * f.35^-1,
    f.47 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.23 * f.40 * f.25^-1,
    f.40 * f.27^-1,
    f.32 * f.48 * f.35^-1,
    f.31 * f.45 * f.36^-1,
    f.29 * f.42 * f.35^-1,
    f.30 * f.43 * f.37^-1,
    f.43 * f.36^-1,
    f.29 * f.41 * f.37^-1,
    f.30 * f.42 * f.36^-1,
    f.46 * f.26^-1,
    f.24 * f.45 * f.27^-1,
    f.33 * f.49 * f.37^-1,
    f.49 * f.25^-1,
    f.24 * f.46 * f.28^-1,
    f.22 * f.38 * f.26^-1,
    f.23 * f.39 * f.28^-1,
    f.32 * f.47 * f.34^-1,
    f.44 * f.28^-1,
    f.33 * f.48 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.34^-1,
    f.2 * f.13 * f.34^-1 * f.6^-1,
    f.3 * f.25^-1,
    f.2 * f.14 * f.26^-1,
    f.4 * f.14 * f.35^-1 * f.7^-1,
    f.15 * f.26^-1 * f.18^-1,
    f.4 * f.16 * f.36^-1,
    f.17 * f.37^-1,
    f.8 * f.17 * f.24^-1 * f.18^-1,
    f.5 * f.13 * f.37^-1 * f.6^-1,
    f.1 * f.15 * f.35^-1 * f.6^-1,
    f.9 * f.17 * f.25^-1 * f.19^-1,
    f.10 * f.13 * f.24^-1 * f.20^-1,
    f.3 * f.14 * f.34^-1 * f.7^-1,
    f.5 * f.15 * f.36^-1 * f.7^-1,
    f.9 * f.16 * f.35^-1 * f.21^-1,
    f.8 * f.14 * f.27^-1 * f.19^-1,
    f.10 * f.27^-1 * f.18^-1,
    f.11 * f.15 * f.37^-1 * f.21^-1,
    f.12 * f.16 * f.25^-1 * f.20^-1,
    f.17 * f.36^-1 * f.21^-1,
    f.12 * f.13 * f.26^-1 * f.19^-1,
    f.11 * f.16 * f.27^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.29 * f.39 * f.34^-1,
    f.42 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.29 * f.40 * f.35^-1,
    f.40 * f.26^-1,
    f.30 * f.44 * f.36^-1,
    f.32 * f.47 * f.37^-1,
    f.23 * f.43 * f.24^-1,
    f.28 * f.43 * f.37^-1,
    f.31 * f.44 * f.35^-1,
    f.22 * f.38 * f.25^-1,
    f.41 * f.24^-1,
    f.30 * f.45 * f.34^-1,
    f.33 * f.47 * f.36^-1,
    f.33 * f.48 * f.35^-1,
    f.48 * f.27^-1,
    f.45 * f.27^-1,
    f.31 * f.46 * f.37^-1,
    f.49 * f.25^-1,
    f.32 * f.49 * f.36^-1,
    f.46 * f.26^-1,
    f.23 * f.42 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.34^-1,
    f.2 * f.13 * f.35^-1 * f.6^-1,
    f.3 * f.25^-1,
    f.2 * f.14 * f.26^-1,
    f.4 * f.14 * f.36^-1 * f.7^-1,
    f.15 * f.26^-1 * f.18^-1,
    f.4 * f.15 * f.36^-1,
    f.16 * f.37^-1,
    f.8 * f.16 * f.34^-1 * f.21^-1,
    f.9 * f.17 * f.37^-1 * f.21^-1,
    f.5 * f.13 * f.36^-1 * f.6^-1,
    f.1 * f.17 * f.34^-1 * f.6^-1,
    f.10 * f.16 * f.24^-1 * f.19^-1,
    f.3 * f.14 * f.37^-1 * f.7^-1,
    f.10 * f.15 * f.25^-1 * f.20^-1,
    f.5 * f.17 * f.35^-1 * f.7^-1,
    f.11 * f.17 * f.27^-1 * f.20^-1,
    f.12 * f.13 * f.27^-1 * f.18^-1,
    f.11 * f.15 * f.24^-1 * f.18^-1,
    f.12 * f.35^-1 * f.21^-1,
    f.13 * f.25^-1 * f.19^-1,
    f.8 * f.14 * f.27^-1 * f.19^-1,
    f.9 * f.16 * f.26^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.29 * f.42 * f.35^-1,
    f.42 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.30 * f.40 * f.36^-1,
    f.40 * f.26^-1,
    f.31 * f.44 * f.36^-1,
    f.30 * f.39 * f.37^-1,
    f.29 * f.43 * f.34^-1,
    f.28 * f.43 * f.37^-1,
    f.33 * f.47 * f.36^-1,
    f.31 * f.45 * f.34^-1,
    f.41 * f.24^-1,
    f.32 * f.46 * f.37^-1,
    f.22 * f.38 * f.25^-1,
    f.33 * f.48 * f.35^-1,
    f.46 * f.27^-1,
    f.48 * f.27^-1,
    f.23 * f.49 * f.24^-1,
    f.32 * f.45 * f.35^-1,
    f.44 * f.25^-1,
    f.23 * f.47 * f.27^-1,
    f.49 * f.26^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.25^-1 * f.7^-1,
    f.3 * f.26^-1,
    f.2 * f.15 * f.27^-1,
    f.4 * f.15 * f.34^-1,
    f.16 * f.27^-1 * f.18^-1,
    f.4 * f.17 * f.28^-1 * f.6^-1,
    f.13 * f.27^-1 * f.6^-1,
    f.8 * f.13 * f.35^-1 * f.19^-1,
    f.5 * f.16 * f.28^-1 * f.7^-1,
    f.1 * f.16 * f.26^-1 * f.7^-1,
    f.9 * f.14 * f.35^-1 * f.20^-1,
    f.10 * f.13 * f.25^-1 * f.18^-1,
    f.36^-1 * f.19^-1,
    f.3 * f.15 * f.35^-1,
    f.5 * f.17 * f.37^-1,
    f.11 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.17 * f.34^-1 * f.21^-1,
    f.9 * f.28^-1 * f.18^-1,
    f.12 * f.17 * f.36^-1 * f.21^-1,
    f.12 * f.14 * f.36^-1 * f.20^-1,
    f.11 * f.14 * f.37^-1 * f.21^-1,
    f.8 * f.15 * f.37^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.22 * f.38 * f.26^-1,
    f.41 * f.25^-1,
    f.42 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.29 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.44 * f.28^-1,
    f.24 * f.45 * f.27^-1,
    f.29 * f.39 * f.35^-1,
    f.23 * f.42 * f.28^-1,
    f.45 * f.26^-1,
    f.30 * f.43 * f.35^-1,
    f.23 * f.43 * f.25^-1,
    f.30 * f.41 * f.36^-1,
    f.47 * f.35^-1,
    f.31 * f.48 * f.37^-1,
    f.33 * f.44 * f.34^-1,
    f.31 * f.49 * f.34^-1,
    f.24 * f.46 * f.28^-1,
    f.33 * f.46 * f.36^-1,
    f.32 * f.48 * f.36^-1,
    f.32 * f.47 * f.37^-1,
    f.49 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.26^-1,
    f.2 * f.15 * f.27^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.8 * f.13 * f.27^-1 * f.20^-1,
    f.4 * f.28^-1 * f.6^-1,
    f.16 * f.27^-1 * f.6^-1,
    f.16 * f.35^-1 * f.19^-1,
    f.5 * f.14 * f.36^-1,
    f.1 * f.17 * f.37^-1,
    f.8 * f.15 * f.35^-1 * f.18^-1,
    f.4 * f.17 * f.36^-1 * f.7^-1,
    f.9 * f.14 * f.37^-1 * f.18^-1,
    f.10 * f.13 * f.34^-1 * f.19^-1,
    f.11 * f.16 * f.25^-1 * f.21^-1,
    f.3 * f.15 * f.37^-1 * f.7^-1,
    f.12 * f.36^-1 * f.19^-1,
    f.11 * f.17 * f.28^-1 * f.20^-1,
    f.12 * f.13 * f.25^-1 * f.20^-1,
    f.5 * f.17 * f.35^-1 * f.7^-1,
    f.10 * f.14 * f.26^-1 * f.21^-1,
    f.9 * f.16 * f.28^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.22 * f.38 * f.26^-1,
    f.41 * f.34^-1,
    f.44 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.31 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.23 * f.45 * f.28^-1,
    f.47 * f.27^-1,
    f.31 * f.39 * f.35^-1,
    f.32 * f.44 * f.36^-1,
    f.29 * f.42 * f.37^-1,
    f.30 * f.42 * f.35^-1,
    f.29 * f.43 * f.36^-1,
    f.43 * f.37^-1,
    f.32 * f.46 * f.34^-1,
    f.45 * f.25^-1,
    f.30 * f.41 * f.37^-1,
    f.33 * f.48 * f.36^-1,
    f.48 * f.28^-1,
    f.24 * f.47 * f.25^-1,
    f.33 * f.49 * f.35^-1,
    f.23 * f.46 * f.26^-1,
    f.24 * f.49 * f.28^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.26^-1,
    f.2 * f.15 * f.27^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.8 * f.16 * f.27^-1 * f.21^-1,
    f.4 * f.14 * f.28^-1 * f.6^-1,
    f.13 * f.27^-1 * f.6^-1,
    f.8 * f.13 * f.35^-1 * f.19^-1,
    f.5 * f.14 * f.36^-1,
    f.1 * f.15 * f.37^-1,
    f.9 * f.17 * f.36^-1 * f.20^-1,
    f.10 * f.15 * f.35^-1 * f.18^-1,
    f.11 * f.17 * f.37^-1 * f.18^-1,
    f.4 * f.17 * f.25^-1 * f.7^-1,
    f.11 * f.13 * f.25^-1 * f.21^-1,
    f.36^-1 * f.19^-1,
    f.3 * f.16 * f.26^-1 * f.7^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.17 * f.35^-1 * f.20^-1,
    f.12 * f.28^-1 * f.21^-1,
    f.5 * f.16 * f.28^-1 * f.7^-1,
    f.12 * f.14 * f.37^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.22 * f.38 * f.26^-1,
    f.41 * f.34^-1,
    f.44 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.31 * f.40 * f.34^-1,
    f.40 * f.27^-1,
    f.47 * f.28^-1,
    f.24 * f.48 * f.27^-1,
    f.31 * f.39 * f.35^-1,
    f.32 * f.49 * f.36^-1,
    f.29 * f.41 * f.37^-1,
    f.29 * f.42 * f.36^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.37^-1,
    f.45 * f.25^-1,
    f.23 * f.46 * f.25^-1,
    f.33 * f.45 * f.36^-1,
    f.48 * f.26^-1,
    f.32 * f.47 * f.34^-1,
    f.33 * f.46 * f.35^-1,
    f.24 * f.49 * f.28^-1,
    f.23 * f.44 * f.28^-1,
    f.30 * f.42 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.34^-1 * f.6^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.35^-1,
    f.16 * f.26^-1 * f.18^-1,
    f.4 * f.15 * f.36^-1,
    f.1 * f.14 * f.36^-1 * f.6^-1,
    f.8 * f.15 * f.27^-1 * f.19^-1,
    f.13 * f.35^-1 * f.21^-1,
    f.5 * f.13 * f.37^-1 * f.6^-1,
    f.9 * f.17 * f.26^-1 * f.20^-1,
    f.10 * f.14 * f.27^-1 * f.20^-1,
    f.4 * f.17 * f.36^-1 * f.7^-1,
    f.3 * f.16 * f.35^-1 * f.7^-1,
    f.10 * f.34^-1 * f.21^-1,
    f.9 * f.14 * f.24^-1 * f.19^-1,
    f.11 * f.17 * f.25^-1 * f.20^-1,
    f.8 * f.16 * f.37^-1 * f.21^-1,
    f.12 * f.16 * f.25^-1 * f.19^-1,
    f.11 * f.13 * f.27^-1 * f.18^-1,
    f.12 * f.17 * f.24^-1 * f.18^-1,
    f.5 * f.37^-1 * f.7^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.30 * f.44 * f.34^-1,
    f.47 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.31 * f.40 * f.35^-1,
    f.40 * f.26^-1,
    f.30 * f.45 * f.36^-1,
    f.29 * f.42 * f.36^-1,
    f.43 * f.27^-1,
    f.28 * f.43 * f.35^-1,
    f.32 * f.48 * f.37^-1,
    f.46 * f.26^-1,
    f.23 * f.45 * f.27^-1,
    f.31 * f.39 * f.36^-1,
    f.33 * f.48 * f.35^-1,
    f.32 * f.49 * f.34^-1,
    f.49 * f.24^-1,
    f.22 * f.38 * f.25^-1,
    f.33 * f.47 * f.37^-1,
    f.23 * f.46 * f.25^-1,
    f.44 * f.27^-1,
    f.42 * f.24^-1,
    f.29 * f.41 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.35^-1 * f.6^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.35^-1,
    f.14 * f.26^-1 * f.18^-1,
    f.4 * f.15 * f.36^-1,
    f.1 * f.14 * f.37^-1 * f.6^-1,
    f.8 * f.15 * f.27^-1 * f.18^-1,
    f.5 * f.35^-1 * f.7^-1,
    f.5 * f.13 * f.36^-1 * f.6^-1,
    f.16 * f.24^-1 * f.19^-1,
    f.9 * f.14 * f.25^-1 * f.19^-1,
    f.3 * f.17 * f.37^-1 * f.7^-1,
    f.4 * f.16 * f.34^-1 * f.7^-1,
    f.9 * f.27^-1 * f.20^-1,
    f.8 * f.17 * f.25^-1 * f.20^-1,
    f.10 * f.16 * f.27^-1 * f.19^-1,
    f.11 * f.16 * f.36^-1 * f.21^-1,
    f.11 * f.17 * f.24^-1 * f.18^-1,
    f.10 * f.13 * f.37^-1 * f.21^-1,
    f.12 * f.17 * f.34^-1 * f.21^-1,
    f.12 * f.13 * f.26^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.30 * f.44 * f.35^-1,
    f.44 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.31 * f.40 * f.35^-1,
    f.40 * f.26^-1,
    f.32 * f.47 * f.36^-1,
    f.29 * f.42 * f.37^-1,
    f.43 * f.27^-1,
    f.28 * f.43 * f.35^-1,
    f.31 * f.39 * f.36^-1,
    f.45 * f.24^-1,
    f.23 * f.46 * f.25^-1,
    f.30 * f.46 * f.37^-1,
    f.33 * f.48 * f.34^-1,
    f.23 * f.45 * f.27^-1,
    f.22 * f.38 * f.25^-1,
    f.47 * f.27^-1,
    f.29 * f.41 * f.36^-1,
    f.48 * f.24^-1,
    f.33 * f.49 * f.37^-1,
    f.32 * f.49 * f.34^-1,
    f.42 * f.26^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.28^-1 * f.6^-1,
    f.14 * f.26^-1 * f.18^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.4 * f.16 * f.34^-1 * f.7^-1,
    f.8 * f.15 * f.25^-1 * f.18^-1,
    f.9 * f.16 * f.28^-1 * f.18^-1,
    f.5 * f.14 * f.35^-1,
    f.1 * f.17 * f.36^-1,
    f.10 * f.17 * f.37^-1 * f.20^-1,
    f.10 * f.36^-1 * f.21^-1,
    f.11 * f.16 * f.37^-1 * f.21^-1,
    f.5 * f.37^-1 * f.7^-1,
    f.12 * f.16 * f.25^-1 * f.19^-1,
    f.3 * f.13 * f.35^-1 * f.7^-1,
    f.11 * f.13 * f.27^-1 * f.19^-1,
    f.8 * f.13 * f.36^-1 * f.20^-1,
    f.12 * f.17 * f.35^-1 * f.20^-1,
    f.9 * f.14 * f.28^-1 * f.19^-1,
    f.17 * f.34^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.26^-1,
    f.44 * f.34^-1,
    f.47 * f.27^-1,
    f.22 * f.39 * f.26^-1,
    f.23 * f.40 * f.28^-1,
    f.40 * f.26^-1,
    f.22 * f.38 * f.27^-1,
    f.31 * f.42 * f.34^-1,
    f.24 * f.43 * f.25^-1,
    f.43 * f.28^-1,
    f.31 * f.41 * f.35^-1,
    f.29 * f.45 * f.36^-1,
    f.30 * f.46 * f.37^-1,
    f.46 * f.36^-1,
    f.32 * f.48 * f.37^-1,
    f.33 * f.49 * f.37^-1,
    f.49 * f.25^-1,
    f.30 * f.45 * f.35^-1,
    f.23 * f.39 * f.27^-1,
    f.32 * f.47 * f.36^-1,
    f.29 * f.44 * f.35^-1,
    f.24 * f.42 * f.28^-1,
    f.33 * f.48 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.25^-1 * f.6^-1,
    f.3 * f.26^-1,
    f.2 * f.15 * f.27^-1,
    f.15 * f.35^-1,
    f.16 * f.27^-1 * f.18^-1,
    f.4 * f.15 * f.36^-1,
    f.14 * f.34^-1 * f.19^-1,
    f.8 * f.15 * f.34^-1 * f.20^-1,
    f.9 * f.13 * f.35^-1 * f.19^-1,
    f.5 * f.16 * f.28^-1 * f.6^-1,
    f.1 * f.16 * f.26^-1 * f.6^-1,
    f.9 * f.14 * f.36^-1 * f.20^-1,
    f.4 * f.13 * f.28^-1 * f.7^-1,
    f.8 * f.17 * f.25^-1 * f.18^-1,
    f.10 * f.37^-1 * f.21^-1,
    f.3 * f.17 * f.26^-1 * f.7^-1,
    f.11 * f.17 * f.36^-1 * f.21^-1,
    f.12 * f.28^-1 * f.18^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.10 * f.14 * f.37^-1 * f.20^-1,
    f.11 * f.13 * f.37^-1 * f.19^-1,
    f.12 * f.16 * f.35^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.44 * f.25^-1,
    f.45 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.31 * f.40 * f.35^-1,
    f.40 * f.27^-1,
    f.29 * f.42 * f.36^-1,
    f.30 * f.42 * f.34^-1,
    f.29 * f.43 * f.34^-1,
    f.43 * f.35^-1,
    f.23 * f.45 * f.28^-1,
    f.47 * f.26^-1,
    f.32 * f.46 * f.36^-1,
    f.48 * f.28^-1,
    f.23 * f.46 * f.25^-1,
    f.32 * f.44 * f.37^-1,
    f.22 * f.38 * f.26^-1,
    f.31 * f.39 * f.36^-1,
    f.24 * f.49 * f.28^-1,
    f.24 * f.47 * f.27^-1,
    f.30 * f.41 * f.37^-1,
    f.33 * f.49 * f.37^-1,
    f.33 * f.48 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.26^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.16 * f.26^-1 * f.6^-1,
    f.4 * f.17 * f.24^-1 * f.6^-1,
    f.8 * f.17 * f.34^-1 * f.19^-1,
    f.1 * f.16 * f.25^-1 * f.7^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.9 * f.15 * f.27^-1 * f.21^-1,
    f.10 * f.16 * f.35^-1 * f.18^-1,
    f.4 * f.16 * f.34^-1,
    f.11 * f.17 * f.35^-1 * f.20^-1,
    f.11 * f.36^-1 * f.19^-1,
    f.13 * f.24^-1 * f.21^-1,
    f.3 * f.13 * f.36^-1,
    f.12 * f.14 * f.25^-1 * f.21^-1,
    f.8 * f.15 * f.37^-1 * f.18^-1,
    f.5 * f.14 * f.37^-1,
    f.10 * f.14 * f.36^-1 * f.20^-1,
    f.12 * f.13 * f.35^-1 * f.19^-1,
    f.9 * f.37^-1 * f.20^-1,
    f.38 * f.24^-1,
    f.41 * f.25^-1,
    f.42 * f.26^-1,
    f.44 * f.27^-1,
    f.22 * f.39 * f.26^-1,
    f.28 * f.40 * f.34^-1,
    f.40 * f.26^-1,
    f.47 * f.24^-1,
    f.29 * f.43 * f.34^-1,
    f.23 * f.42 * f.25^-1,
    f.22 * f.38 * f.27^-1,
    f.23 * f.43 * f.27^-1,
    f.29 * f.41 * f.35^-1,
    f.30 * f.45 * f.34^-1,
    f.31 * f.45 * f.35^-1,
    f.30 * f.46 * f.36^-1,
    f.46 * f.24^-1,
    f.32 * f.48 * f.36^-1,
    f.48 * f.25^-1,
    f.31 * f.44 * f.37^-1,
    f.28 * f.39 * f.37^-1,
    f.33 * f.49 * f.36^-1,
    f.33 * f.47 * f.35^-1,
    f.32 * f.49 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.13 * f.25^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.14 * f.28^-1,
    f.14 * f.26^-1 * f.18^-1,
    f.15 * f.28^-1 * f.6^-1,
    f.4 * f.14 * f.25^-1 * f.6^-1,
    f.5 * f.15 * f.26^-1 * f.7^-1,
    f.8 * f.15 * f.34^-1 * f.19^-1,
    f.9 * f.16 * f.28^-1 * f.18^-1,
    f.1 * f.16 * f.27^-1 * f.7^-1,
    f.4 * f.17 * f.35^-1,
    f.10 * f.16 * f.35^-1 * f.20^-1,
    f.11 * f.16 * f.34^-1 * f.21^-1,
    f.12 * f.36^-1 * f.20^-1,
    f.3 * f.13 * f.36^-1,
    f.10 * f.14 * f.27^-1 * f.18^-1,
    f.5 * f.17 * f.37^-1,
    f.8 * f.13 * f.37^-1 * f.21^-1,
    f.35^-1 * f.21^-1,
    f.12 * f.17 * f.36^-1 * f.19^-1,
    f.9 * f.15 * f.37^-1 * f.19^-1,
    f.11 * f.17 * f.34^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.41 * f.26^-1,
    f.44 * f.25^-1,
    f.45 * f.27^-1,
    f.22 * f.39 * f.28^-1,
    f.23 * f.40 * f.26^-1,
    f.40 * f.28^-1,
    f.24 * f.41 * f.25^-1,
    f.24 * f.42 * f.26^-1,
    f.29 * f.43 * f.34^-1,
    f.43 * f.28^-1,
    f.23 * f.39 * f.27^-1,
    f.30 * f.46 * f.35^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.46 * f.34^-1,
    f.30 * f.44 * f.36^-1,
    f.47 * f.36^-1,
    f.22 * f.38 * f.27^-1,
    f.32 * f.47 * f.37^-1,
    f.29 * f.42 * f.37^-1,
    f.32 * f.48 * f.35^-1,
    f.33 * f.48 * f.36^-1,
    f.49 * f.37^-1,
    f.33 * f.49 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.34^-1,
    f.3 * f.26^-1,
    f.2 * f.14 * f.27^-1,
    f.14 * f.35^-1 * f.18^-1,
    f.15 * f.27^-1 * f.6^-1,
    f.4 * f.16 * f.24^-1 * f.6^-1,
    f.1 * f.16 * f.35^-1,
    f.4 * f.15 * f.25^-1 * f.7^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.5 * f.13 * f.36^-1,
    f.8 * f.16 * f.36^-1 * f.19^-1,
    f.15 * f.35^-1 * f.20^-1,
    f.9 * f.13 * f.24^-1 * f.21^-1,
    f.3 * f.16 * f.26^-1 * f.7^-1,
    f.10 * f.17 * f.37^-1 * f.20^-1,
    f.11 * f.15 * f.36^-1 * f.18^-1,
    f.9 * f.14 * f.37^-1 * f.18^-1,
    f.11 * f.17 * f.34^-1 * f.19^-1,
    f.12 * f.13 * f.34^-1 * f.20^-1,
    f.8 * f.17 * f.25^-1 * f.21^-1,
    f.10 * f.14 * f.26^-1 * f.21^-1,
    f.12 * f.37^-1 * f.19^-1,
    f.38 * f.24^-1,
    f.41 * f.25^-1,
    f.28 * f.44 * f.34^-1,
    f.45 * f.26^-1,
    f.22 * f.39 * f.27^-1,
    f.30 * f.40 * f.35^-1,
    f.40 * f.27^-1,
    f.47 * f.24^-1,
    f.31 * f.42 * f.35^-1,
    f.23 * f.43 * f.25^-1,
    f.43 * f.27^-1,
    f.32 * f.47 * f.36^-1,
    f.29 * f.46 * f.36^-1,
    f.28 * f.46 * f.35^-1,
    f.44 * f.24^-1,
    f.22 * f.38 * f.26^-1,
    f.30 * f.39 * f.37^-1,
    f.31 * f.41 * f.36^-1,
    f.29 * f.45 * f.37^-1,
    f.32 * f.48 * f.34^-1,
    f.33 * f.49 * f.34^-1,
    f.49 * f.25^-1,
    f.23 * f.42 * f.26^-1,
    f.33 * f.48 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.26^-1 * f.6^-1,
    f.3 * f.27^-1,
    f.2 * f.13 * f.28^-1,
    f.4 * f.13 * f.35^-1,
    f.15 * f.28^-1 * f.18^-1,
    f.16 * f.36^-1,
    f.8 * f.14 * f.35^-1 * f.19^-1,
    f.16 * f.37^-1 * f.20^-1,
    f.9 * f.14 * f.36^-1 * f.20^-1,
    f.5 * f.17 * f.28^-1 * f.6^-1,
    f.1 * f.17 * f.27^-1 * f.6^-1,
    f.10 * f.14 * f.37^-1 * f.19^-1,
    f.3 * f.15 * f.27^-1 * f.7^-1,
    f.4 * f.16 * f.25^-1 * f.7^-1,
    f.10 * f.17 * f.25^-1 * f.18^-1,
    f.9 * f.37^-1 * f.21^-1,
    f.5 * f.15 * f.26^-1 * f.7^-1,
    f.11 * f.17 * f.34^-1 * f.21^-1,
    f.8 * f.16 * f.34^-1 * f.20^-1,
    f.11 * f.26^-1 * f.18^-1,
    f.12 * f.13 * f.36^-1 * f.19^-1,
    f.12 * f.15 * f.35^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.44 * f.26^-1,
    f.47 * f.27^-1,
    f.22 * f.39 * f.28^-1,
    f.31 * f.40 * f.35^-1,
    f.40 * f.28^-1,
    f.29 * f.41 * f.36^-1,
    f.29 * f.42 * f.35^-1,
    f.30 * f.43 * f.37^-1,
    f.43 * f.36^-1,
    f.23 * f.45 * f.28^-1,
    f.22 * f.38 * f.27^-1,
    f.32 * f.46 * f.37^-1,
    f.45 * f.27^-1,
    f.48 * f.25^-1,
    f.24 * f.49 * f.25^-1,
    f.33 * f.48 * f.37^-1,
    f.24 * f.47 * f.26^-1,
    f.31 * f.39 * f.34^-1,
    f.33 * f.49 * f.34^-1,
    f.23 * f.46 * f.26^-1,
    f.30 * f.42 * f.36^-1,
    f.32 * f.44 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1 * f.7^-1,
    f.3 * f.28^-1,
    f.2 * f.13 * f.27^-1,
    f.4 * f.13 * f.25^-1 * f.6^-1,
    f.15 * f.27^-1 * f.6^-1,
    f.1 * f.16 * f.26^-1 * f.7^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.5 * f.13 * f.28^-1 * f.7^-1,
    f.8 * f.14 * f.35^-1 * f.19^-1,
    f.9 * f.16 * f.28^-1 * f.21^-1,
    f.4 * f.15 * f.36^-1,
    f.10 * f.16 * f.35^-1 * f.18^-1,
    f.8 * f.36^-1 * f.20^-1,
    f.11 * f.15 * f.25^-1 * f.21^-1,
    f.3 * f.17 * f.34^-1,
    f.5 * f.17 * f.37^-1,
    f.10 * f.14 * f.26^-1 * f.21^-1,
    f.11 * f.14 * f.34^-1 * f.19^-1,
    f.12 * f.37^-1 * f.18^-1,
    f.9 * f.17 * f.35^-1 * f.20^-1,
    f.17 * f.36^-1 * f.19^-1,
    f.12 * f.16 * f.37^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.41 * f.26^-1,
    f.42 * f.27^-1,
    f.44 * f.28^-1,
    f.22 * f.39 * f.27^-1,
    f.23 * f.40 * f.25^-1,
    f.40 * f.27^-1,
    f.24 * f.43 * f.26^-1,
    f.29 * f.42 * f.34^-1,
    f.22 * f.38 * f.28^-1,
    f.29 * f.43 * f.35^-1,
    f.24 * f.41 * f.28^-1,
    f.47 * f.36^-1,
    f.32 * f.45 * f.35^-1,
    f.33 * f.46 * f.36^-1,
    f.46 * f.25^-1,
    f.30 * f.47 * f.34^-1,
    f.33 * f.45 * f.37^-1,
    f.23 * f.39 * f.26^-1,
    f.48 * f.34^-1,
    f.30 * f.49 * f.37^-1,
    f.31 * f.48 * f.35^-1,
    f.31 * f.49 * f.36^-1,
    f.32 * f.44 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.24^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.1 * f.15 * f.35^-1,
    f.4 * f.16 * f.26^-1 * f.6^-1,
    f.14 * f.27^-1 * f.6^-1,
    f.17 * f.34^-1 * f.18^-1,
    f.8 * f.14 * f.26^-1 * f.20^-1,
    f.8 * f.16 * f.27^-1 * f.21^-1,
    f.5 * f.15 * f.36^-1,
    f.9 * f.17 * f.37^-1 * f.19^-1,
    f.9 * f.15 * f.24^-1 * f.21^-1,
    f.5 * f.35^-1 * f.7^-1,
    f.4 * f.13 * f.34^-1 * f.7^-1,
    f.10 * f.13 * f.36^-1 * f.18^-1,
    f.3 * f.16 * f.37^-1 * f.7^-1,
    f.11 * f.13 * f.25^-1 * f.20^-1,
    f.11 * f.14 * f.36^-1 * f.19^-1,
    f.10 * f.17 * f.27^-1 * f.20^-1,
    f.12 * f.37^-1 * f.18^-1,
    f.12 * f.17 * f.25^-1 * f.21^-1,
    f.16 * f.35^-1 * f.19^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.28 * f.44 * f.34^-1,
    f.45 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.30 * f.40 * f.35^-1,
    f.40 * f.26^-1,
    f.23 * f.42 * f.27^-1,
    f.31 * f.42 * f.34^-1,
    f.23 * f.43 * f.26^-1,
    f.43 * f.27^-1,
    f.31 * f.41 * f.36^-1,
    f.29 * f.45 * f.37^-1,
    f.46 * f.24^-1,
    f.28 * f.46 * f.35^-1,
    f.32 * f.47 * f.34^-1,
    f.29 * f.44 * f.36^-1,
    f.33 * f.48 * f.37^-1,
    f.22 * f.38 * f.25^-1,
    f.30 * f.39 * f.36^-1,
    f.48 * f.27^-1,
    f.32 * f.49 * f.37^-1,
    f.47 * f.25^-1,
    f.33 * f.49 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.24^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.25^-1 * f.18^-1,
    f.4 * f.13 * f.26^-1 * f.6^-1,
    f.16 * f.27^-1 * f.6^-1,
    f.8 * f.35^-1 * f.20^-1,
    f.9 * f.16 * f.35^-1 * f.21^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.5 * f.15 * f.35^-1,
    f.1 * f.16 * f.36^-1,
    f.11 * f.14 * f.26^-1 * f.19^-1,
    f.5 * f.16 * f.34^-1 * f.7^-1,
    f.3 * f.17 * f.36^-1 * f.7^-1,
    f.4 * f.14 * f.37^-1 * f.7^-1,
    f.9 * f.17 * f.34^-1 * f.20^-1,
    f.36^-1 * f.21^-1,
    f.11 * f.17 * f.24^-1 * f.18^-1,
    f.12 * f.13 * f.25^-1 * f.19^-1,
    f.10 * f.13 * f.37^-1 * f.20^-1,
    f.8 * f.14 * f.27^-1 * f.19^-1,
    f.12 * f.17 * f.37^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.28 * f.44 * f.34^-1,
    f.47 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.23 * f.40 * f.25^-1,
    f.40 * f.26^-1,
    f.44 * f.27^-1,
    f.30 * f.42 * f.35^-1,
    f.31 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.32 * f.47 * f.35^-1,
    f.31 * f.42 * f.36^-1,
    f.45 * f.26^-1,
    f.29 * f.46 * f.34^-1,
    f.28 * f.46 * f.36^-1,
    f.33 * f.48 * f.37^-1,
    f.32 * f.48 * f.34^-1,
    f.33 * f.49 * f.36^-1,
    f.49 * f.24^-1,
    f.22 * f.38 * f.25^-1,
    f.29 * f.45 * f.37^-1,
    f.23 * f.39 * f.27^-1,
    f.30 * f.41 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.24^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.25^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.25^-1 * f.18^-1,
    f.4 * f.13 * f.26^-1 * f.6^-1,
    f.14 * f.27^-1 * f.6^-1,
    f.8 * f.35^-1 * f.20^-1,
    f.9 * f.14 * f.35^-1 * f.21^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.5 * f.16 * f.36^-1,
    f.1 * f.17 * f.37^-1,
    f.3 * f.17 * f.34^-1 * f.7^-1,
    f.11 * f.17 * f.26^-1 * f.19^-1,
    f.12 * f.13 * f.37^-1 * f.20^-1,
    f.4 * f.15 * f.35^-1 * f.7^-1,
    f.16 * f.34^-1 * f.20^-1,
    f.10 * f.36^-1 * f.21^-1,
    f.11 * f.16 * f.24^-1 * f.18^-1,
    f.8 * f.13 * f.25^-1 * f.19^-1,
    f.9 * f.17 * f.27^-1 * f.19^-1,
    f.5 * f.14 * f.36^-1 * f.7^-1,
    f.12 * f.16 * f.37^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.41 * f.24^-1,
    f.28 * f.44 * f.34^-1,
    f.47 * f.25^-1,
    f.22 * f.39 * f.26^-1,
    f.23 * f.40 * f.25^-1,
    f.40 * f.26^-1,
    f.45 * f.27^-1,
    f.30 * f.42 * f.35^-1,
    f.31 * f.43 * f.35^-1,
    f.43 * f.27^-1,
    f.29 * f.44 * f.36^-1,
    f.32 * f.48 * f.37^-1,
    f.29 * f.45 * f.34^-1,
    f.46 * f.26^-1,
    f.28 * f.46 * f.37^-1,
    f.33 * f.47 * f.35^-1,
    f.33 * f.48 * f.34^-1,
    f.32 * f.49 * f.36^-1,
    f.49 * f.24^-1,
    f.22 * f.38 * f.25^-1,
    f.23 * f.39 * f.27^-1,
    f.31 * f.42 * f.36^-1,
    f.30 * f.41 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.13 * f.25^-1 * f.6^-1,
    f.8 * f.17 * f.35^-1 * f.19^-1,
    f.9 * f.13 * f.27^-1 * f.21^-1,
    f.5 * f.17 * f.25^-1 * f.7^-1,
    f.1 * f.17 * f.28^-1 * f.7^-1,
    f.4 * f.14 * f.36^-1,
    f.8 * f.28^-1 * f.21^-1,
    f.10 * f.13 * f.34^-1 * f.19^-1,
    f.3 * f.14 * f.34^-1,
    f.11 * f.16 * f.35^-1 * f.20^-1,
    f.9 * f.14 * f.37^-1 * f.18^-1,
    f.11 * f.15 * f.35^-1 * f.18^-1,
    f.5 * f.16 * f.37^-1,
    f.12 * f.17 * f.26^-1 * f.21^-1,
    f.10 * f.16 * f.36^-1 * f.20^-1,
    f.36^-1 * f.19^-1,
    f.12 * f.15 * f.37^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.41 * f.27^-1,
    f.23 * f.42 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.29 * f.39 * f.34^-1,
    f.44 * f.28^-1,
    f.24 * f.45 * f.25^-1,
    f.29 * f.40 * f.35^-1,
    f.22 * f.38 * f.27^-1,
    f.23 * f.43 * f.25^-1,
    f.24 * f.46 * f.28^-1,
    f.30 * f.42 * f.36^-1,
    f.43 * f.28^-1,
    f.30 * f.41 * f.34^-1,
    f.47 * f.34^-1,
    f.33 * f.46 * f.35^-1,
    f.48 * f.37^-1,
    f.31 * f.49 * f.35^-1,
    f.32 * f.49 * f.37^-1,
    f.45 * f.26^-1,
    f.32 * f.48 * f.36^-1,
    f.33 * f.44 * f.36^-1,
    f.31 * f.47 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.4 * f.15 * f.34^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.13 * f.25^-1 * f.6^-1,
    f.17 * f.35^-1 * f.18^-1,
    f.8 * f.13 * f.27^-1 * f.21^-1,
    f.5 * f.17 * f.25^-1 * f.7^-1,
    f.1 * f.17 * f.28^-1 * f.7^-1,
    f.9 * f.14 * f.36^-1 * f.19^-1,
    f.28^-1 * f.21^-1,
    f.10 * f.13 * f.34^-1 * f.18^-1,
    f.3 * f.15 * f.35^-1,
    f.5 * f.16 * f.37^-1,
    f.11 * f.16 * f.35^-1 * f.20^-1,
    f.12 * f.17 * f.26^-1 * f.21^-1,
    f.10 * f.16 * f.36^-1 * f.20^-1,
    f.9 * f.36^-1 * f.18^-1,
    f.11 * f.14 * f.34^-1 * f.19^-1,
    f.12 * f.14 * f.37^-1 * f.20^-1,
    f.8 * f.15 * f.37^-1 * f.19^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.41 * f.27^-1,
    f.23 * f.42 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.29 * f.39 * f.34^-1,
    f.44 * f.28^-1,
    f.24 * f.45 * f.25^-1,
    f.29 * f.40 * f.35^-1,
    f.22 * f.38 * f.27^-1,
    f.23 * f.43 * f.25^-1,
    f.24 * f.46 * f.28^-1,
    f.30 * f.42 * f.36^-1,
    f.43 * f.28^-1,
    f.30 * f.41 * f.34^-1,
    f.47 * f.35^-1,
    f.31 * f.47 * f.37^-1,
    f.33 * f.46 * f.35^-1,
    f.45 * f.26^-1,
    f.32 * f.48 * f.36^-1,
    f.33 * f.44 * f.36^-1,
    f.31 * f.49 * f.34^-1,
    f.48 * f.37^-1,
    f.32 * f.49 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.34^-1,
    f.3 * f.26^-1,
    f.2 * f.14 * f.25^-1,
    f.14 * f.35^-1 * f.18^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.16 * f.24^-1 * f.6^-1,
    f.8 * f.15 * f.36^-1 * f.19^-1,
    f.4 * f.16 * f.26^-1 * f.7^-1,
    f.5 * f.16 * f.36^-1,
    f.1 * f.17 * f.37^-1,
    f.9 * f.13 * f.34^-1 * f.20^-1,
    f.17 * f.26^-1 * f.21^-1,
    f.10 * f.16 * f.37^-1 * f.20^-1,
    f.11 * f.35^-1 * f.20^-1,
    f.12 * f.14 * f.24^-1 * f.21^-1,
    f.3 * f.15 * f.25^-1 * f.7^-1,
    f.9 * f.15 * f.37^-1 * f.18^-1,
    f.8 * f.14 * f.36^-1 * f.18^-1,
    f.5 * f.17 * f.27^-1 * f.7^-1,
    f.10 * f.13 * f.27^-1 * f.21^-1,
    f.11 * f.17 * f.34^-1 * f.19^-1,
    f.12 * f.13 * f.35^-1 * f.19^-1,
    f.38 * f.24^-1,
    f.39 * f.25^-1,
    f.28 * f.41 * f.34^-1,
    f.44 * f.26^-1,
    f.22 * f.40 * f.25^-1,
    f.30 * f.39 * f.35^-1,
    f.47 * f.27^-1,
    f.23 * f.48 * f.24^-1,
    f.30 * f.40 * f.36^-1,
    f.22 * f.38 * f.26^-1,
    f.31 * f.45 * f.36^-1,
    f.33 * f.47 * f.37^-1,
    f.29 * f.42 * f.34^-1,
    f.43 * f.26^-1,
    f.28 * f.43 * f.37^-1,
    f.32 * f.46 * f.35^-1,
    f.46 * f.24^-1,
    f.49 * f.25^-1,
    f.32 * f.45 * f.37^-1,
    f.33 * f.48 * f.36^-1,
    f.42 * f.27^-1,
    f.23 * f.49 * f.27^-1,
    f.31 * f.44 * f.34^-1,
    f.29 * f.41 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.28^-1 * f.18^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.15 * f.25^-1 * f.6^-1,
    f.4 * f.17 * f.27^-1 * f.7^-1,
    f.8 * f.15 * f.27^-1 * f.18^-1,
    f.5 * f.35^-1,
    f.1 * f.16 * f.36^-1,
    f.9 * f.17 * f.35^-1 * f.19^-1,
    f.5 * f.16 * f.25^-1 * f.7^-1,
    f.9 * f.36^-1 * f.20^-1,
    f.3 * f.13 * f.28^-1 * f.7^-1,
    f.10 * f.16 * f.34^-1 * f.20^-1,
    f.8 * f.13 * f.34^-1 * f.21^-1,
    f.11 * f.17 * f.26^-1 * f.18^-1,
    f.12 * f.13 * f.37^-1 * f.21^-1,
    f.11 * f.14 * f.36^-1 * f.19^-1,
    f.17 * f.37^-1 * f.20^-1,
    f.12 * f.14 * f.37^-1 * f.19^-1,
    f.10 * f.14 * f.35^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.29 * f.41 * f.34^-1,
    f.42 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.23 * f.39 * f.28^-1,
    f.44 * f.28^-1,
    f.24 * f.44 * f.25^-1,
    f.23 * f.40 * f.27^-1,
    f.22 * f.38 * f.27^-1,
    f.47 * f.35^-1,
    f.30 * f.41 * f.36^-1,
    f.30 * f.42 * f.35^-1,
    f.43 * f.25^-1,
    f.29 * f.43 * f.36^-1,
    f.24 * f.45 * f.28^-1,
    f.33 * f.45 * f.34^-1,
    f.48 * f.34^-1,
    f.46 * f.26^-1,
    f.33 * f.46 * f.37^-1,
    f.31 * f.47 * f.36^-1,
    f.31 * f.49 * f.37^-1,
    f.32 * f.48 * f.37^-1,
    f.32 * f.49 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.34^-1 * f.18^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.13 * f.25^-1 * f.6^-1,
    f.8 * f.17 * f.35^-1 * f.19^-1,
    f.8 * f.13 * f.27^-1 * f.21^-1,
    f.5 * f.14 * f.36^-1,
    f.1 * f.15 * f.37^-1,
    f.9 * f.16 * f.36^-1 * f.20^-1,
    f.10 * f.15 * f.35^-1 * f.18^-1,
    f.11 * f.16 * f.37^-1 * f.18^-1,
    f.4 * f.14 * f.27^-1 * f.7^-1,
    f.11 * f.13 * f.34^-1 * f.19^-1,
    f.28^-1 * f.21^-1,
    f.5 * f.17 * f.25^-1 * f.7^-1,
    f.3 * f.17 * f.28^-1 * f.7^-1,
    f.9 * f.17 * f.26^-1 * f.21^-1,
    f.10 * f.16 * f.35^-1 * f.20^-1,
    f.12 * f.36^-1 * f.19^-1,
    f.12 * f.14 * f.37^-1 * f.20^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.41 * f.34^-1,
    f.44 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.31 * f.39 * f.34^-1,
    f.47 * f.28^-1,
    f.24 * f.48 * f.25^-1,
    f.31 * f.40 * f.35^-1,
    f.22 * f.38 * f.27^-1,
    f.32 * f.44 * f.36^-1,
    f.29 * f.41 * f.37^-1,
    f.29 * f.42 * f.36^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.37^-1,
    f.23 * f.45 * f.27^-1,
    f.32 * f.45 * f.34^-1,
    f.23 * f.46 * f.28^-1,
    f.46 * f.25^-1,
    f.24 * f.49 * f.28^-1,
    f.48 * f.26^-1,
    f.33 * f.49 * f.35^-1,
    f.33 * f.47 * f.36^-1,
    f.30 * f.42 * f.37^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.34^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.35^-1 * f.18^-1,
    f.4 * f.14 * f.28^-1 * f.6^-1,
    f.13 * f.25^-1 * f.6^-1,
    f.8 * f.16 * f.36^-1 * f.19^-1,
    f.8 * f.13 * f.27^-1 * f.21^-1,
    f.5 * f.14 * f.36^-1,
    f.1 * f.15 * f.37^-1,
    f.9 * f.17 * f.35^-1 * f.20^-1,
    f.10 * f.15 * f.36^-1 * f.18^-1,
    f.11 * f.14 * f.37^-1 * f.20^-1,
    f.4 * f.17 * f.27^-1 * f.7^-1,
    f.12 * f.13 * f.35^-1 * f.19^-1,
    f.28^-1 * f.21^-1,
    f.5 * f.16 * f.25^-1 * f.7^-1,
    f.3 * f.16 * f.28^-1 * f.7^-1,
    f.9 * f.16 * f.26^-1 * f.21^-1,
    f.10 * f.17 * f.34^-1 * f.20^-1,
    f.12 * f.17 * f.37^-1 * f.18^-1,
    f.11 * f.34^-1 * f.19^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.41 * f.34^-1,
    f.44 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.31 * f.39 * f.35^-1,
    f.47 * f.28^-1,
    f.24 * f.48 * f.25^-1,
    f.31 * f.40 * f.36^-1,
    f.22 * f.38 * f.27^-1,
    f.32 * f.49 * f.36^-1,
    f.29 * f.42 * f.37^-1,
    f.30 * f.42 * f.35^-1,
    f.29 * f.43 * f.36^-1,
    f.43 * f.37^-1,
    f.23 * f.45 * f.27^-1,
    f.33 * f.45 * f.35^-1,
    f.23 * f.46 * f.28^-1,
    f.46 * f.25^-1,
    f.24 * f.49 * f.28^-1,
    f.48 * f.26^-1,
    f.33 * f.44 * f.34^-1,
    f.30 * f.41 * f.37^-1,
    f.32 * f.47 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.25^-1 * f.6^-1,
    f.4 * f.15 * f.28^-1 * f.6^-1,
    f.1 * f.16 * f.28^-1 * f.7^-1,
    f.15 * f.27^-1 * f.18^-1,
    f.5 * f.13 * f.25^-1 * f.7^-1,
    f.8 * f.16 * f.26^-1 * f.18^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.14 * f.28^-1 * f.18^-1,
    f.4 * f.13 * f.35^-1,
    f.8 * f.14 * f.34^-1 * f.20^-1,
    f.10 * f.35^-1 * f.21^-1,
    f.3 * f.17 * f.36^-1,
    f.5 * f.17 * f.37^-1,
    f.11 * f.13 * f.36^-1 * f.20^-1,
    f.12 * f.16 * f.36^-1 * f.19^-1,
    f.11 * f.14 * f.37^-1 * f.21^-1,
    f.12 * f.37^-1 * f.20^-1,
    f.17 * f.35^-1 * f.19^-1,
    f.9 * f.17 * f.34^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.39 * f.26^-1,
    f.41 * f.27^-1,
    f.44 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.23 * f.39 * f.25^-1,
    f.24 * f.41 * f.28^-1,
    f.23 * f.40 * f.28^-1,
    f.22 * f.38 * f.27^-1,
    f.45 * f.25^-1,
    f.24 * f.42 * f.26^-1,
    f.29 * f.43 * f.34^-1,
    f.43 * f.28^-1,
    f.47 * f.35^-1,
    f.32 * f.46 * f.34^-1,
    f.33 * f.45 * f.35^-1,
    f.30 * f.47 * f.36^-1,
    f.33 * f.46 * f.37^-1,
    f.29 * f.42 * f.36^-1,
    f.48 * f.36^-1,
    f.32 * f.44 * f.37^-1,
    f.30 * f.49 * f.37^-1,
    f.31 * f.49 * f.35^-1,
    f.31 * f.48 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.25^-1 * f.6^-1,
    f.2 * f.14 * f.26^-1 * f.7^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.28^-1 * f.18^-1,
    f.4 * f.14 * f.28^-1 * f.6^-1,
    f.16 * f.27^-1 * f.6^-1,
    f.4 * f.17 * f.34^-1,
    f.8 * f.16 * f.34^-1 * f.19^-1,
    f.5 * f.13 * f.28^-1 * f.7^-1,
    f.1 * f.15 * f.25^-1 * f.7^-1,
    f.9 * f.15 * f.27^-1 * f.18^-1,
    f.10 * f.16 * f.35^-1 * f.20^-1,
    f.11 * f.36^-1 * f.19^-1,
    f.3 * f.13 * f.36^-1,
    f.9 * f.34^-1 * f.20^-1,
    f.12 * f.16 * f.26^-1 * f.18^-1,
    f.5 * f.17 * f.37^-1,
    f.11 * f.14 * f.35^-1 * f.21^-1,
    f.17 * f.35^-1 * f.19^-1,
    f.8 * f.13 * f.37^-1 * f.20^-1,
    f.12 * f.14 * f.37^-1 * f.21^-1,
    f.10 * f.17 * f.36^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.25^-1,
    f.39 * f.26^-1,
    f.42 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.23 * f.39 * f.28^-1,
    f.44 * f.28^-1,
    f.23 * f.40 * f.27^-1,
    f.29 * f.43 * f.34^-1,
    f.30 * f.42 * f.34^-1,
    f.24 * f.45 * f.28^-1,
    f.45 * f.25^-1,
    f.22 * f.38 * f.27^-1,
    f.30 * f.43 * f.35^-1,
    f.29 * f.41 * f.36^-1,
    f.47 * f.36^-1,
    f.31 * f.48 * f.34^-1,
    f.24 * f.46 * f.26^-1,
    f.31 * f.47 * f.37^-1,
    f.33 * f.46 * f.35^-1,
    f.32 * f.49 * f.35^-1,
    f.33 * f.44 * f.37^-1,
    f.49 * f.37^-1,
    f.32 * f.48 * f.36^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.24^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.13 * f.25^-1 * f.6^-1,
    f.3 * f.26^-1,
    f.2 * f.14 * f.25^-1,
    f.14 * f.34^-1 * f.18^-1,
    f.4 * f.15 * f.35^-1,
    f.16 * f.36^-1,
    f.8 * f.17 * f.37^-1 * f.19^-1,
    f.5 * f.16 * f.27^-1 * f.7^-1,
    f.9 * f.13 * f.36^-1 * f.19^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.1 * f.17 * f.24^-1 * f.6^-1,
    f.4 * f.17 * f.26^-1 * f.7^-1,
    f.17 * f.35^-1 * f.20^-1,
    f.10 * f.34^-1 * f.19^-1,
    f.10 * f.14 * f.24^-1 * f.21^-1,
    f.3 * f.15 * f.25^-1 * f.7^-1,
    f.11 * f.16 * f.37^-1 * f.20^-1,
    f.12 * f.16 * f.26^-1 * f.21^-1,
    f.9 * f.15 * f.37^-1 * f.18^-1,
    f.12 * f.14 * f.35^-1 * f.18^-1,
    f.8 * f.36^-1 * f.20^-1,
    f.11 * f.13 * f.27^-1 * f.21^-1,
    f.38 * f.24^-1,
    f.28 * f.41 * f.34^-1,
    f.39 * f.25^-1,
    f.44 * f.26^-1,
    f.22 * f.40 * f.25^-1,
    f.30 * f.39 * f.34^-1,
    f.30 * f.40 * f.35^-1,
    f.31 * f.44 * f.36^-1,
    f.29 * f.42 * f.37^-1,
    f.43 * f.27^-1,
    f.28 * f.43 * f.36^-1,
    f.47 * f.27^-1,
    f.23 * f.48 * f.24^-1,
    f.22 * f.38 * f.26^-1,
    f.31 * f.45 * f.35^-1,
    f.32 * f.46 * f.34^-1,
    f.46 * f.24^-1,
    f.49 * f.25^-1,
    f.33 * f.47 * f.37^-1,
    f.42 * f.26^-1,
    f.32 * f.45 * f.37^-1,
    f.33 * f.48 * f.35^-1,
    f.29 * f.41 * f.36^-1,
    f.23 * f.49 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.26^-1 * f.6^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.4 * f.15 * f.28^-1 * f.7^-1,
    f.5 * f.16 * f.35^-1,
    f.13 * f.36^-1,
    f.14 * f.37^-1 * f.18^-1,
    f.8 * f.13 * f.35^-1 * f.18^-1,
    f.8 * f.16 * f.36^-1 * f.19^-1,
    f.4 * f.17 * f.28^-1 * f.6^-1,
    f.1 * f.15 * f.25^-1 * f.6^-1,
    f.9 * f.16 * f.27^-1 * f.21^-1,
    f.5 * f.15 * f.27^-1 * f.7^-1,
    f.10 * f.17 * f.34^-1 * f.20^-1,
    f.10 * f.34^-1 * f.19^-1,
    f.11 * f.17 * f.25^-1 * f.21^-1,
    f.3 * f.16 * f.26^-1 * f.7^-1,
    f.11 * f.13 * f.37^-1 * f.20^-1,
    f.35^-1 * f.20^-1,
    f.9 * f.14 * f.36^-1 * f.18^-1,
    f.12 * f.17 * f.37^-1 * f.19^-1,
    f.12 * f.14 * f.28^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.39 * f.26^-1,
    f.44 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.23 * f.39 * f.28^-1,
    f.31 * f.44 * f.35^-1,
    f.29 * f.42 * f.36^-1,
    f.30 * f.42 * f.37^-1,
    f.29 * f.43 * f.35^-1,
    f.43 * f.36^-1,
    f.47 * f.28^-1,
    f.24 * f.47 * f.25^-1,
    f.23 * f.40 * f.27^-1,
    f.22 * f.38 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.32 * f.46 * f.34^-1,
    f.46 * f.25^-1,
    f.48 * f.26^-1,
    f.32 * f.45 * f.37^-1,
    f.30 * f.41 * f.35^-1,
    f.33 * f.48 * f.36^-1,
    f.33 * f.49 * f.37^-1,
    f.24 * f.49 * f.28^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.34^-1,
    f.2 * f.14 * f.26^-1 * f.6^-1,
    f.3 * f.27^-1,
    f.2 * f.15 * f.26^-1,
    f.15 * f.35^-1 * f.18^-1,
    f.4 * f.16 * f.35^-1,
    f.16 * f.36^-1,
    f.8 * f.15 * f.34^-1 * f.19^-1,
    f.9 * f.16 * f.34^-1 * f.18^-1,
    f.10 * f.13 * f.36^-1 * f.19^-1,
    f.5 * f.13 * f.28^-1 * f.6^-1,
    f.1 * f.14 * f.25^-1 * f.6^-1,
    f.17 * f.37^-1 * f.20^-1,
    f.4 * f.14 * f.27^-1 * f.7^-1,
    f.11 * f.14 * f.35^-1 * f.20^-1,
    f.5 * f.28^-1 * f.7^-1,
    f.9 * f.17 * f.25^-1 * f.21^-1,
    f.3 * f.17 * f.26^-1 * f.7^-1,
    f.8 * f.36^-1 * f.20^-1,
    f.10 * f.15 * f.37^-1 * f.18^-1,
    f.12 * f.16 * f.27^-1 * f.21^-1,
    f.12 * f.13 * f.37^-1 * f.19^-1,
    f.11 * f.17 * f.28^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.34^-1,
    f.39 * f.26^-1,
    f.44 * f.27^-1,
    f.22 * f.40 * f.26^-1,
    f.31 * f.39 * f.35^-1,
    f.29 * f.42 * f.35^-1,
    f.32 * f.44 * f.36^-1,
    f.30 * f.42 * f.34^-1,
    f.29 * f.43 * f.34^-1,
    f.43 * f.36^-1,
    f.47 * f.28^-1,
    f.24 * f.48 * f.25^-1,
    f.31 * f.40 * f.37^-1,
    f.22 * f.38 * f.27^-1,
    f.32 * f.45 * f.35^-1,
    f.23 * f.46 * f.28^-1,
    f.46 * f.25^-1,
    f.48 * f.26^-1,
    f.33 * f.47 * f.36^-1,
    f.30 * f.41 * f.37^-1,
    f.23 * f.45 * f.27^-1,
    f.33 * f.49 * f.37^-1,
    f.24 * f.49 * f.28^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.25^-1,
    f.1 * f.13 * f.26^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1 * f.7^-1,
    f.3 * f.28^-1,
    f.2 * f.14 * f.27^-1,
    f.14 * f.34^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1 * f.6^-1,
    f.15 * f.25^-1 * f.6^-1,
    f.15 * f.35^-1 * f.19^-1,
    f.1 * f.16 * f.25^-1 * f.7^-1,
    f.5 * f.26^-1 * f.7^-1,
    f.8 * f.16 * f.35^-1 * f.20^-1,
    f.9 * f.16 * f.28^-1 * f.21^-1,
    f.4 * f.17 * f.34^-1,
    f.10 * f.36^-1 * f.20^-1,
    f.3 * f.14 * f.37^-1,
    f.9 * f.17 * f.37^-1 * f.19^-1,
    f.11 * f.17 * f.26^-1 * f.21^-1,
    f.12 * f.15 * f.37^-1 * f.18^-1,
    f.11 * f.14 * f.35^-1 * f.18^-1,
    f.5 * f.17 * f.36^-1,
    f.12 * f.13 * f.34^-1 * f.20^-1,
    f.8 * f.15 * f.36^-1 * f.19^-1,
    f.10 * f.16 * f.27^-1 * f.21^-1,
    f.38 * f.25^-1,
    f.41 * f.26^-1,
    f.39 * f.27^-1,
    f.23 * f.41 * f.28^-1,
    f.22 * f.40 * f.27^-1,
    f.29 * f.39 * f.34^-1,
    f.44 * f.28^-1,
    f.23 * f.42 * f.25^-1,
    f.30 * f.43 * f.35^-1,
    f.43 * f.25^-1,
    f.24 * f.45 * f.26^-1,
    f.29 * f.40 * f.35^-1,
    f.22 * f.38 * f.28^-1,
    f.47 * f.34^-1,
    f.30 * f.42 * f.36^-1,
    f.31 * f.47 * f.37^-1,
    f.32 * f.48 * f.37^-1,
    f.46 * f.26^-1,
    f.49 * f.37^-1,
    f.32 * f.49 * f.35^-1,
    f.33 * f.45 * f.36^-1,
    f.33 * f.46 * f.34^-1,
    f.31 * f.48 * f.36^-1,
    f.24 * f.44 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;


==> anc/Finding_low_index_subgroups/code/gap_script_O333-3.txt <==
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.7^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.4 * f.13 * f.28^-1,
    f.5 * f.15 * f.29^-1 * f.7^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.14 * f.29^-1,
    f.16 * f.33^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.1 * f.17 * f.28^-1 * f.7^-1,
    f.9 * f.14 * f.39^-1,
    f.10 * f.17 * f.34^-1 * f.18^-1,
    f.11 * f.16 * f.40^-1,
    f.5 * f.22^-1 * f.6^-1,
    f.3 * f.15 * f.21^-1 * f.6^-1,
    f.10 * f.13 * f.40^-1 * f.19^-1,
    f.8 * f.17 * f.35^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.12 * f.13 * f.41^-1,
    f.12 * f.34^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.17 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.42 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.25 * f.43 * f.28^-1,
    f.24 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.48 * f.29^-1,
    f.30 * f.45 * f.33^-1,
    f.31 * f.44 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.36 * f.45 * f.39^-1,
    f.30 * f.43 * f.34^-1,
    f.37 * f.47 * f.40^-1,
    f.20 * f.48 * f.22^-1,
    f.48 * f.21^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.45 * f.35^-1,
    f.36 * f.42 * f.41^-1,
    f.38 * f.47 * f.41^-1,
    f.32 * f.46 * f.34^-1,
    f.32 * f.49 * f.35^-1,
    f.37 * f.46 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.22^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1,
    f.3 * f.15 * f.22^-1,
    f.2 * f.16 * f.23^-1,
    f.4 * f.13 * f.27^-1 * f.7^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.17 * f.23^-1 * f.6^-1,
    f.1 * f.28^-1,
    f.17 * f.33^-1,
    f.5 * f.13 * f.29^-1,
    f.8 * f.15 * f.39^-1,
    f.3 * f.29^-1 * f.7^-1,
    f.5 * f.15 * f.28^-1 * f.7^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.9 * f.34^-1,
    f.10 * f.13 * f.40^-1 * f.19^-1,
    f.15 * f.35^-1 * f.18^-1,
    f.9 * f.16 * f.40^-1,
    f.11 * f.14 * f.35^-1,
    f.12 * f.17 * f.34^-1 * f.18^-1,
    f.11 * f.17 * f.39^-1 * f.19^-1,
    f.10 * f.14 * f.41^-1,
    f.12 * f.16 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.22^-1,
    f.24 * f.47 * f.27^-1,
    f.20 * f.43 * f.22^-1,
    f.48 * f.23^-1,
    f.26 * f.43 * f.27^-1,
    f.20 * f.44 * f.21^-1,
    f.44 * f.23^-1,
    f.25 * f.49 * f.28^-1,
    f.30 * f.48 * f.33^-1,
    f.26 * f.42 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.25 * f.46 * f.29^-1,
    f.24 * f.46 * f.28^-1,
    f.31 * f.45 * f.33^-1,
    f.32 * f.44 * f.34^-1,
    f.37 * f.47 * f.40^-1,
    f.32 * f.45 * f.35^-1,
    f.38 * f.42 * f.40^-1,
    f.31 * f.43 * f.35^-1,
    f.30 * f.49 * f.34^-1,
    f.38 * f.45 * f.39^-1,
    f.37 * f.48 * f.41^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.15 * f.33^-1,
    f.7 * f.14 * f.39^-1 * f.18^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.8 * f.13 * f.28^-1 * f.19^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.13 * f.29^-1,
    f.34^-1 * f.17^-1,
    f.9 * f.12 * f.29^-1 * f.19^-1,
    f.4 * f.14 * f.40^-1,
    f.3 * f.41^-1,
    f.10 * f.16 * f.33^-1 * f.17^-1,
    f.7 * f.16 * f.34^-1,
    f.9 * f.35^-1,
    f.11 * f.12 * f.35^-1 * f.17^-1,
    f.11 * f.16 * f.40^-1 * f.18^-1,
    f.8 * f.15 * f.41^-1 * f.18^-1,
    f.5 * f.13 * f.39^-1,
    f.10 * f.15 * f.27^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.44 * f.33^-1,
    f.36 * f.43 * f.39^-1,
    f.20 * f.45 * f.23^-1,
    f.48 * f.21^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.49 * f.28^-1,
    f.26 * f.43 * f.29^-1,
    f.32 * f.48 * f.34^-1,
    f.24 * f.47 * f.29^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.31 * f.45 * f.33^-1,
    f.31 * f.44 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.30 * f.42 * f.35^-1,
    f.38 * f.48 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.38 * f.49 * f.39^-1,
    f.25 * f.47 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.15 * f.33^-1,
    f.1 * f.14 * f.28^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.16 * f.21^-1 * f.6^-1,
    f.7 * f.16 * f.39^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1,
    f.8 * f.34^-1,
    f.9 * f.14 * f.33^-1 * f.17^-1,
    f.9 * f.16 * f.28^-1 * f.19^-1,
    f.4 * f.16 * f.40^-1,
    f.3 * f.12 * f.41^-1,
    f.5 * f.13 * f.39^-1,
    f.10 * f.14 * f.27^-1 * f.19^-1,
    f.8 * f.13 * f.41^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.12 * f.29^-1 * f.19^-1,
    f.11 * f.35^-1 * f.17^-1,
    f.10 * f.15 * f.40^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.46 * f.22^-1,
    f.30 * f.45 * f.33^-1,
    f.25 * f.43 * f.28^-1,
    f.47 * f.23^-1,
    f.20 * f.43 * f.21^-1,
    f.36 * f.42 * f.39^-1,
    f.26 * f.44 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.49 * f.33^-1,
    f.24 * f.49 * f.28^-1,
    f.37 * f.47 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.38 * f.47 * f.39^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.48 * f.41^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.42 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.46 * f.35^-1,
    f.38 * f.49 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.16 * f.21^-1 * f.6^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.23^-1 * f.6^-1,
    f.3 * f.13 * f.33^-1,
    f.7 * f.16 * f.34^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.16 * f.29^-1,
    f.8 * f.12 * f.39^-1,
    f.9 * f.16 * f.28^-1 * f.17^-1,
    f.10 * f.12 * f.29^-1 * f.17^-1,
    f.4 * f.14 * f.34^-1,
    f.5 * f.12 * f.35^-1,
    f.40^-1,
    f.10 * f.14 * f.33^-1 * f.18^-1,
    f.11 * f.13 * f.41^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.8 * f.13 * f.35^-1 * f.18^-1,
    f.11 * f.41^-1 * f.19^-1,
    f.7 * f.14 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.21^-1,
    f.26 * f.43 * f.27^-1,
    f.48 * f.23^-1,
    f.30 * f.45 * f.33^-1,
    f.31 * f.42 * f.34^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.49 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.25 * f.47 * f.28^-1,
    f.24 * f.47 * f.29^-1,
    f.32 * f.49 * f.34^-1,
    f.31 * f.45 * f.35^-1,
    f.38 * f.44 * f.40^-1,
    f.32 * f.48 * f.33^-1,
    f.37 * f.48 * f.41^-1,
    f.37 * f.46 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.27^-1 * f.17^-1,
    f.15 * f.21^-1 * f.6^-1,
    f.7 * f.13 * f.33^-1 * f.18^-1,
    f.15 * f.39^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.14 * f.29^-1,
    f.8 * f.14 * f.39^-1 * f.19^-1,
    f.9 * f.13 * f.29^-1 * f.17^-1,
    f.4 * f.15 * f.33^-1,
    f.7 * f.12 * f.28^-1 * f.17^-1,
    f.3 * f.34^-1,
    f.9 * f.16 * f.40^-1 * f.19^-1,
    f.10 * f.13 * f.40^-1,
    f.5 * f.12 * f.35^-1,
    f.11 * f.16 * f.41^-1,
    f.8 * f.16 * f.34^-1 * f.18^-1,
    f.11 * f.35^-1 * f.18^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.46 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.26 * f.43 * f.27^-1,
    f.47 * f.21^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.42 * f.39^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.38 * f.48 * f.39^-1,
    f.24 * f.48 * f.29^-1,
    f.31 * f.48 * f.33^-1,
    f.25 * f.49 * f.28^-1,
    f.32 * f.47 * f.34^-1,
    f.36 * f.45 * f.40^-1,
    f.37 * f.44 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.38 * f.47 * f.41^-1,
    f.31 * f.49 * f.34^-1,
    f.32 * f.49 * f.35^-1,
    f.37 * f.45 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.14 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.15 * f.28^-1 * f.18^-1,
    f.8 * f.14 * f.34^-1 * f.17^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.29^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.4 * f.33^-1,
    f.9 * f.13 * f.35^-1 * f.17^-1,
    f.3 * f.13 * f.34^-1,
    f.10 * f.14 * f.39^-1,
    f.10 * f.16 * f.40^-1 * f.19^-1,
    f.9 * f.12 * f.40^-1,
    f.5 * f.15 * f.35^-1,
    f.12 * f.41^-1 * f.19^-1,
    f.11 * f.16 * f.27^-1 * f.18^-1,
    f.11 * f.13 * f.41^-1,
    f.7 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.22^-1,
    f.24 * f.43 * f.27^-1,
    f.20 * f.47 * f.22^-1,
    f.48 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.49 * f.21^-1,
    f.26 * f.49 * f.28^-1,
    f.31 * f.48 * f.34^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.46 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.49 * f.33^-1,
    f.32 * f.48 * f.35^-1,
    f.32 * f.47 * f.34^-1,
    f.36 * f.46 * f.39^-1,
    f.37 * f.42 * f.40^-1,
    f.38 * f.45 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.47 * f.41^-1,
    f.25 * f.45 * f.27^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.44 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.4 * f.14 * f.23^-1 * f.6^-1,
    f.16 * f.22^-1 * f.6^-1,
    f.7 * f.15 * f.27^-1 * f.18^-1,
    f.8 * f.16 * f.34^-1 * f.17^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.9 * f.13 * f.29^-1 * f.18^-1,
    f.4 * f.16 * f.35^-1,
    f.39^-1,
    f.3 * f.12 * f.33^-1,
    f.10 * f.14 * f.39^-1 * f.19^-1,
    f.10 * f.13 * f.40^-1,
    f.11 * f.41^-1 * f.19^-1,
    f.11 * f.13 * f.35^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.9 * f.12 * f.40^-1 * f.19^-1,
    f.8 * f.12 * f.28^-1 * f.18^-1,
    f.7 * f.16 * f.41^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.48 * f.22^-1,
    f.26 * f.49 * f.27^-1,
    f.32 * f.47 * f.34^-1,
    f.26 * f.46 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.46 * f.39^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.48 * f.41^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.43 * f.34^-1,
    f.38 * f.42 * f.40^-1,
    f.25 * f.44 * f.28^-1,
    f.38 * f.45 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.4 * f.14 * f.23^-1 * f.6^-1,
    f.16 * f.22^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.16 * f.39^-1,
    f.5 * f.12 * f.28^-1,
    f.1 * f.29^-1,
    f.9 * f.14 * f.29^-1 * f.19^-1,
    f.4 * f.33^-1,
    f.10 * f.27^-1 * f.19^-1,
    f.3 * f.13 * f.35^-1,
    f.16 * f.40^-1 * f.18^-1,
    f.11 * f.14 * f.41^-1,
    f.9 * f.12 * f.41^-1 * f.18^-1,
    f.7 * f.16 * f.28^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.10 * f.13 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.48 * f.22^-1,
    f.32 * f.49 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.44 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.43 * f.33^-1,
    f.26 * f.46 * f.27^-1,
    f.32 * f.46 * f.35^-1,
    f.36 * f.49 * f.40^-1,
    f.37 * f.48 * f.41^-1,
    f.38 * f.42 * f.41^-1,
    f.25 * f.45 * f.28^-1,
    f.31 * f.45 * f.35^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.45 * f.40^-1,
    f.37 * f.49 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.15 * f.22^-1 * f.6^-1,
    f.7 * f.16 * f.33^-1,
    f.8 * f.15 * f.34^-1 * f.18^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.7 * f.14 * f.29^-1 * f.17^-1,
    f.4 * f.39^-1,
    f.9 * f.13 * f.28^-1 * f.17^-1,
    f.3 * f.13 * f.40^-1,
    f.10 * f.13 * f.33^-1 * f.18^-1,
    f.10 * f.12 * f.40^-1 * f.19^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.5 * f.12 * f.41^-1,
    f.11 * f.34^-1,
    f.16 * f.39^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1,
    f.11 * f.14 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.27^-1,
    f.45 * f.23^-1,
    f.20 * f.43 * f.22^-1,
    f.30 * f.48 * f.33^-1,
    f.31 * f.47 * f.34^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.36 * f.46 * f.39^-1,
    f.26 * f.49 * f.28^-1,
    f.37 * f.48 * f.40^-1,
    f.32 * f.45 * f.33^-1,
    f.36 * f.49 * f.40^-1,
    f.30 * f.46 * f.35^-1,
    f.38 * f.42 * f.41^-1,
    f.32 * f.44 * f.34^-1,
    f.38 * f.44 * f.39^-1,
    f.31 * f.48 * f.35^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.4 * f.33^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.29^-1,
    f.7 * f.16 * f.29^-1 * f.17^-1,
    f.3 * f.12 * f.34^-1,
    f.8 * f.14 * f.39^-1,
    f.9 * f.13 * f.34^-1 * f.19^-1,
    f.10 * f.12 * f.40^-1,
    f.10 * f.13 * f.28^-1 * f.17^-1,
    f.5 * f.15 * f.35^-1,
    f.12 * f.33^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1 * f.18^-1,
    f.11 * f.35^-1 * f.19^-1,
    f.7 * f.14 * f.40^-1 * f.18^-1,
    f.9 * f.16 * f.41^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.20 * f.42 * f.23^-1,
    f.46 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.47 * f.23^-1,
    f.20 * f.45 * f.21^-1,
    f.30 * f.45 * f.33^-1,
    f.25 * f.44 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.49 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.45 * f.40^-1,
    f.26 * f.47 * f.28^-1,
    f.32 * f.48 * f.35^-1,
    f.32 * f.46 * f.33^-1,
    f.38 * f.44 * f.41^-1,
    f.31 * f.46 * f.35^-1,
    f.36 * f.49 * f.40^-1,
    f.37 * f.48 * f.41^-1,
    f.37 * f.49 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.15 * f.21^-1 * f.6^-1,
    f.4 * f.13 * f.23^-1 * f.6^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.7 * f.15 * f.39^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.13 * f.29^-1 * f.19^-1,
    f.4 * f.34^-1,
    f.8 * f.16 * f.35^-1 * f.17^-1,
    f.3 * f.16 * f.33^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.5 * f.12 * f.35^-1,
    f.9 * f.28^-1 * f.19^-1,
    f.7 * f.12 * f.34^-1 * f.17^-1,
    f.10 * f.16 * f.40^-1,
    f.9 * f.14 * f.41^-1,
    f.11 * f.12 * f.41^-1 * f.18^-1,
    f.11 * f.16 * f.27^-1 * f.19^-1,
    f.10 * f.15 * f.40^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.21^-1,
    f.47 * f.23^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.42 * f.39^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.30 * f.43 * f.34^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.44 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.32 * f.46 * f.35^-1,
    f.26 * f.49 * f.28^-1,
    f.32 * f.49 * f.34^-1,
    f.37 * f.46 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.36 * f.45 * f.41^-1,
    f.25 * f.48 * f.27^-1,
    f.38 * f.48 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1,
    f.7 * f.14 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.14 * f.34^-1,
    f.8 * f.15 * f.29^-1 * f.19^-1,
    f.1 * f.15 * f.35^-1,
    f.4 * f.16 * f.34^-1 * f.6^-1,
    f.9 * f.15 * f.39^-1 * f.17^-1,
    f.3 * f.12 * f.35^-1 * f.6^-1,
    f.10 * f.40^-1 * f.17^-1,
    f.11 * f.14 * f.22^-1 * f.18^-1,
    f.10 * f.16 * f.23^-1 * f.18^-1,
    f.11 * f.15 * f.41^-1,
    f.9 * f.13 * f.40^-1,
    f.27^-1 * f.19^-1,
    f.5 * f.16 * f.33^-1 * f.6^-1,
    f.7 * f.12 * f.28^-1 * f.19^-1,
    f.8 * f.16 * f.41^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.32 * f.42 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.46 * f.35^-1,
    f.31 * f.48 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.35^-1,
    f.36 * f.44 * f.40^-1,
    f.20 * f.44 * f.22^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.48 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.49 * f.27^-1,
    f.32 * f.43 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.38 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.1 * f.14 * f.34^-1,
    f.13 * f.23^-1 * f.17^-1,
    f.4 * f.15 * f.28^-1,
    f.13 * f.29^-1,
    f.7 * f.16 * f.27^-1 * f.18^-1,
    f.8 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.35^-1,
    f.9 * f.16 * f.39^-1,
    f.9 * f.14 * f.39^-1 * f.19^-1,
    f.5 * f.34^-1 * f.6^-1,
    f.4 * f.12 * f.33^-1 * f.6^-1,
    f.10 * f.12 * f.28^-1 * f.18^-1,
    f.10 * f.16 * f.21^-1 * f.17^-1,
    f.3 * f.15 * f.35^-1 * f.6^-1,
    f.11 * f.12 * f.22^-1 * f.17^-1,
    f.8 * f.16 * f.40^-1 * f.19^-1,
    f.11 * f.13 * f.41^-1,
    f.15 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.32 * f.45 * f.34^-1,
    f.45 * f.23^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.25 * f.42 * f.27^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.48 * f.35^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.49 * f.39^-1,
    f.30 * f.49 * f.34^-1,
    f.31 * f.47 * f.33^-1,
    f.26 * f.46 * f.28^-1,
    f.49 * f.21^-1,
    f.32 * f.44 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.38 * f.43 * f.40^-1,
    f.38 * f.44 * f.41^-1,
    f.36 * f.46 * f.41^-1,
    f.37 * f.48 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.12 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.1 * f.13 * f.29^-1 * f.6^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.16 * f.33^-1 * f.18^-1,
    f.15 * f.39^-1,
    f.5 * f.13 * f.27^-1 * f.6^-1,
    f.4 * f.15 * f.34^-1,
    f.8 * f.13 * f.40^-1,
    f.9 * f.35^-1 * f.18^-1,
    f.10 * f.14 * f.21^-1 * f.17^-1,
    f.3 * f.12 * f.35^-1,
    f.11 * f.16 * f.22^-1 * f.17^-1,
    f.5 * f.14 * f.33^-1,
    f.10 * f.12 * f.39^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1 * f.19^-1,
    f.8 * f.16 * f.40^-1 * f.19^-1,
    f.9 * f.16 * f.41^-1,
    f.11 * f.14 * f.34^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.46 * f.28^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.24 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.49 * f.29^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.44 * f.39^-1,
    f.26 * f.47 * f.27^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.46 * f.21^-1,
    f.30 * f.43 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.31 * f.42 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.36 * f.45 * f.41^-1,
    f.38 * f.47 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.31 * f.45 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.33^-1,
    f.7 * f.15 * f.24^-1 * f.18^-1,
    f.4 * f.12 * f.28^-1,
    f.13 * f.29^-1,
    f.8 * f.33^-1 * f.17^-1,
    f.7 * f.13 * f.39^-1 * f.19^-1,
    f.5 * f.16 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.28^-1 * f.6^-1,
    f.3 * f.15 * f.40^-1,
    f.9 * f.15 * f.23^-1 * f.18^-1,
    f.4 * f.14 * f.39^-1,
    f.16 * f.34^-1 * f.17^-1,
    f.10 * f.41^-1 * f.19^-1,
    f.8 * f.12 * f.22^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1 * f.17^-1,
    f.9 * f.16 * f.35^-1,
    f.10 * f.14 * f.34^-1,
    f.11 * f.16 * f.40^-1 * f.19^-1,
    f.5 * f.13 * f.41^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.26 * f.43 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.45 * f.24^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.31 * f.47 * f.33^-1,
    f.36 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.25 * f.49 * f.28^-1,
    f.38 * f.45 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.45 * f.34^-1,
    f.38 * f.43 * f.41^-1,
    f.20 * f.43 * f.22^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1,
    f.7 * f.14 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.14 * f.34^-1,
    f.8 * f.14 * f.23^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.16 * f.35^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.15 * f.35^-1 * f.19^-1,
    f.10 * f.16 * f.40^-1 * f.17^-1,
    f.11 * f.33^-1 * f.19^-1,
    f.11 * f.15 * f.22^-1 * f.18^-1,
    f.3 * f.12 * f.28^-1 * f.6^-1,
    f.7 * f.16 * f.41^-1,
    f.9 * f.13 * f.40^-1,
    f.8 * f.12 * f.41^-1 * f.17^-1,
    f.39^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.45 * f.24^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.24^-1,
    f.46 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.32 * f.45 * f.34^-1,
    f.21 * f.42 * f.23^-1,
    f.25 * f.42 * f.29^-1,
    f.31 * f.48 * f.35^-1,
    f.48 * f.27^-1,
    f.31 * f.47 * f.34^-1,
    f.30 * f.47 * f.35^-1,
    f.36 * f.45 * f.40^-1,
    f.32 * f.43 * f.33^-1,
    f.20 * f.43 * f.22^-1,
    f.26 * f.49 * f.28^-1,
    f.37 * f.49 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.46 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.4 * f.24^-1 * f.6^-1,
    f.5 * f.15 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.16 * f.33^-1,
    f.7 * f.14 * f.34^-1 * f.17^-1,
    f.7 * f.12 * f.29^-1 * f.18^-1,
    f.1 * f.15 * f.23^-1 * f.6^-1,
    f.8 * f.16 * f.39^-1,
    f.4 * f.15 * f.34^-1,
    f.8 * f.39^-1 * f.19^-1,
    f.3 * f.12 * f.35^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.10 * f.16 * f.35^-1 * f.17^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.11 * f.13 * f.40^-1,
    f.11 * f.12 * f.28^-1 * f.18^-1,
    f.9 * f.13 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.41^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.20 * f.43 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.30 * f.45 * f.33^-1,
    f.45 * f.24^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.31 * f.48 * f.33^-1,
    f.32 * f.47 * f.34^-1,
    f.47 * f.29^-1,
    f.21 * f.42 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.43 * f.39^-1,
    f.32 * f.48 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.46 * f.35^-1,
    f.36 * f.43 * f.41^-1,
    f.37 * f.42 * f.40^-1,
    f.26 * f.49 * f.28^-1,
    f.25 * f.49 * f.27^-1,
    f.38 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.27^-1,
    f.2 * f.28^-1 * f.7^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.3 * f.15 * f.23^-1 * f.6^-1,
    f.4 * f.15 * f.28^-1,
    f.16 * f.29^-1,
    f.8 * f.15 * f.39^-1,
    f.4 * f.16 * f.22^-1 * f.6^-1,
    f.1 * f.17 * f.29^-1 * f.7^-1,
    f.5 * f.16 * f.27^-1 * f.7^-1,
    f.9 * f.13 * f.34^-1 * f.18^-1,
    f.17 * f.40^-1 * f.19^-1,
    f.10 * f.33^-1 * f.18^-1,
    f.5 * f.17 * f.21^-1 * f.6^-1,
    f.11 * f.14 * f.41^-1 * f.19^-1,
    f.9 * f.15 * f.35^-1,
    f.8 * f.14 * f.34^-1,
    f.12 * f.13 * f.39^-1 * f.19^-1,
    f.10 * f.17 * f.41^-1,
    f.11 * f.13 * f.40^-1,
    f.12 * f.16 * f.35^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.44 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.45 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.26 * f.46 * f.28^-1,
    f.25 * f.43 * f.29^-1,
    f.36 * f.45 * f.39^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.42 * f.29^-1,
    f.26 * f.47 * f.27^-1,
    f.30 * f.45 * f.34^-1,
    f.36 * f.43 * f.40^-1,
    f.31 * f.48 * f.33^-1,
    f.48 * f.21^-1,
    f.37 * f.48 * f.41^-1,
    f.31 * f.47 * f.35^-1,
    f.32 * f.49 * f.34^-1,
    f.38 * f.47 * f.39^-1,
    f.38 * f.49 * f.41^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.46 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.33^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.1 * f.14 * f.34^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.6 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.8 * f.13 * f.35^-1 * f.16^-1,
    f.9 * f.12 * f.34^-1 * f.16^-1,
    f.4 * f.11 * f.39^-1,
    f.10 * f.11 * f.23^-1 * f.17^-1,
    f.5 * f.40^-1,
    f.15 * f.22^-1 * f.17^-1,
    f.3 * f.12 * f.41^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.9 * f.15 * f.39^-1 * f.19^-1,
    f.7 * f.12 * f.40^-1 * f.19^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.32 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.25 * f.49 * f.27^-1,
    f.49 * f.29^-1,
    f.32 * f.43 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.30 * f.48 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.45 * f.40^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.45 * f.41^-1,
    f.26 * f.46 * f.28^-1,
    f.37 * f.42 * f.39^-1,
    f.38 * f.44 * f.40^-1,
    f.36 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.39^-1,
    f.7 * f.13 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.15 * f.29^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.8 * f.15 * f.39^-1 * f.17^-1,
    f.3 * f.12 * f.29^-1 * f.6^-1,
    f.5 * f.12 * f.34^-1,
    f.1 * f.14 * f.35^-1,
    f.9 * f.14 * f.40^-1,
    f.8 * f.12 * f.35^-1 * f.19^-1,
    f.10 * f.15 * f.33^-1 * f.19^-1,
    f.7 * f.40^-1 * f.17^-1,
    f.11 * f.13 * f.22^-1 * f.18^-1,
    f.10 * f.16 * f.23^-1 * f.18^-1,
    f.9 * f.34^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1,
    f.16 * f.41^-1 * f.17^-1,
    f.5 * f.16 * f.27^-1 * f.6^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.25 * f.47 * f.28^-1,
    f.37 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.32 * f.43 * f.34^-1,
    f.31 * f.48 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.32 * f.45 * f.33^-1,
    f.36 * f.44 * f.40^-1,
    f.20 * f.44 * f.22^-1,
    f.21 * f.42 * f.23^-1,
    f.31 * f.49 * f.34^-1,
    f.37 * f.47 * f.41^-1,
    f.38 * f.46 * f.41^-1,
    f.26 * f.43 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.39^-1,
    f.3 * f.14 * f.23^-1 * f.6^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.16 * f.40^-1 * f.17^-1,
    f.5 * f.15 * f.21^-1 * f.6^-1,
    f.8 * f.13 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.34^-1,
    f.1 * f.16 * f.35^-1,
    f.4 * f.16 * f.22^-1 * f.6^-1,
    f.9 * f.15 * f.35^-1 * f.19^-1,
    f.16 * f.33^-1 * f.19^-1,
    f.8 * f.39^-1 * f.17^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.11 * f.14 * f.40^-1,
    f.10 * f.13 * f.41^-1,
    f.11 * f.12 * f.41^-1 * f.17^-1,
    f.9 * f.12 * f.28^-1 * f.18^-1,
    f.7 * f.34^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.43 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.23^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.37 * f.47 * f.40^-1,
    f.48 * f.21^-1,
    f.24 * f.48 * f.29^-1,
    f.32 * f.47 * f.34^-1,
    f.31 * f.43 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.42 * f.35^-1,
    f.32 * f.49 * f.33^-1,
    f.38 * f.48 * f.39^-1,
    f.26 * f.43 * f.27^-1,
    f.38 * f.49 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.36 * f.44 * f.41^-1,
    f.25 * f.49 * f.28^-1,
    f.31 * f.45 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.27^-1,
    f.2 * f.11 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.12 * f.24^-1,
    f.4 * f.12 * f.39^-1,
    f.24^-1 * f.16^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.6 * f.15 * f.23^-1 * f.16^-1,
    f.7 * f.14 * f.27^-1 * f.17^-1,
    f.15 * f.29^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.1 * f.11 * f.35^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.6 * f.11 * f.34^-1 * f.19^-1,
    f.9 * f.13 * f.35^-1 * f.19^-1,
    f.10 * f.13 * f.22^-1 * f.16^-1,
    f.3 * f.12 * f.40^-1,
    f.5 * f.14 * f.41^-1,
    f.10 * f.14 * f.40^-1 * f.18^-1,
    f.8 * f.15 * f.28^-1 * f.17^-1,
    f.7 * f.12 * f.33^-1 * f.19^-1,
    f.9 * f.11 * f.41^-1 * f.18^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.47 * f.29^-1,
    f.21 * f.42 * f.23^-1,
    f.26 * f.44 * f.27^-1,
    f.25 * f.44 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.37 * f.48 * f.39^-1,
    f.32 * f.49 * f.34^-1,
    f.30 * f.49 * f.35^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.46 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.36 * f.43 * f.40^-1,
    f.49 * f.28^-1,
    f.31 * f.48 * f.33^-1,
    f.38 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.11 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.39^-1,
    f.13 * f.23^-1 * f.16^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.6 * f.15 * f.34^-1 * f.17^-1,
    f.7 * f.11 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.1 * f.13 * f.34^-1,
    f.8 * f.15 * f.28^-1 * f.18^-1,
    f.9 * f.13 * f.35^-1 * f.17^-1,
    f.8 * f.14 * f.21^-1 * f.16^-1,
    f.3 * f.12 * f.40^-1,
    f.9 * f.15 * f.22^-1 * f.16^-1,
    f.5 * f.13 * f.41^-1,
    f.14 * f.40^-1 * f.19^-1,
    f.7 * f.14 * f.41^-1 * f.19^-1,
    f.10 * f.33^-1 * f.17^-1,
    f.6 * f.12 * f.27^-1 * f.18^-1,
    f.10 * f.11 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.23^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.47 * f.29^-1,
    f.30 * f.48 * f.34^-1,
    f.24 * f.48 * f.29^-1,
    f.32 * f.44 * f.35^-1,
    f.31 * f.49 * f.34^-1,
    f.25 * f.49 * f.28^-1,
    f.31 * f.48 * f.35^-1,
    f.46 * f.21^-1,
    f.38 * f.46 * f.40^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.43 * f.41^-1,
    f.36 * f.43 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.32 * f.45 * f.33^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.33^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.11 * f.28^-1,
    f.12 * f.29^-1,
    f.7 * f.12 * f.28^-1 * f.18^-1,
    f.8 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.34^-1,
    f.1 * f.15 * f.35^-1,
    f.3 * f.15 * f.39^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.9 * f.14 * f.35^-1 * f.16^-1,
    f.4 * f.13 * f.40^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.10 * f.11 * f.22^-1 * f.17^-1,
    f.8 * f.13 * f.34^-1 * f.16^-1,
    f.7 * f.15 * f.41^-1 * f.19^-1,
    f.10 * f.14 * f.27^-1 * f.18^-1,
    f.5 * f.12 * f.41^-1,
    f.6 * f.11 * f.39^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.25 * f.42 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.32 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.47 * f.28^-1,
    f.26 * f.44 * f.29^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.32 * f.43 * f.34^-1,
    f.31 * f.48 * f.35^-1,
    f.36 * f.47 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.38 * f.46 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.20 * f.45 * f.22^-1,
    f.31 * f.49 * f.34^-1,
    f.36 * f.46 * f.41^-1,
    f.48 * f.27^-1,
    f.37 * f.47 * f.41^-1,
    f.38 * f.48 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.11 * f.28^-1,
    f.14 * f.29^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.29^-1 * f.18^-1,
    f.5 * f.13 * f.34^-1,
    f.1 * f.14 * f.35^-1,
    f.8 * f.12 * f.34^-1 * f.19^-1,
    f.5 * f.14 * f.39^-1,
    f.6 * f.12 * f.35^-1 * f.19^-1,
    f.4 * f.12 * f.40^-1,
    f.7 * f.15 * f.23^-1 * f.17^-1,
    f.9 * f.11 * f.22^-1 * f.17^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.15 * f.40^-1 * f.16^-1,
    f.9 * f.13 * f.41^-1 * f.16^-1,
    f.10 * f.11 * f.33^-1 * f.19^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.42 * f.22^-1,
    f.25 * f.42 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.24^-1,
    f.46 * f.28^-1,
    f.26 * f.44 * f.29^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.20 * f.45 * f.22^-1,
    f.36 * f.43 * f.41^-1,
    f.37 * f.48 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.31 * f.49 * f.33^-1,
    f.49 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.39^-1,
    f.14 * f.23^-1 * f.18^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.34^-1,
    f.1 * f.16 * f.35^-1,
    f.7 * f.16 * f.33^-1 * f.19^-1,
    f.8 * f.16 * f.40^-1 * f.17^-1,
    f.9 * f.35^-1 * f.19^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.7 * f.14 * f.21^-1 * f.18^-1,
    f.3 * f.13 * f.28^-1 * f.6^-1,
    f.8 * f.15 * f.22^-1 * f.18^-1,
    f.10 * f.15 * f.39^-1 * f.17^-1,
    f.11 * f.14 * f.40^-1,
    f.10 * f.13 * f.41^-1,
    f.9 * f.16 * f.41^-1 * f.17^-1,
    f.11 * f.12 * f.34^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.23^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.46 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.31 * f.48 * f.33^-1,
    f.38 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.26 * f.47 * f.27^-1,
    f.49 * f.21^-1,
    f.25 * f.43 * f.28^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.43 * f.39^-1,
    f.37 * f.44 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.36 * f.44 * f.41^-1,
    f.32 * f.47 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.28^-1,
    f.24^-1 * f.17^-1,
    f.4 * f.14 * f.29^-1,
    f.1 * f.15 * f.27^-1 * f.6^-1,
    f.7 * f.14 * f.33^-1,
    f.5 * f.12 * f.29^-1 * f.6^-1,
    f.8 * f.15 * f.34^-1,
    f.9 * f.15 * f.33^-1 * f.18^-1,
    f.4 * f.12 * f.39^-1,
    f.8 * f.13 * f.40^-1 * f.19^-1,
    f.10 * f.13 * f.22^-1 * f.17^-1,
    f.3 * f.16 * f.40^-1,
    f.9 * f.16 * f.23^-1 * f.17^-1,
    f.10 * f.12 * f.41^-1 * f.19^-1,
    f.5 * f.16 * f.41^-1,
    f.13 * f.35^-1,
    f.11 * f.15 * f.35^-1 * f.18^-1,
    f.7 * f.16 * f.34^-1 * f.18^-1,
    f.11 * f.39^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.47 * f.28^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.24^-1,
    f.25 * f.46 * f.29^-1,
    f.25 * f.48 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.26 * f.44 * f.29^-1,
    f.31 * f.49 * f.34^-1,
    f.32 * f.46 * f.33^-1,
    f.36 * f.43 * f.39^-1,
    f.36 * f.42 * f.40^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.49 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.43 * f.41^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.47 * f.35^-1,
    f.30 * f.48 * f.34^-1,
    f.37 * f.44 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.28^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.29^-1,
    f.7 * f.13 * f.22^-1 * f.17^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.27^-1 * f.6^-1,
    f.9 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.12 * f.34^-1,
    f.8 * f.16 * f.39^-1,
    f.10 * f.40^-1 * f.19^-1,
    f.9 * f.12 * f.21^-1 * f.17^-1,
    f.3 * f.16 * f.33^-1,
    f.5 * f.16 * f.35^-1,
    f.10 * f.13 * f.35^-1 * f.18^-1,
    f.11 * f.41^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.24 * f.44 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.47 * f.29^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.44 * f.33^-1,
    f.25 * f.43 * f.29^-1,
    f.26 * f.48 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.30 * f.42 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.40^-1,
    f.48 * f.21^-1,
    f.32 * f.47 * f.33^-1,
    f.31 * f.44 * f.35^-1,
    f.32 * f.46 * f.35^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.47 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.29^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.28^-1,
    f.7 * f.13 * f.21^-1 * f.17^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.1 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.13 * f.34^-1 * f.18^-1,
    f.4 * f.12 * f.35^-1,
    f.8 * f.16 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.34^-1,
    f.10 * f.12 * f.22^-1 * f.17^-1,
    f.7 * f.15 * f.40^-1,
    f.9 * f.13 * f.35^-1 * f.18^-1,
    f.5 * f.16 * f.33^-1,
    f.11 * f.41^-1,
    f.10 * f.16 * f.40^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.25 * f.43 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.45 * f.28^-1,
    f.47 * f.21^-1,
    f.30 * f.48 * f.33^-1,
    f.24 * f.48 * f.29^-1,
    f.26 * f.44 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.31 * f.43 * f.35^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.34^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.42 * f.35^-1,
    f.32 * f.45 * f.33^-1,
    f.38 * f.49 * f.41^-1,
    f.38 * f.48 * f.40^-1,
    f.36 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.28^-1,
    f.11 * f.23^-1 * f.16^-1,
    f.4 * f.13 * f.29^-1,
    f.1 * f.12 * f.34^-1,
    f.6 * f.13 * f.39^-1 * f.17^-1,
    f.14 * f.28^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.9 * f.11 * f.34^-1 * f.19^-1,
    f.4 * f.14 * f.40^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.33^-1 * f.19^-1,
    f.9 * f.15 * f.21^-1 * f.16^-1,
    f.10 * f.14 * f.22^-1 * f.16^-1,
    f.10 * f.15 * f.40^-1 * f.17^-1,
    f.5 * f.39^-1,
    f.6 * f.15 * f.35^-1 * f.19^-1,
    f.7 * f.12 * f.41^-1 * f.17^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.43 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.43 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.24 * f.47 * f.28^-1,
    f.32 * f.48 * f.35^-1,
    f.26 * f.45 * f.27^-1,
    f.25 * f.44 * f.29^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.46 * f.40^-1,
    f.36 * f.48 * f.41^-1,
    f.32 * f.49 * f.33^-1,
    f.49 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.38 * f.42 * f.40^-1,
    f.38 * f.43 * f.39^-1,
    f.31 * f.46 * f.35^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.28^-1,
    f.24^-1 * f.16^-1,
    f.4 * f.13 * f.29^-1,
    f.4 * f.14 * f.39^-1,
    f.6 * f.13 * f.33^-1 * f.17^-1,
    f.7 * f.11 * f.28^-1 * f.18^-1,
    f.5 * f.12 * f.34^-1,
    f.1 * f.15 * f.35^-1,
    f.15 * f.40^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1 * f.17^-1,
    f.7 * f.14 * f.23^-1 * f.16^-1,
    f.5 * f.41^-1,
    f.8 * f.15 * f.22^-1 * f.16^-1,
    f.3 * f.11 * f.40^-1,
    f.9 * f.14 * f.29^-1 * f.18^-1,
    f.6 * f.11 * f.41^-1 * f.19^-1,
    f.9 * f.15 * f.39^-1 * f.19^-1,
    f.10 * f.12 * f.27^-1 * f.18^-1,
    f.10 * f.14 * f.34^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.26 * f.44 * f.28^-1,
    f.44 * f.24^-1,
    f.25 * f.47 * f.29^-1,
    f.36 * f.48 * f.39^-1,
    f.31 * f.49 * f.33^-1,
    f.49 * f.28^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.36 * f.46 * f.40^-1,
    f.30 * f.46 * f.35^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.45 * f.41^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.45 * f.40^-1,
    f.26 * f.43 * f.29^-1,
    f.38 * f.44 * f.41^-1,
    f.37 * f.42 * f.39^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.47 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.15 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.16 * f.27^-1 * f.18^-1,
    f.1 * f.15 * f.28^-1,
    f.5 * f.16 * f.29^-1,
    f.8 * f.14 * f.39^-1 * f.19^-1,
    f.9 * f.15 * f.34^-1,
    f.10 * f.28^-1 * f.18^-1,
    f.4 * f.15 * f.40^-1,
    f.10 * f.16 * f.34^-1 * f.17^-1,
    f.3 * f.12 * f.39^-1,
    f.11 * f.13 * f.40^-1 * f.19^-1,
    f.7 * f.14 * f.35^-1,
    f.8 * f.35^-1 * f.17^-1,
    f.5 * f.13 * f.41^-1,
    f.9 * f.13 * f.33^-1 * f.17^-1,
    f.11 * f.12 * f.29^-1 * f.18^-1,
    f.12 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.48 * f.21^-1,
    f.25 * f.45 * f.27^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.31 * f.48 * f.34^-1,
    f.24 * f.48 * f.28^-1,
    f.36 * f.46 * f.40^-1,
    f.32 * f.46 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.38 * f.44 * f.40^-1,
    f.32 * f.47 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.38 * f.45 * f.41^-1,
    f.31 * f.49 * f.33^-1,
    f.26 * f.45 * f.29^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.22^-1 * f.6^-1,
    f.2 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.15 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.1 * f.16 * f.28^-1,
    f.4 * f.15 * f.27^-1 * f.7^-1,
    f.5 * f.13 * f.29^-1,
    f.8 * f.16 * f.34^-1 * f.18^-1,
    f.5 * f.17 * f.28^-1 * f.7^-1,
    f.3 * f.16 * f.29^-1 * f.7^-1,
    f.9 * f.17 * f.39^-1,
    f.10 * f.13 * f.39^-1 * f.19^-1,
    f.11 * f.15 * f.34^-1,
    f.10 * f.14 * f.35^-1,
    f.12 * f.35^-1 * f.18^-1,
    f.11 * f.17 * f.33^-1 * f.18^-1,
    f.12 * f.13 * f.40^-1,
    f.8 * f.17 * f.41^-1 * f.19^-1,
    f.9 * f.14 * f.40^-1 * f.19^-1,
    f.15 * f.41^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.46 * f.21^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.43 * f.27^-1,
    f.26 * f.45 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.24 * f.48 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.36 * f.45 * f.39^-1,
    f.37 * f.49 * f.39^-1,
    f.32 * f.46 * f.34^-1,
    f.31 * f.47 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.47 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.13 * f.23^-1 * f.6^-1,
    f.4 * f.13 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.5 * f.15 * f.29^-1,
    f.1 * f.15 * f.28^-1,
    f.4 * f.12 * f.33^-1,
    f.8 * f.16 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.34^-1,
    f.10 * f.12 * f.27^-1 * f.18^-1,
    f.9 * f.14 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.12 * f.29^-1 * f.18^-1,
    f.11 * f.40^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.42 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.47 * f.21^-1,
    f.24 * f.45 * f.28^-1,
    f.31 * f.43 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.26 * f.48 * f.28^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.32 * f.47 * f.34^-1,
    f.25 * f.44 * f.27^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.26 * f.46 * f.29^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.46 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.14 * f.29^-1,
    f.7 * f.13 * f.33^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.28^-1 * f.6^-1,
    f.8 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.14 * f.33^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.40^-1 * f.19^-1,
    f.9 * f.13 * f.21^-1 * f.17^-1,
    f.3 * f.16 * f.34^-1,
    f.7 * f.14 * f.22^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.10 * f.41^-1,
    f.11 * f.12 * f.35^-1 * f.18^-1,
    f.11 * f.16 * f.39^-1 * f.19^-1,
    f.16 * f.40^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.44 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.46 * f.29^-1,
    f.30 * f.42 * f.33^-1,
    f.24 * f.45 * f.29^-1,
    f.26 * f.47 * f.28^-1,
    f.31 * f.43 * f.34^-1,
    f.31 * f.44 * f.33^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.49 * f.21^-1,
    f.32 * f.49 * f.34^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.43 * f.35^-1,
    f.37 * f.48 * f.41^-1,
    f.32 * f.47 * f.35^-1,
    f.38 * f.47 * f.39^-1,
    f.38 * f.48 * f.40^-1,
    f.36 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.14 * f.29^-1,
    f.13 * f.33^-1 * f.18^-1,
    f.7 * f.14 * f.21^-1 * f.17^-1,
    f.1 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.8 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.14 * f.34^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.35^-1,
    f.9 * f.13 * f.22^-1 * f.17^-1,
    f.5 * f.16 * f.33^-1,
    f.7 * f.16 * f.40^-1,
    f.10 * f.12 * f.35^-1 * f.18^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.25 * f.43 * f.28^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.25 * f.44 * f.29^-1,
    f.30 * f.47 * f.33^-1,
    f.48 * f.21^-1,
    f.24 * f.48 * f.29^-1,
    f.26 * f.44 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.32 * f.42 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.39^-1,
    f.30 * f.46 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.31 * f.43 * f.33^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.43 * f.35^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.41^-1,
    f.38 * f.46 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.11 * f.24^-1,
    f.4 * f.11 * f.28^-1,
    f.24^-1 * f.16^-1,
    f.13 * f.29^-1,
    f.1 * f.14 * f.34^-1,
    f.6 * f.13 * f.39^-1 * f.17^-1,
    f.7 * f.12 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.12 * f.35^-1 * f.19^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.9 * f.12 * f.34^-1 * f.19^-1,
    f.4 * f.13 * f.40^-1,
    f.7 * f.14 * f.41^-1 * f.17^-1,
    f.10 * f.14 * f.22^-1 * f.16^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.15 * f.23^-1 * f.16^-1,
    f.5 * f.15 * f.39^-1,
    f.9 * f.13 * f.27^-1 * f.18^-1,
    f.6 * f.15 * f.33^-1 * f.19^-1,
    f.10 * f.40^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.24^-1,
    f.25 * f.46 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.36 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.25 * f.49 * f.28^-1,
    f.30 * f.49 * f.34^-1,
    f.37 * f.43 * f.40^-1,
    f.37 * f.42 * f.41^-1,
    f.20 * f.45 * f.22^-1,
    f.36 * f.47 * f.41^-1,
    f.21 * f.42 * f.23^-1,
    f.38 * f.43 * f.39^-1,
    f.26 * f.44 * f.27^-1,
    f.32 * f.48 * f.33^-1,
    f.38 * f.44 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.4 * f.13 * f.23^-1 * f.6^-1,
    f.13 * f.22^-1 * f.6^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.9 * f.12 * f.29^-1 * f.18^-1,
    f.4 * f.12 * f.35^-1,
    f.8 * f.16 * f.39^-1,
    f.10 * f.40^-1 * f.19^-1,
    f.3 * f.16 * f.33^-1,
    f.10 * f.14 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.34^-1,
    f.12 * f.27^-1 * f.18^-1,
    f.11 * f.41^-1,
    f.9 * f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.26 * f.48 * f.28^-1,
    f.32 * f.47 * f.34^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.46 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.46 * f.40^-1,
    f.32 * f.48 * f.33^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.44 * f.34^-1,
    f.25 * f.42 * f.27^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.33^-1 * f.17^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.22^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.9 * f.13 * f.29^-1 * f.18^-1,
    f.4 * f.14 * f.33^-1,
    f.15 * f.39^-1,
    f.9 * f.40^-1 * f.19^-1,
    f.3 * f.16 * f.35^-1,
    f.8 * f.16 * f.40^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.10 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.34^-1,
    f.10 * f.16 * f.39^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.42 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.32 * f.48 * f.34^-1,
    f.26 * f.47 * f.28^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.46 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.25 * f.44 * f.27^-1,
    f.31 * f.43 * f.35^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.48 * f.39^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.27^-1 * f.17^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.15 * f.22^-1 * f.6^-1,
    f.7 * f.14 * f.33^-1,
    f.8 * f.15 * f.28^-1 * f.17^-1,
    f.5 * f.12 * f.29^-1,
    f.1 * f.13 * f.28^-1,
    f.16 * f.39^-1 * f.19^-1,
    f.4 * f.13 * f.40^-1,
    f.9 * f.13 * f.41^-1 * f.19^-1,
    f.5 * f.39^-1,
    f.3 * f.16 * f.41^-1,
    f.7 * f.40^-1 * f.19^-1,
    f.10 * f.12 * f.34^-1,
    f.10 * f.14 * f.29^-1 * f.17^-1,
    f.8 * f.16 * f.33^-1 * f.18^-1,
    f.11 * f.15 * f.34^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.47 * f.27^-1,
    f.48 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.44 * f.27^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.47 * f.33^-1,
    f.24 * f.48 * f.28^-1,
    f.25 * f.43 * f.29^-1,
    f.26 * f.44 * f.28^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.40^-1,
    f.37 * f.49 * f.41^-1,
    f.38 * f.46 * f.39^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.42 * f.34^-1,
    f.26 * f.45 * f.29^-1,
    f.31 * f.45 * f.33^-1,
    f.32 * f.43 * f.34^-1,
    f.32 * f.45 * f.35^-1,
    f.30 * f.46 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.22^-1,
    f.13 * f.33^-1 * f.17^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.14 * f.27^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.7 * f.14 * f.29^-1 * f.18^-1,
    f.4 * f.14 * f.34^-1,
    f.15 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.33^-1,
    f.8 * f.16 * f.40^-1,
    f.10 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.9 * f.13 * f.28^-1 * f.18^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.21^-1,
    f.31 * f.45 * f.34^-1,
    f.25 * f.42 * f.27^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.30 * f.44 * f.34^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.48 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.31 * f.43 * f.35^-1,
    f.26 * f.49 * f.28^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.48 * f.41^-1,
    f.38 * f.49 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.33^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.29^-1,
    f.1 * f.13 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.34^-1,
    f.8 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.9 * f.15 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.28^-1 * f.18^-1,
    f.4 * f.39^-1,
    f.5 * f.16 * f.40^-1,
    f.11 * f.40^-1 * f.19^-1,
    f.3 * f.15 * f.41^-1,
    f.11 * f.16 * f.35^-1 * f.17^-1,
    f.7 * f.15 * f.39^-1 * f.19^-1,
    f.9 * f.13 * f.35^-1,
    f.16 * f.34^-1 * f.17^-1,
    f.8 * f.12 * f.33^-1 * f.17^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.45 * f.29^-1,
    f.47 * f.21^-1,
    f.32 * f.48 * f.34^-1,
    f.24 * f.48 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.25 * f.45 * f.27^-1,
    f.26 * f.42 * f.28^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.38 * f.47 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.32 * f.47 * f.35^-1,
    f.37 * f.46 * f.39^-1,
    f.31 * f.44 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.33^-1,
    f.4 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.12 * f.33^-1 * f.17^-1,
    f.15 * f.28^-1 * f.18^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.5 * f.13 * f.23^-1 * f.6^-1,
    f.1 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.34^-1,
    f.4 * f.16 * f.39^-1,
    f.3 * f.14 * f.40^-1,
    f.9 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.35^-1,
    f.11 * f.16 * f.34^-1 * f.17^-1,
    f.5 * f.16 * f.41^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.9 * f.12 * f.35^-1 * f.17^-1,
    f.8 * f.13 * f.39^-1 * f.19^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.32 * f.48 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.24 * f.49 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.21^-1,
    f.31 * f.45 * f.34^-1,
    f.36 * f.42 * f.39^-1,
    f.38 * f.48 * f.40^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.46 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.47 * f.41^-1,
    f.31 * f.43 * f.35^-1,
    f.37 * f.44 * f.39^-1,
    f.36 * f.45 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.12 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.22^-1,
    f.4 * f.13 * f.33^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.15 * f.39^-1,
    f.13 * f.29^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.1 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.15 * f.27^-1 * f.18^-1,
    f.8 * f.16 * f.40^-1,
    f.3 * f.13 * f.34^-1,
    f.5 * f.16 * f.35^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.41^-1,
    f.7 * f.14 * f.33^-1 * f.19^-1,
    f.11 * f.14 * f.41^-1 * f.17^-1,
    f.11 * f.12 * f.28^-1 * f.18^-1,
    f.10 * f.12 * f.40^-1 * f.17^-1,
    f.8 * f.15 * f.35^-1 * f.19^-1,
    f.9 * f.14 * f.39^-1 * f.17^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.47 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.48 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.24 * f.49 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.46 * f.21^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.42 * f.40^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.38 * f.45 * f.41^-1,
    f.32 * f.49 * f.33^-1,
    f.36 * f.47 * f.41^-1,
    f.25 * f.47 * f.28^-1,
    f.38 * f.44 * f.40^-1,
    f.31 * f.46 * f.35^-1,
    f.37 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.28^-1,
    f.4 * f.14 * f.29^-1,
    f.1 * f.13 * f.21^-1 * f.6^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.7 * f.12 * f.28^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.13 * f.40^-1,
    f.4 * f.15 * f.34^-1,
    f.3 * f.16 * f.33^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.10 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.35^-1,
    f.10 * f.16 * f.35^-1 * f.17^-1,
    f.11 * f.16 * f.27^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.11 * f.12 * f.40^-1 * f.19^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.47 * f.29^-1,
    f.48 * f.21^-1,
    f.30 * f.49 * f.33^-1,
    f.24 * f.49 * f.28^-1,
    f.20 * f.42 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.37 * f.42 * f.40^-1,
    f.30 * f.48 * f.34^-1,
    f.31 * f.47 * f.33^-1,
    f.38 * f.48 * f.39^-1,
    f.26 * f.44 * f.29^-1,
    f.32 * f.45 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.44 * f.34^-1,
    f.36 * f.43 * f.40^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;



==> anc/Finding_low_index_subgroups/code/gap_script_O333-4.txt <==
# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.7^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.4 * f.13 * f.28^-1,
    f.5 * f.15 * f.29^-1 * f.7^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.14 * f.29^-1,
    f.16 * f.33^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.1 * f.17 * f.28^-1 * f.7^-1,
    f.9 * f.14 * f.39^-1,
    f.10 * f.17 * f.34^-1 * f.18^-1,
    f.11 * f.16 * f.40^-1,
    f.5 * f.22^-1 * f.6^-1,
    f.3 * f.15 * f.21^-1 * f.6^-1,
    f.10 * f.13 * f.40^-1 * f.19^-1,
    f.8 * f.17 * f.35^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.12 * f.13 * f.41^-1,
    f.12 * f.34^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.17 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.42 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.25 * f.43 * f.28^-1,
    f.24 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.48 * f.29^-1,
    f.30 * f.45 * f.33^-1,
    f.31 * f.44 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.36 * f.45 * f.39^-1,
    f.30 * f.43 * f.34^-1,
    f.37 * f.47 * f.40^-1,
    f.20 * f.48 * f.22^-1,
    f.48 * f.21^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.45 * f.35^-1,
    f.36 * f.42 * f.41^-1,
    f.38 * f.47 * f.41^-1,
    f.32 * f.46 * f.34^-1,
    f.32 * f.49 * f.35^-1,
    f.37 * f.46 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.22^-1 * f.6^-1,
    f.2 * f.14 * f.27^-1,
    f.3 * f.15 * f.22^-1,
    f.2 * f.16 * f.23^-1,
    f.4 * f.13 * f.27^-1 * f.7^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.17 * f.23^-1 * f.6^-1,
    f.1 * f.28^-1,
    f.17 * f.33^-1,
    f.5 * f.13 * f.29^-1,
    f.8 * f.15 * f.39^-1,
    f.3 * f.29^-1 * f.7^-1,
    f.5 * f.15 * f.28^-1 * f.7^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.9 * f.34^-1,
    f.10 * f.13 * f.40^-1 * f.19^-1,
    f.15 * f.35^-1 * f.18^-1,
    f.9 * f.16 * f.40^-1,
    f.11 * f.14 * f.35^-1,
    f.12 * f.17 * f.34^-1 * f.18^-1,
    f.11 * f.17 * f.39^-1 * f.19^-1,
    f.10 * f.14 * f.41^-1,
    f.12 * f.16 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.22^-1,
    f.24 * f.47 * f.27^-1,
    f.20 * f.43 * f.22^-1,
    f.48 * f.23^-1,
    f.26 * f.43 * f.27^-1,
    f.20 * f.44 * f.21^-1,
    f.44 * f.23^-1,
    f.25 * f.49 * f.28^-1,
    f.30 * f.48 * f.33^-1,
    f.26 * f.42 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.25 * f.46 * f.29^-1,
    f.24 * f.46 * f.28^-1,
    f.31 * f.45 * f.33^-1,
    f.32 * f.44 * f.34^-1,
    f.37 * f.47 * f.40^-1,
    f.32 * f.45 * f.35^-1,
    f.38 * f.42 * f.40^-1,
    f.31 * f.43 * f.35^-1,
    f.30 * f.49 * f.34^-1,
    f.38 * f.45 * f.39^-1,
    f.37 * f.48 * f.41^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.15 * f.33^-1,
    f.7 * f.14 * f.39^-1 * f.18^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.8 * f.13 * f.28^-1 * f.19^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.13 * f.29^-1,
    f.34^-1 * f.17^-1,
    f.9 * f.12 * f.29^-1 * f.19^-1,
    f.4 * f.14 * f.40^-1,
    f.3 * f.41^-1,
    f.10 * f.16 * f.33^-1 * f.17^-1,
    f.7 * f.16 * f.34^-1,
    f.9 * f.35^-1,
    f.11 * f.12 * f.35^-1 * f.17^-1,
    f.11 * f.16 * f.40^-1 * f.18^-1,
    f.8 * f.15 * f.41^-1 * f.18^-1,
    f.5 * f.13 * f.39^-1,
    f.10 * f.15 * f.27^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.44 * f.33^-1,
    f.36 * f.43 * f.39^-1,
    f.20 * f.45 * f.23^-1,
    f.48 * f.21^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.49 * f.28^-1,
    f.26 * f.43 * f.29^-1,
    f.32 * f.48 * f.34^-1,
    f.24 * f.47 * f.29^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.31 * f.45 * f.33^-1,
    f.31 * f.44 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.30 * f.42 * f.35^-1,
    f.38 * f.48 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.38 * f.49 * f.39^-1,
    f.25 * f.47 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.15 * f.33^-1,
    f.1 * f.14 * f.28^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.16 * f.21^-1 * f.6^-1,
    f.7 * f.16 * f.39^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1,
    f.8 * f.34^-1,
    f.9 * f.14 * f.33^-1 * f.17^-1,
    f.9 * f.16 * f.28^-1 * f.19^-1,
    f.4 * f.16 * f.40^-1,
    f.3 * f.12 * f.41^-1,
    f.5 * f.13 * f.39^-1,
    f.10 * f.14 * f.27^-1 * f.19^-1,
    f.8 * f.13 * f.41^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.12 * f.29^-1 * f.19^-1,
    f.11 * f.35^-1 * f.17^-1,
    f.10 * f.15 * f.40^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.46 * f.22^-1,
    f.30 * f.45 * f.33^-1,
    f.25 * f.43 * f.28^-1,
    f.47 * f.23^-1,
    f.20 * f.43 * f.21^-1,
    f.36 * f.42 * f.39^-1,
    f.26 * f.44 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.49 * f.33^-1,
    f.24 * f.49 * f.28^-1,
    f.37 * f.47 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.38 * f.47 * f.39^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.48 * f.41^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.42 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.46 * f.35^-1,
    f.38 * f.49 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.16 * f.21^-1 * f.6^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.23^-1 * f.6^-1,
    f.3 * f.13 * f.33^-1,
    f.7 * f.16 * f.34^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.16 * f.29^-1,
    f.8 * f.12 * f.39^-1,
    f.9 * f.16 * f.28^-1 * f.17^-1,
    f.10 * f.12 * f.29^-1 * f.17^-1,
    f.4 * f.14 * f.34^-1,
    f.5 * f.12 * f.35^-1,
    f.40^-1,
    f.10 * f.14 * f.33^-1 * f.18^-1,
    f.11 * f.13 * f.41^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.8 * f.13 * f.35^-1 * f.18^-1,
    f.11 * f.41^-1 * f.19^-1,
    f.7 * f.14 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.21^-1,
    f.26 * f.43 * f.27^-1,
    f.48 * f.23^-1,
    f.30 * f.45 * f.33^-1,
    f.31 * f.42 * f.34^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.49 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.25 * f.47 * f.28^-1,
    f.24 * f.47 * f.29^-1,
    f.32 * f.49 * f.34^-1,
    f.31 * f.45 * f.35^-1,
    f.38 * f.44 * f.40^-1,
    f.32 * f.48 * f.33^-1,
    f.37 * f.48 * f.41^-1,
    f.37 * f.46 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.13 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.27^-1 * f.17^-1,
    f.15 * f.21^-1 * f.6^-1,
    f.7 * f.13 * f.33^-1 * f.18^-1,
    f.15 * f.39^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.14 * f.29^-1,
    f.8 * f.14 * f.39^-1 * f.19^-1,
    f.9 * f.13 * f.29^-1 * f.17^-1,
    f.4 * f.15 * f.33^-1,
    f.7 * f.12 * f.28^-1 * f.17^-1,
    f.3 * f.34^-1,
    f.9 * f.16 * f.40^-1 * f.19^-1,
    f.10 * f.13 * f.40^-1,
    f.5 * f.12 * f.35^-1,
    f.11 * f.16 * f.41^-1,
    f.8 * f.16 * f.34^-1 * f.18^-1,
    f.11 * f.35^-1 * f.18^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.46 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.26 * f.43 * f.27^-1,
    f.47 * f.21^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.42 * f.39^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.38 * f.48 * f.39^-1,
    f.24 * f.48 * f.29^-1,
    f.31 * f.48 * f.33^-1,
    f.25 * f.49 * f.28^-1,
    f.32 * f.47 * f.34^-1,
    f.36 * f.45 * f.40^-1,
    f.37 * f.44 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.38 * f.47 * f.41^-1,
    f.31 * f.49 * f.34^-1,
    f.32 * f.49 * f.35^-1,
    f.37 * f.45 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.14 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.15 * f.28^-1 * f.18^-1,
    f.8 * f.14 * f.34^-1 * f.17^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.29^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.4 * f.33^-1,
    f.9 * f.13 * f.35^-1 * f.17^-1,
    f.3 * f.13 * f.34^-1,
    f.10 * f.14 * f.39^-1,
    f.10 * f.16 * f.40^-1 * f.19^-1,
    f.9 * f.12 * f.40^-1,
    f.5 * f.15 * f.35^-1,
    f.12 * f.41^-1 * f.19^-1,
    f.11 * f.16 * f.27^-1 * f.18^-1,
    f.11 * f.13 * f.41^-1,
    f.7 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.22^-1,
    f.24 * f.43 * f.27^-1,
    f.20 * f.47 * f.22^-1,
    f.48 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.49 * f.21^-1,
    f.26 * f.49 * f.28^-1,
    f.31 * f.48 * f.34^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.46 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.49 * f.33^-1,
    f.32 * f.48 * f.35^-1,
    f.32 * f.47 * f.34^-1,
    f.36 * f.46 * f.39^-1,
    f.37 * f.42 * f.40^-1,
    f.38 * f.45 * f.40^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.47 * f.41^-1,
    f.25 * f.45 * f.27^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.44 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.4 * f.14 * f.23^-1 * f.6^-1,
    f.16 * f.22^-1 * f.6^-1,
    f.7 * f.15 * f.27^-1 * f.18^-1,
    f.8 * f.16 * f.34^-1 * f.17^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.9 * f.13 * f.29^-1 * f.18^-1,
    f.4 * f.16 * f.35^-1,
    f.39^-1,
    f.3 * f.12 * f.33^-1,
    f.10 * f.14 * f.39^-1 * f.19^-1,
    f.10 * f.13 * f.40^-1,
    f.11 * f.41^-1 * f.19^-1,
    f.11 * f.13 * f.35^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.9 * f.12 * f.40^-1 * f.19^-1,
    f.8 * f.12 * f.28^-1 * f.18^-1,
    f.7 * f.16 * f.41^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.48 * f.22^-1,
    f.26 * f.49 * f.27^-1,
    f.32 * f.47 * f.34^-1,
    f.26 * f.46 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.46 * f.39^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.48 * f.41^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.43 * f.34^-1,
    f.38 * f.42 * f.40^-1,
    f.25 * f.44 * f.28^-1,
    f.38 * f.45 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.33^-1 * f.17^-1,
    f.4 * f.14 * f.23^-1 * f.6^-1,
    f.16 * f.22^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.16 * f.39^-1,
    f.5 * f.12 * f.28^-1,
    f.1 * f.29^-1,
    f.9 * f.14 * f.29^-1 * f.19^-1,
    f.4 * f.33^-1,
    f.10 * f.27^-1 * f.19^-1,
    f.3 * f.13 * f.35^-1,
    f.16 * f.40^-1 * f.18^-1,
    f.11 * f.14 * f.41^-1,
    f.9 * f.12 * f.41^-1 * f.18^-1,
    f.7 * f.16 * f.28^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.10 * f.13 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.47 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.48 * f.22^-1,
    f.32 * f.49 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.44 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.43 * f.33^-1,
    f.26 * f.46 * f.27^-1,
    f.32 * f.46 * f.35^-1,
    f.36 * f.49 * f.40^-1,
    f.37 * f.48 * f.41^-1,
    f.38 * f.42 * f.41^-1,
    f.25 * f.45 * f.28^-1,
    f.31 * f.45 * f.35^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.45 * f.40^-1,
    f.37 * f.49 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.22^-1,
    f.2 * f.15 * f.23^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.15 * f.22^-1 * f.6^-1,
    f.7 * f.16 * f.33^-1,
    f.8 * f.15 * f.34^-1 * f.18^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.7 * f.14 * f.29^-1 * f.17^-1,
    f.4 * f.39^-1,
    f.9 * f.13 * f.28^-1 * f.17^-1,
    f.3 * f.13 * f.40^-1,
    f.10 * f.13 * f.33^-1 * f.18^-1,
    f.10 * f.12 * f.40^-1 * f.19^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.5 * f.12 * f.41^-1,
    f.11 * f.34^-1,
    f.16 * f.39^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1,
    f.11 * f.14 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.27^-1,
    f.45 * f.23^-1,
    f.20 * f.43 * f.22^-1,
    f.30 * f.48 * f.33^-1,
    f.31 * f.47 * f.34^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.36 * f.46 * f.39^-1,
    f.26 * f.49 * f.28^-1,
    f.37 * f.48 * f.40^-1,
    f.32 * f.45 * f.33^-1,
    f.36 * f.49 * f.40^-1,
    f.30 * f.46 * f.35^-1,
    f.38 * f.42 * f.41^-1,
    f.32 * f.44 * f.34^-1,
    f.38 * f.44 * f.39^-1,
    f.31 * f.48 * f.35^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.15 * f.27^-1 * f.17^-1,
    f.4 * f.16 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.4 * f.33^-1,
    f.5 * f.16 * f.28^-1,
    f.1 * f.29^-1,
    f.7 * f.16 * f.29^-1 * f.17^-1,
    f.3 * f.12 * f.34^-1,
    f.8 * f.14 * f.39^-1,
    f.9 * f.13 * f.34^-1 * f.19^-1,
    f.10 * f.12 * f.40^-1,
    f.10 * f.13 * f.28^-1 * f.17^-1,
    f.5 * f.15 * f.35^-1,
    f.12 * f.33^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1 * f.18^-1,
    f.11 * f.35^-1 * f.19^-1,
    f.7 * f.14 * f.40^-1 * f.18^-1,
    f.9 * f.16 * f.41^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.20 * f.42 * f.23^-1,
    f.46 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.47 * f.23^-1,
    f.20 * f.45 * f.21^-1,
    f.30 * f.45 * f.33^-1,
    f.25 * f.44 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.31 * f.49 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.45 * f.40^-1,
    f.26 * f.47 * f.28^-1,
    f.32 * f.48 * f.35^-1,
    f.32 * f.46 * f.33^-1,
    f.38 * f.44 * f.41^-1,
    f.31 * f.46 * f.35^-1,
    f.36 * f.49 * f.40^-1,
    f.37 * f.48 * f.41^-1,
    f.37 * f.49 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.14 * f.23^-1,
    f.2 * f.15 * f.22^-1,
    f.15 * f.21^-1 * f.6^-1,
    f.4 * f.13 * f.23^-1 * f.6^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.7 * f.15 * f.39^-1,
    f.5 * f.14 * f.28^-1,
    f.1 * f.29^-1,
    f.13 * f.29^-1 * f.19^-1,
    f.4 * f.34^-1,
    f.8 * f.16 * f.35^-1 * f.17^-1,
    f.3 * f.16 * f.33^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.5 * f.12 * f.35^-1,
    f.9 * f.28^-1 * f.19^-1,
    f.7 * f.12 * f.34^-1 * f.17^-1,
    f.10 * f.16 * f.40^-1,
    f.9 * f.14 * f.41^-1,
    f.11 * f.12 * f.41^-1 * f.18^-1,
    f.11 * f.16 * f.27^-1 * f.19^-1,
    f.10 * f.15 * f.40^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.21^-1,
    f.47 * f.23^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.42 * f.39^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.42 * f.29^-1,
    f.30 * f.43 * f.34^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.44 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.32 * f.46 * f.35^-1,
    f.26 * f.49 * f.28^-1,
    f.32 * f.49 * f.34^-1,
    f.37 * f.46 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.36 * f.45 * f.41^-1,
    f.25 * f.48 * f.27^-1,
    f.38 * f.48 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1,
    f.7 * f.14 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.14 * f.34^-1,
    f.8 * f.15 * f.29^-1 * f.19^-1,
    f.1 * f.15 * f.35^-1,
    f.4 * f.16 * f.34^-1 * f.6^-1,
    f.9 * f.15 * f.39^-1 * f.17^-1,
    f.3 * f.12 * f.35^-1 * f.6^-1,
    f.10 * f.40^-1 * f.17^-1,
    f.11 * f.14 * f.22^-1 * f.18^-1,
    f.10 * f.16 * f.23^-1 * f.18^-1,
    f.11 * f.15 * f.41^-1,
    f.9 * f.13 * f.40^-1,
    f.27^-1 * f.19^-1,
    f.5 * f.16 * f.33^-1 * f.6^-1,
    f.7 * f.12 * f.28^-1 * f.19^-1,
    f.8 * f.16 * f.41^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.32 * f.42 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.46 * f.35^-1,
    f.31 * f.48 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.35^-1,
    f.36 * f.44 * f.40^-1,
    f.20 * f.44 * f.22^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.48 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.49 * f.27^-1,
    f.32 * f.43 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.38 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.1 * f.14 * f.34^-1,
    f.13 * f.23^-1 * f.17^-1,
    f.4 * f.15 * f.28^-1,
    f.13 * f.29^-1,
    f.7 * f.16 * f.27^-1 * f.18^-1,
    f.8 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.35^-1,
    f.9 * f.16 * f.39^-1,
    f.9 * f.14 * f.39^-1 * f.19^-1,
    f.5 * f.34^-1 * f.6^-1,
    f.4 * f.12 * f.33^-1 * f.6^-1,
    f.10 * f.12 * f.28^-1 * f.18^-1,
    f.10 * f.16 * f.21^-1 * f.17^-1,
    f.3 * f.15 * f.35^-1 * f.6^-1,
    f.11 * f.12 * f.22^-1 * f.17^-1,
    f.8 * f.16 * f.40^-1 * f.19^-1,
    f.11 * f.13 * f.41^-1,
    f.15 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.32 * f.45 * f.34^-1,
    f.45 * f.23^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.25 * f.42 * f.27^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.48 * f.35^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.49 * f.39^-1,
    f.30 * f.49 * f.34^-1,
    f.31 * f.47 * f.33^-1,
    f.26 * f.46 * f.28^-1,
    f.49 * f.21^-1,
    f.32 * f.44 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.38 * f.43 * f.40^-1,
    f.38 * f.44 * f.41^-1,
    f.36 * f.46 * f.41^-1,
    f.37 * f.48 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.12 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.1 * f.13 * f.29^-1 * f.6^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.16 * f.33^-1 * f.18^-1,
    f.15 * f.39^-1,
    f.5 * f.13 * f.27^-1 * f.6^-1,
    f.4 * f.15 * f.34^-1,
    f.8 * f.13 * f.40^-1,
    f.9 * f.35^-1 * f.18^-1,
    f.10 * f.14 * f.21^-1 * f.17^-1,
    f.3 * f.12 * f.35^-1,
    f.11 * f.16 * f.22^-1 * f.17^-1,
    f.5 * f.14 * f.33^-1,
    f.10 * f.12 * f.39^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1 * f.19^-1,
    f.8 * f.16 * f.40^-1 * f.19^-1,
    f.9 * f.16 * f.41^-1,
    f.11 * f.14 * f.34^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.46 * f.28^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.24 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.49 * f.29^-1,
    f.30 * f.45 * f.33^-1,
    f.36 * f.44 * f.39^-1,
    f.26 * f.47 * f.27^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.46 * f.21^-1,
    f.30 * f.43 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.31 * f.42 * f.33^-1,
    f.37 * f.48 * f.39^-1,
    f.36 * f.45 * f.41^-1,
    f.38 * f.47 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.31 * f.45 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.33^-1,
    f.7 * f.15 * f.24^-1 * f.18^-1,
    f.4 * f.12 * f.28^-1,
    f.13 * f.29^-1,
    f.8 * f.33^-1 * f.17^-1,
    f.7 * f.13 * f.39^-1 * f.19^-1,
    f.5 * f.16 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.28^-1 * f.6^-1,
    f.3 * f.15 * f.40^-1,
    f.9 * f.15 * f.23^-1 * f.18^-1,
    f.4 * f.14 * f.39^-1,
    f.16 * f.34^-1 * f.17^-1,
    f.10 * f.41^-1 * f.19^-1,
    f.8 * f.12 * f.22^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1 * f.17^-1,
    f.9 * f.16 * f.35^-1,
    f.10 * f.14 * f.34^-1,
    f.11 * f.16 * f.40^-1 * f.19^-1,
    f.5 * f.13 * f.41^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.26 * f.43 * f.27^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.45 * f.24^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.31 * f.47 * f.33^-1,
    f.36 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.25 * f.49 * f.28^-1,
    f.38 * f.45 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.45 * f.34^-1,
    f.38 * f.43 * f.41^-1,
    f.20 * f.43 * f.22^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.49 * f.40^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1,
    f.7 * f.14 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.14 * f.34^-1,
    f.8 * f.14 * f.23^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.16 * f.35^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.15 * f.35^-1 * f.19^-1,
    f.10 * f.16 * f.40^-1 * f.17^-1,
    f.11 * f.33^-1 * f.19^-1,
    f.11 * f.15 * f.22^-1 * f.18^-1,
    f.3 * f.12 * f.28^-1 * f.6^-1,
    f.7 * f.16 * f.41^-1,
    f.9 * f.13 * f.40^-1,
    f.8 * f.12 * f.41^-1 * f.17^-1,
    f.39^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.45 * f.24^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.24^-1,
    f.46 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.32 * f.45 * f.34^-1,
    f.21 * f.42 * f.23^-1,
    f.25 * f.42 * f.29^-1,
    f.31 * f.48 * f.35^-1,
    f.48 * f.27^-1,
    f.31 * f.47 * f.34^-1,
    f.30 * f.47 * f.35^-1,
    f.36 * f.45 * f.40^-1,
    f.32 * f.43 * f.33^-1,
    f.20 * f.43 * f.22^-1,
    f.26 * f.49 * f.28^-1,
    f.37 * f.49 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.46 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.4 * f.24^-1 * f.6^-1,
    f.5 * f.15 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.16 * f.33^-1,
    f.7 * f.14 * f.34^-1 * f.17^-1,
    f.7 * f.12 * f.29^-1 * f.18^-1,
    f.1 * f.15 * f.23^-1 * f.6^-1,
    f.8 * f.16 * f.39^-1,
    f.4 * f.15 * f.34^-1,
    f.8 * f.39^-1 * f.19^-1,
    f.3 * f.12 * f.35^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.10 * f.16 * f.35^-1 * f.17^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.11 * f.13 * f.40^-1,
    f.11 * f.12 * f.28^-1 * f.18^-1,
    f.9 * f.13 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.41^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.20 * f.43 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.30 * f.45 * f.33^-1,
    f.45 * f.24^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.31 * f.48 * f.33^-1,
    f.32 * f.47 * f.34^-1,
    f.47 * f.29^-1,
    f.21 * f.42 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.43 * f.39^-1,
    f.32 * f.48 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.46 * f.35^-1,
    f.36 * f.43 * f.41^-1,
    f.37 * f.42 * f.40^-1,
    f.26 * f.49 * f.28^-1,
    f.25 * f.49 * f.27^-1,
    f.38 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.27^-1,
    f.2 * f.28^-1 * f.7^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.3 * f.15 * f.23^-1 * f.6^-1,
    f.4 * f.15 * f.28^-1,
    f.16 * f.29^-1,
    f.8 * f.15 * f.39^-1,
    f.4 * f.16 * f.22^-1 * f.6^-1,
    f.1 * f.17 * f.29^-1 * f.7^-1,
    f.5 * f.16 * f.27^-1 * f.7^-1,
    f.9 * f.13 * f.34^-1 * f.18^-1,
    f.17 * f.40^-1 * f.19^-1,
    f.10 * f.33^-1 * f.18^-1,
    f.5 * f.17 * f.21^-1 * f.6^-1,
    f.11 * f.14 * f.41^-1 * f.19^-1,
    f.9 * f.15 * f.35^-1,
    f.8 * f.14 * f.34^-1,
    f.12 * f.13 * f.39^-1 * f.19^-1,
    f.10 * f.17 * f.41^-1,
    f.11 * f.13 * f.40^-1,
    f.12 * f.16 * f.35^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.44 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.45 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.26 * f.46 * f.28^-1,
    f.25 * f.43 * f.29^-1,
    f.36 * f.45 * f.39^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.42 * f.29^-1,
    f.26 * f.47 * f.27^-1,
    f.30 * f.45 * f.34^-1,
    f.36 * f.43 * f.40^-1,
    f.31 * f.48 * f.33^-1,
    f.48 * f.21^-1,
    f.37 * f.48 * f.41^-1,
    f.31 * f.47 * f.35^-1,
    f.32 * f.49 * f.34^-1,
    f.38 * f.47 * f.39^-1,
    f.38 * f.49 * f.41^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.46 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.33^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.1 * f.14 * f.34^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.6 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.8 * f.13 * f.35^-1 * f.16^-1,
    f.9 * f.12 * f.34^-1 * f.16^-1,
    f.4 * f.11 * f.39^-1,
    f.10 * f.11 * f.23^-1 * f.17^-1,
    f.5 * f.40^-1,
    f.15 * f.22^-1 * f.17^-1,
    f.3 * f.12 * f.41^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.9 * f.15 * f.39^-1 * f.19^-1,
    f.7 * f.12 * f.40^-1 * f.19^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.32 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.25 * f.49 * f.27^-1,
    f.49 * f.29^-1,
    f.32 * f.43 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.30 * f.48 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.45 * f.40^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.45 * f.41^-1,
    f.26 * f.46 * f.28^-1,
    f.37 * f.42 * f.39^-1,
    f.38 * f.44 * f.40^-1,
    f.36 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.39^-1,
    f.7 * f.13 * f.24^-1 * f.18^-1,
    f.4 * f.13 * f.28^-1,
    f.15 * f.29^-1,
    f.4 * f.16 * f.28^-1 * f.6^-1,
    f.8 * f.15 * f.39^-1 * f.17^-1,
    f.3 * f.12 * f.29^-1 * f.6^-1,
    f.5 * f.12 * f.34^-1,
    f.1 * f.14 * f.35^-1,
    f.9 * f.14 * f.40^-1,
    f.8 * f.12 * f.35^-1 * f.19^-1,
    f.10 * f.15 * f.33^-1 * f.19^-1,
    f.7 * f.40^-1 * f.17^-1,
    f.11 * f.13 * f.22^-1 * f.18^-1,
    f.10 * f.16 * f.23^-1 * f.18^-1,
    f.9 * f.34^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1,
    f.16 * f.41^-1 * f.17^-1,
    f.5 * f.16 * f.27^-1 * f.6^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.25 * f.47 * f.28^-1,
    f.37 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.32 * f.43 * f.34^-1,
    f.31 * f.48 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.32 * f.45 * f.33^-1,
    f.36 * f.44 * f.40^-1,
    f.20 * f.44 * f.22^-1,
    f.21 * f.42 * f.23^-1,
    f.31 * f.49 * f.34^-1,
    f.37 * f.47 * f.41^-1,
    f.38 * f.46 * f.41^-1,
    f.26 * f.43 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.39^-1,
    f.3 * f.14 * f.23^-1 * f.6^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.16 * f.40^-1 * f.17^-1,
    f.5 * f.15 * f.21^-1 * f.6^-1,
    f.8 * f.13 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.34^-1,
    f.1 * f.16 * f.35^-1,
    f.4 * f.16 * f.22^-1 * f.6^-1,
    f.9 * f.15 * f.35^-1 * f.19^-1,
    f.16 * f.33^-1 * f.19^-1,
    f.8 * f.39^-1 * f.17^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.11 * f.14 * f.40^-1,
    f.10 * f.13 * f.41^-1,
    f.11 * f.12 * f.41^-1 * f.17^-1,
    f.9 * f.12 * f.28^-1 * f.18^-1,
    f.7 * f.34^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.43 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.23^-1,
    f.26 * f.44 * f.28^-1,
    f.25 * f.46 * f.29^-1,
    f.37 * f.47 * f.40^-1,
    f.48 * f.21^-1,
    f.24 * f.48 * f.29^-1,
    f.32 * f.47 * f.34^-1,
    f.31 * f.43 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.42 * f.35^-1,
    f.32 * f.49 * f.33^-1,
    f.38 * f.48 * f.39^-1,
    f.26 * f.43 * f.27^-1,
    f.38 * f.49 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.36 * f.44 * f.41^-1,
    f.25 * f.49 * f.28^-1,
    f.31 * f.45 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.27^-1,
    f.2 * f.11 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.12 * f.24^-1,
    f.4 * f.12 * f.39^-1,
    f.24^-1 * f.16^-1,
    f.4 * f.13 * f.28^-1,
    f.14 * f.29^-1,
    f.6 * f.15 * f.23^-1 * f.16^-1,
    f.7 * f.14 * f.27^-1 * f.17^-1,
    f.15 * f.29^-1 * f.17^-1,
    f.5 * f.15 * f.34^-1,
    f.1 * f.11 * f.35^-1,
    f.8 * f.13 * f.39^-1 * f.18^-1,
    f.6 * f.11 * f.34^-1 * f.19^-1,
    f.9 * f.13 * f.35^-1 * f.19^-1,
    f.10 * f.13 * f.22^-1 * f.16^-1,
    f.3 * f.12 * f.40^-1,
    f.5 * f.14 * f.41^-1,
    f.10 * f.14 * f.40^-1 * f.18^-1,
    f.8 * f.15 * f.28^-1 * f.17^-1,
    f.7 * f.12 * f.33^-1 * f.19^-1,
    f.9 * f.11 * f.41^-1 * f.18^-1,
    f.42 * f.22^-1,
    f.25 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.44 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.24^-1,
    f.26 * f.42 * f.28^-1,
    f.47 * f.29^-1,
    f.21 * f.42 * f.23^-1,
    f.26 * f.44 * f.27^-1,
    f.25 * f.44 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.37 * f.48 * f.39^-1,
    f.32 * f.49 * f.34^-1,
    f.30 * f.49 * f.35^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.46 * f.40^-1,
    f.37 * f.46 * f.41^-1,
    f.36 * f.43 * f.40^-1,
    f.49 * f.28^-1,
    f.31 * f.48 * f.33^-1,
    f.38 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.11 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.39^-1,
    f.13 * f.23^-1 * f.16^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.6 * f.15 * f.34^-1 * f.17^-1,
    f.7 * f.11 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.1 * f.13 * f.34^-1,
    f.8 * f.15 * f.28^-1 * f.18^-1,
    f.9 * f.13 * f.35^-1 * f.17^-1,
    f.8 * f.14 * f.21^-1 * f.16^-1,
    f.3 * f.12 * f.40^-1,
    f.9 * f.15 * f.22^-1 * f.16^-1,
    f.5 * f.13 * f.41^-1,
    f.14 * f.40^-1 * f.19^-1,
    f.7 * f.14 * f.41^-1 * f.19^-1,
    f.10 * f.33^-1 * f.17^-1,
    f.6 * f.12 * f.27^-1 * f.18^-1,
    f.10 * f.11 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.23^-1,
    f.26 * f.42 * f.28^-1,
    f.25 * f.47 * f.29^-1,
    f.30 * f.48 * f.34^-1,
    f.24 * f.48 * f.29^-1,
    f.32 * f.44 * f.35^-1,
    f.31 * f.49 * f.34^-1,
    f.25 * f.49 * f.28^-1,
    f.31 * f.48 * f.35^-1,
    f.46 * f.21^-1,
    f.38 * f.46 * f.40^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.43 * f.41^-1,
    f.36 * f.43 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.32 * f.45 * f.33^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.33^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.11 * f.28^-1,
    f.12 * f.29^-1,
    f.7 * f.12 * f.28^-1 * f.18^-1,
    f.8 * f.29^-1 * f.18^-1,
    f.5 * f.14 * f.34^-1,
    f.1 * f.15 * f.35^-1,
    f.3 * f.15 * f.39^-1,
    f.9 * f.15 * f.40^-1 * f.19^-1,
    f.9 * f.14 * f.35^-1 * f.16^-1,
    f.4 * f.13 * f.40^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.10 * f.11 * f.22^-1 * f.17^-1,
    f.8 * f.13 * f.34^-1 * f.16^-1,
    f.7 * f.15 * f.41^-1 * f.19^-1,
    f.10 * f.14 * f.27^-1 * f.18^-1,
    f.5 * f.12 * f.41^-1,
    f.6 * f.11 * f.39^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.25 * f.42 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.32 * f.44 * f.33^-1,
    f.44 * f.24^-1,
    f.47 * f.28^-1,
    f.26 * f.44 * f.29^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.32 * f.43 * f.34^-1,
    f.31 * f.48 * f.35^-1,
    f.36 * f.47 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.38 * f.46 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.20 * f.45 * f.22^-1,
    f.31 * f.49 * f.34^-1,
    f.36 * f.46 * f.41^-1,
    f.48 * f.27^-1,
    f.37 * f.47 * f.41^-1,
    f.38 * f.48 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.39^-1 * f.16^-1,
    f.6 * f.24^-1 * f.17^-1,
    f.4 * f.11 * f.28^-1,
    f.14 * f.29^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.29^-1 * f.18^-1,
    f.5 * f.13 * f.34^-1,
    f.1 * f.14 * f.35^-1,
    f.8 * f.12 * f.34^-1 * f.19^-1,
    f.5 * f.14 * f.39^-1,
    f.6 * f.12 * f.35^-1 * f.19^-1,
    f.4 * f.12 * f.40^-1,
    f.7 * f.15 * f.23^-1 * f.17^-1,
    f.9 * f.11 * f.22^-1 * f.17^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.15 * f.40^-1 * f.16^-1,
    f.9 * f.13 * f.41^-1 * f.16^-1,
    f.10 * f.11 * f.33^-1 * f.19^-1,
    f.10 * f.15 * f.27^-1 * f.18^-1,
    f.42 * f.22^-1,
    f.25 * f.42 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.36 * f.44 * f.39^-1,
    f.44 * f.24^-1,
    f.46 * f.28^-1,
    f.26 * f.44 * f.29^-1,
    f.26 * f.45 * f.28^-1,
    f.25 * f.45 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.32 * f.48 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.20 * f.45 * f.22^-1,
    f.36 * f.43 * f.41^-1,
    f.37 * f.48 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.31 * f.49 * f.33^-1,
    f.49 * f.27^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.39^-1,
    f.14 * f.23^-1 * f.18^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.29^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.34^-1,
    f.1 * f.16 * f.35^-1,
    f.7 * f.16 * f.33^-1 * f.19^-1,
    f.8 * f.16 * f.40^-1 * f.17^-1,
    f.9 * f.35^-1 * f.19^-1,
    f.4 * f.15 * f.27^-1 * f.6^-1,
    f.7 * f.14 * f.21^-1 * f.18^-1,
    f.3 * f.13 * f.28^-1 * f.6^-1,
    f.8 * f.15 * f.22^-1 * f.18^-1,
    f.10 * f.15 * f.39^-1 * f.17^-1,
    f.11 * f.14 * f.40^-1,
    f.10 * f.13 * f.41^-1,
    f.9 * f.16 * f.41^-1 * f.17^-1,
    f.11 * f.12 * f.34^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.30 * f.46 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.45 * f.23^-1,
    f.26 * f.48 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.46 * f.34^-1,
    f.32 * f.46 * f.35^-1,
    f.31 * f.48 * f.33^-1,
    f.38 * f.49 * f.40^-1,
    f.30 * f.49 * f.35^-1,
    f.26 * f.47 * f.27^-1,
    f.49 * f.21^-1,
    f.25 * f.43 * f.28^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.43 * f.39^-1,
    f.37 * f.44 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.36 * f.44 * f.41^-1,
    f.32 * f.47 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.24^-1,
    f.14 * f.28^-1,
    f.24^-1 * f.17^-1,
    f.4 * f.14 * f.29^-1,
    f.1 * f.15 * f.27^-1 * f.6^-1,
    f.7 * f.14 * f.33^-1,
    f.5 * f.12 * f.29^-1 * f.6^-1,
    f.8 * f.15 * f.34^-1,
    f.9 * f.15 * f.33^-1 * f.18^-1,
    f.4 * f.12 * f.39^-1,
    f.8 * f.13 * f.40^-1 * f.19^-1,
    f.10 * f.13 * f.22^-1 * f.17^-1,
    f.3 * f.16 * f.40^-1,
    f.9 * f.16 * f.23^-1 * f.17^-1,
    f.10 * f.12 * f.41^-1 * f.19^-1,
    f.5 * f.16 * f.41^-1,
    f.13 * f.35^-1,
    f.11 * f.15 * f.35^-1 * f.18^-1,
    f.7 * f.16 * f.34^-1 * f.18^-1,
    f.11 * f.39^-1 * f.19^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.47 * f.28^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.24^-1,
    f.25 * f.46 * f.29^-1,
    f.25 * f.48 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.26 * f.44 * f.29^-1,
    f.31 * f.49 * f.34^-1,
    f.32 * f.46 * f.33^-1,
    f.36 * f.43 * f.39^-1,
    f.36 * f.42 * f.40^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.49 * f.40^-1,
    f.21 * f.42 * f.23^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.43 * f.41^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.47 * f.35^-1,
    f.30 * f.48 * f.34^-1,
    f.37 * f.44 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.28^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.29^-1,
    f.7 * f.13 * f.22^-1 * f.17^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.27^-1 * f.6^-1,
    f.9 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.12 * f.34^-1,
    f.8 * f.16 * f.39^-1,
    f.10 * f.40^-1 * f.19^-1,
    f.9 * f.12 * f.21^-1 * f.17^-1,
    f.3 * f.16 * f.33^-1,
    f.5 * f.16 * f.35^-1,
    f.10 * f.13 * f.35^-1 * f.18^-1,
    f.11 * f.41^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.24 * f.44 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.47 * f.29^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.44 * f.33^-1,
    f.25 * f.43 * f.29^-1,
    f.26 * f.48 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.30 * f.42 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.40^-1,
    f.48 * f.21^-1,
    f.32 * f.47 * f.33^-1,
    f.31 * f.44 * f.35^-1,
    f.32 * f.46 * f.35^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.47 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.29^-1,
    f.12 * f.23^-1 * f.17^-1,
    f.4 * f.14 * f.28^-1,
    f.7 * f.13 * f.21^-1 * f.17^-1,
    f.8 * f.14 * f.33^-1 * f.18^-1,
    f.1 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.13 * f.34^-1 * f.18^-1,
    f.4 * f.12 * f.35^-1,
    f.8 * f.16 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.34^-1,
    f.10 * f.12 * f.22^-1 * f.17^-1,
    f.7 * f.15 * f.40^-1,
    f.9 * f.13 * f.35^-1 * f.18^-1,
    f.5 * f.16 * f.33^-1,
    f.11 * f.41^-1,
    f.10 * f.16 * f.40^-1 * f.19^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.25 * f.43 * f.28^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.44 * f.29^-1,
    f.44 * f.23^-1,
    f.26 * f.45 * f.28^-1,
    f.47 * f.21^-1,
    f.30 * f.48 * f.33^-1,
    f.24 * f.48 * f.29^-1,
    f.26 * f.44 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.31 * f.43 * f.35^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.30 * f.47 * f.34^-1,
    f.20 * f.42 * f.22^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.42 * f.35^-1,
    f.32 * f.45 * f.33^-1,
    f.38 * f.49 * f.41^-1,
    f.38 * f.48 * f.40^-1,
    f.36 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.28^-1,
    f.11 * f.23^-1 * f.16^-1,
    f.4 * f.13 * f.29^-1,
    f.1 * f.12 * f.34^-1,
    f.6 * f.13 * f.39^-1 * f.17^-1,
    f.14 * f.28^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.9 * f.11 * f.34^-1 * f.19^-1,
    f.4 * f.14 * f.40^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.33^-1 * f.19^-1,
    f.9 * f.15 * f.21^-1 * f.16^-1,
    f.10 * f.14 * f.22^-1 * f.16^-1,
    f.10 * f.15 * f.40^-1 * f.17^-1,
    f.5 * f.39^-1,
    f.6 * f.15 * f.35^-1 * f.19^-1,
    f.7 * f.12 * f.41^-1 * f.17^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.30 * f.43 * f.33^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.43 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.36 * f.47 * f.39^-1,
    f.24 * f.47 * f.28^-1,
    f.32 * f.48 * f.35^-1,
    f.26 * f.45 * f.27^-1,
    f.25 * f.44 * f.29^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.46 * f.40^-1,
    f.36 * f.48 * f.41^-1,
    f.32 * f.49 * f.33^-1,
    f.49 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.38 * f.42 * f.40^-1,
    f.38 * f.43 * f.39^-1,
    f.31 * f.46 * f.35^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.24^-1,
    f.13 * f.28^-1,
    f.24^-1 * f.16^-1,
    f.4 * f.13 * f.29^-1,
    f.4 * f.14 * f.39^-1,
    f.6 * f.13 * f.33^-1 * f.17^-1,
    f.7 * f.11 * f.28^-1 * f.18^-1,
    f.5 * f.12 * f.34^-1,
    f.1 * f.15 * f.35^-1,
    f.15 * f.40^-1 * f.19^-1,
    f.8 * f.12 * f.35^-1 * f.17^-1,
    f.7 * f.14 * f.23^-1 * f.16^-1,
    f.5 * f.41^-1,
    f.8 * f.15 * f.22^-1 * f.16^-1,
    f.3 * f.11 * f.40^-1,
    f.9 * f.14 * f.29^-1 * f.18^-1,
    f.6 * f.11 * f.41^-1 * f.19^-1,
    f.9 * f.15 * f.39^-1 * f.19^-1,
    f.10 * f.12 * f.27^-1 * f.18^-1,
    f.10 * f.14 * f.34^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.43 * f.24^-1,
    f.26 * f.44 * f.28^-1,
    f.44 * f.24^-1,
    f.25 * f.47 * f.29^-1,
    f.36 * f.48 * f.39^-1,
    f.31 * f.49 * f.33^-1,
    f.49 * f.28^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.36 * f.46 * f.40^-1,
    f.30 * f.46 * f.35^-1,
    f.21 * f.42 * f.23^-1,
    f.37 * f.45 * f.41^-1,
    f.20 * f.45 * f.22^-1,
    f.38 * f.45 * f.40^-1,
    f.26 * f.43 * f.29^-1,
    f.38 * f.44 * f.41^-1,
    f.37 * f.42 * f.39^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.47 * f.34^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.15 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.16 * f.27^-1 * f.18^-1,
    f.1 * f.15 * f.28^-1,
    f.5 * f.16 * f.29^-1,
    f.8 * f.14 * f.39^-1 * f.19^-1,
    f.9 * f.15 * f.34^-1,
    f.10 * f.28^-1 * f.18^-1,
    f.4 * f.15 * f.40^-1,
    f.10 * f.16 * f.34^-1 * f.17^-1,
    f.3 * f.12 * f.39^-1,
    f.11 * f.13 * f.40^-1 * f.19^-1,
    f.7 * f.14 * f.35^-1,
    f.8 * f.35^-1 * f.17^-1,
    f.5 * f.13 * f.41^-1,
    f.9 * f.13 * f.33^-1 * f.17^-1,
    f.11 * f.12 * f.29^-1 * f.18^-1,
    f.12 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.48 * f.21^-1,
    f.25 * f.45 * f.27^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.31 * f.48 * f.34^-1,
    f.24 * f.48 * f.28^-1,
    f.36 * f.46 * f.40^-1,
    f.32 * f.46 * f.34^-1,
    f.37 * f.47 * f.39^-1,
    f.38 * f.44 * f.40^-1,
    f.32 * f.47 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.38 * f.45 * f.41^-1,
    f.31 * f.49 * f.33^-1,
    f.26 * f.45 * f.29^-1,
    f.37 * f.49 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.13 * f.22^-1 * f.6^-1,
    f.2 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1,
    f.15 * f.23^-1 * f.6^-1,
    f.4 * f.16 * f.21^-1 * f.6^-1,
    f.1 * f.16 * f.28^-1,
    f.4 * f.15 * f.27^-1 * f.7^-1,
    f.5 * f.13 * f.29^-1,
    f.8 * f.16 * f.34^-1 * f.18^-1,
    f.5 * f.17 * f.28^-1 * f.7^-1,
    f.3 * f.16 * f.29^-1 * f.7^-1,
    f.9 * f.17 * f.39^-1,
    f.10 * f.13 * f.39^-1 * f.19^-1,
    f.11 * f.15 * f.34^-1,
    f.10 * f.14 * f.35^-1,
    f.12 * f.35^-1 * f.18^-1,
    f.11 * f.17 * f.33^-1 * f.18^-1,
    f.12 * f.13 * f.40^-1,
    f.8 * f.17 * f.41^-1 * f.19^-1,
    f.9 * f.14 * f.40^-1 * f.19^-1,
    f.15 * f.41^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.46 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.46 * f.21^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.43 * f.27^-1,
    f.26 * f.45 * f.29^-1,
    f.31 * f.48 * f.34^-1,
    f.24 * f.48 * f.28^-1,
    f.25 * f.42 * f.29^-1,
    f.36 * f.45 * f.39^-1,
    f.37 * f.49 * f.39^-1,
    f.32 * f.46 * f.34^-1,
    f.31 * f.47 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.47 * f.40^-1,
    f.36 * f.44 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.13 * f.23^-1 * f.6^-1,
    f.4 * f.13 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.5 * f.15 * f.29^-1,
    f.1 * f.15 * f.28^-1,
    f.4 * f.12 * f.33^-1,
    f.8 * f.16 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.34^-1,
    f.10 * f.12 * f.27^-1 * f.18^-1,
    f.9 * f.14 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.12 * f.29^-1 * f.18^-1,
    f.11 * f.40^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.20 * f.42 * f.22^-1,
    f.24 * f.42 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.47 * f.21^-1,
    f.24 * f.45 * f.28^-1,
    f.31 * f.43 * f.34^-1,
    f.25 * f.45 * f.29^-1,
    f.26 * f.48 * f.28^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.32 * f.47 * f.34^-1,
    f.25 * f.44 * f.27^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.43 * f.35^-1,
    f.26 * f.46 * f.29^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.41^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.46 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.27^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.14 * f.29^-1,
    f.7 * f.13 * f.33^-1 * f.18^-1,
    f.5 * f.15 * f.29^-1 * f.6^-1,
    f.1 * f.15 * f.28^-1 * f.6^-1,
    f.8 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.14 * f.33^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.40^-1 * f.19^-1,
    f.9 * f.13 * f.21^-1 * f.17^-1,
    f.3 * f.16 * f.34^-1,
    f.7 * f.14 * f.22^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.10 * f.41^-1,
    f.11 * f.12 * f.35^-1 * f.18^-1,
    f.11 * f.16 * f.39^-1 * f.19^-1,
    f.16 * f.40^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.25 * f.44 * f.27^-1,
    f.46 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.25 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.26 * f.46 * f.29^-1,
    f.30 * f.42 * f.33^-1,
    f.24 * f.45 * f.29^-1,
    f.26 * f.47 * f.28^-1,
    f.31 * f.43 * f.34^-1,
    f.31 * f.44 * f.33^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.49 * f.21^-1,
    f.32 * f.49 * f.34^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.43 * f.35^-1,
    f.37 * f.48 * f.41^-1,
    f.32 * f.47 * f.35^-1,
    f.38 * f.47 * f.39^-1,
    f.38 * f.48 * f.40^-1,
    f.36 * f.46 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.28^-1 * f.6^-1,
    f.3 * f.22^-1,
    f.2 * f.12 * f.23^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.23^-1 * f.17^-1,
    f.14 * f.29^-1,
    f.13 * f.33^-1 * f.18^-1,
    f.7 * f.14 * f.21^-1 * f.17^-1,
    f.1 * f.15 * f.29^-1 * f.6^-1,
    f.5 * f.15 * f.27^-1 * f.6^-1,
    f.8 * f.13 * f.34^-1 * f.18^-1,
    f.4 * f.14 * f.34^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.35^-1,
    f.9 * f.13 * f.22^-1 * f.17^-1,
    f.5 * f.16 * f.33^-1,
    f.7 * f.16 * f.40^-1,
    f.10 * f.12 * f.35^-1 * f.18^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.25 * f.43 * f.28^-1,
    f.47 * f.22^-1,
    f.20 * f.44 * f.23^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.23^-1,
    f.25 * f.44 * f.29^-1,
    f.30 * f.47 * f.33^-1,
    f.48 * f.21^-1,
    f.24 * f.48 * f.29^-1,
    f.26 * f.44 * f.27^-1,
    f.31 * f.45 * f.34^-1,
    f.32 * f.42 * f.34^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.39^-1,
    f.30 * f.46 * f.35^-1,
    f.20 * f.42 * f.22^-1,
    f.31 * f.43 * f.33^-1,
    f.37 * f.49 * f.40^-1,
    f.32 * f.43 * f.35^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.41^-1,
    f.38 * f.46 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.22^-1,
    f.1 * f.11 * f.27^-1,
    f.2 * f.12 * f.33^-1,
    f.3 * f.23^-1,
    f.2 * f.11 * f.24^-1,
    f.4 * f.11 * f.28^-1,
    f.24^-1 * f.16^-1,
    f.13 * f.29^-1,
    f.1 * f.14 * f.34^-1,
    f.6 * f.13 * f.39^-1 * f.17^-1,
    f.7 * f.12 * f.29^-1 * f.18^-1,
    f.5 * f.11 * f.35^-1,
    f.12 * f.35^-1 * f.19^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.9 * f.12 * f.34^-1 * f.19^-1,
    f.4 * f.13 * f.40^-1,
    f.7 * f.14 * f.41^-1 * f.17^-1,
    f.10 * f.14 * f.22^-1 * f.16^-1,
    f.3 * f.15 * f.41^-1,
    f.8 * f.15 * f.23^-1 * f.16^-1,
    f.5 * f.15 * f.39^-1,
    f.9 * f.13 * f.27^-1 * f.18^-1,
    f.6 * f.15 * f.33^-1 * f.19^-1,
    f.10 * f.40^-1 * f.17^-1,
    f.42 * f.22^-1,
    f.46 * f.27^-1,
    f.30 * f.47 * f.33^-1,
    f.20 * f.43 * f.23^-1,
    f.21 * f.44 * f.24^-1,
    f.26 * f.45 * f.28^-1,
    f.45 * f.24^-1,
    f.25 * f.46 * f.29^-1,
    f.31 * f.47 * f.34^-1,
    f.36 * f.48 * f.39^-1,
    f.48 * f.29^-1,
    f.32 * f.49 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.25 * f.49 * f.28^-1,
    f.30 * f.49 * f.34^-1,
    f.37 * f.43 * f.40^-1,
    f.37 * f.42 * f.41^-1,
    f.20 * f.45 * f.22^-1,
    f.36 * f.47 * f.41^-1,
    f.21 * f.42 * f.23^-1,
    f.38 * f.43 * f.39^-1,
    f.26 * f.44 * f.27^-1,
    f.32 * f.48 * f.33^-1,
    f.38 * f.44 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.4 * f.13 * f.23^-1 * f.6^-1,
    f.13 * f.22^-1 * f.6^-1,
    f.7 * f.14 * f.28^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.9 * f.12 * f.29^-1 * f.18^-1,
    f.4 * f.12 * f.35^-1,
    f.8 * f.16 * f.39^-1,
    f.10 * f.40^-1 * f.19^-1,
    f.3 * f.16 * f.33^-1,
    f.10 * f.14 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.34^-1,
    f.12 * f.27^-1 * f.18^-1,
    f.11 * f.41^-1,
    f.9 * f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.40^-1,
    f.11 * f.15 * f.39^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.43 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.26 * f.48 * f.28^-1,
    f.32 * f.47 * f.34^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.46 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.30 * f.43 * f.35^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.46 * f.40^-1,
    f.32 * f.48 * f.33^-1,
    f.31 * f.45 * f.35^-1,
    f.31 * f.44 * f.34^-1,
    f.25 * f.42 * f.27^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.38 * f.48 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.13 * f.23^-1,
    f.13 * f.33^-1 * f.17^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.22^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.14 * f.28^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.9 * f.13 * f.29^-1 * f.18^-1,
    f.4 * f.14 * f.33^-1,
    f.15 * f.39^-1,
    f.9 * f.40^-1 * f.19^-1,
    f.3 * f.16 * f.35^-1,
    f.8 * f.16 * f.40^-1,
    f.7 * f.14 * f.27^-1 * f.18^-1,
    f.10 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.34^-1,
    f.10 * f.16 * f.39^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.42 * f.27^-1,
    f.47 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.30 * f.44 * f.33^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.32 * f.48 * f.34^-1,
    f.26 * f.47 * f.28^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.46 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.38 * f.49 * f.40^-1,
    f.25 * f.44 * f.27^-1,
    f.31 * f.43 * f.35^-1,
    f.30 * f.43 * f.34^-1,
    f.38 * f.48 * f.39^-1,
    f.37 * f.49 * f.41^-1,
    f.36 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.21^-1 * f.6^-1,
    f.2 * f.13 * f.27^-1,
    f.3 * f.22^-1,
    f.2 * f.14 * f.23^-1,
    f.14 * f.27^-1 * f.17^-1,
    f.4 * f.15 * f.23^-1 * f.6^-1,
    f.15 * f.22^-1 * f.6^-1,
    f.7 * f.14 * f.33^-1,
    f.8 * f.15 * f.28^-1 * f.17^-1,
    f.5 * f.12 * f.29^-1,
    f.1 * f.13 * f.28^-1,
    f.16 * f.39^-1 * f.19^-1,
    f.4 * f.13 * f.40^-1,
    f.9 * f.13 * f.41^-1 * f.19^-1,
    f.5 * f.39^-1,
    f.3 * f.16 * f.41^-1,
    f.7 * f.40^-1 * f.19^-1,
    f.10 * f.12 * f.34^-1,
    f.10 * f.14 * f.29^-1 * f.17^-1,
    f.8 * f.16 * f.33^-1 * f.18^-1,
    f.11 * f.15 * f.34^-1 * f.18^-1,
    f.11 * f.12 * f.35^-1,
    f.9 * f.16 * f.35^-1 * f.18^-1,
    f.42 * f.21^-1,
    f.46 * f.21^-1,
    f.24 * f.47 * f.27^-1,
    f.48 * f.22^-1,
    f.20 * f.43 * f.23^-1,
    f.25 * f.44 * f.27^-1,
    f.44 * f.23^-1,
    f.20 * f.42 * f.22^-1,
    f.30 * f.47 * f.33^-1,
    f.24 * f.48 * f.28^-1,
    f.25 * f.43 * f.29^-1,
    f.26 * f.44 * f.28^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.48 * f.40^-1,
    f.37 * f.49 * f.41^-1,
    f.38 * f.46 * f.39^-1,
    f.36 * f.47 * f.41^-1,
    f.38 * f.49 * f.40^-1,
    f.31 * f.42 * f.34^-1,
    f.26 * f.45 * f.29^-1,
    f.31 * f.45 * f.33^-1,
    f.32 * f.43 * f.34^-1,
    f.32 * f.45 * f.35^-1,
    f.30 * f.46 * f.35^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.22^-1 * f.6^-1,
    f.2 * f.12 * f.27^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.22^-1,
    f.13 * f.33^-1 * f.17^-1,
    f.4 * f.12 * f.23^-1 * f.6^-1,
    f.14 * f.21^-1 * f.6^-1,
    f.7 * f.13 * f.34^-1 * f.17^-1,
    f.8 * f.14 * f.27^-1 * f.18^-1,
    f.5 * f.15 * f.28^-1,
    f.1 * f.15 * f.29^-1,
    f.7 * f.14 * f.29^-1 * f.18^-1,
    f.4 * f.14 * f.34^-1,
    f.15 * f.39^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.3 * f.16 * f.33^-1,
    f.8 * f.16 * f.40^-1,
    f.10 * f.12 * f.35^-1 * f.17^-1,
    f.5 * f.16 * f.35^-1,
    f.9 * f.13 * f.28^-1 * f.18^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.11 * f.41^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.43 * f.22^-1,
    f.24 * f.44 * f.27^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.21^-1,
    f.31 * f.45 * f.34^-1,
    f.25 * f.42 * f.27^-1,
    f.25 * f.45 * f.28^-1,
    f.26 * f.47 * f.29^-1,
    f.24 * f.45 * f.29^-1,
    f.30 * f.44 * f.34^-1,
    f.36 * f.48 * f.39^-1,
    f.37 * f.47 * f.39^-1,
    f.32 * f.49 * f.33^-1,
    f.37 * f.48 * f.40^-1,
    f.32 * f.46 * f.35^-1,
    f.31 * f.43 * f.35^-1,
    f.26 * f.49 * f.28^-1,
    f.36 * f.46 * f.41^-1,
    f.38 * f.48 * f.41^-1,
    f.38 * f.49 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.33^-1,
    f.4 * f.12 * f.28^-1,
    f.14 * f.29^-1,
    f.1 * f.13 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.34^-1,
    f.8 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.9 * f.15 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.28^-1 * f.18^-1,
    f.4 * f.39^-1,
    f.5 * f.16 * f.40^-1,
    f.11 * f.40^-1 * f.19^-1,
    f.3 * f.15 * f.41^-1,
    f.11 * f.16 * f.35^-1 * f.17^-1,
    f.7 * f.15 * f.39^-1 * f.19^-1,
    f.9 * f.13 * f.35^-1,
    f.16 * f.34^-1 * f.17^-1,
    f.8 * f.12 * f.33^-1 * f.17^-1,
    f.10 * f.16 * f.41^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.25 * f.43 * f.28^-1,
    f.26 * f.45 * f.29^-1,
    f.47 * f.21^-1,
    f.32 * f.48 * f.34^-1,
    f.24 * f.48 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.25 * f.45 * f.27^-1,
    f.26 * f.42 * f.28^-1,
    f.36 * f.49 * f.39^-1,
    f.37 * f.49 * f.40^-1,
    f.38 * f.47 * f.40^-1,
    f.38 * f.49 * f.41^-1,
    f.32 * f.47 * f.35^-1,
    f.37 * f.46 * f.39^-1,
    f.31 * f.44 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.31 * f.45 * f.33^-1,
    f.36 * f.48 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.33^-1,
    f.4 * f.28^-1,
    f.15 * f.29^-1,
    f.7 * f.12 * f.33^-1 * f.17^-1,
    f.15 * f.28^-1 * f.18^-1,
    f.8 * f.12 * f.29^-1 * f.18^-1,
    f.5 * f.13 * f.23^-1 * f.6^-1,
    f.1 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.14 * f.34^-1,
    f.4 * f.16 * f.39^-1,
    f.3 * f.14 * f.40^-1,
    f.9 * f.27^-1 * f.18^-1,
    f.10 * f.13 * f.35^-1,
    f.11 * f.16 * f.34^-1 * f.17^-1,
    f.5 * f.16 * f.41^-1,
    f.10 * f.15 * f.41^-1 * f.19^-1,
    f.9 * f.12 * f.35^-1 * f.17^-1,
    f.8 * f.13 * f.39^-1 * f.19^-1,
    f.11 * f.15 * f.40^-1 * f.19^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.25 * f.47 * f.28^-1,
    f.26 * f.48 * f.29^-1,
    f.32 * f.48 * f.33^-1,
    f.26 * f.49 * f.28^-1,
    f.24 * f.49 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.47 * f.21^-1,
    f.31 * f.45 * f.34^-1,
    f.36 * f.42 * f.39^-1,
    f.38 * f.48 * f.40^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.46 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.47 * f.41^-1,
    f.31 * f.43 * f.35^-1,
    f.37 * f.44 * f.39^-1,
    f.36 * f.45 * f.40^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.27^-1,
    f.2 * f.12 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.13 * f.22^-1,
    f.4 * f.13 * f.33^-1,
    f.4 * f.14 * f.28^-1,
    f.15 * f.29^-1,
    f.15 * f.39^-1,
    f.13 * f.29^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.1 * f.16 * f.21^-1 * f.6^-1,
    f.7 * f.15 * f.27^-1 * f.18^-1,
    f.8 * f.16 * f.40^-1,
    f.3 * f.13 * f.34^-1,
    f.5 * f.16 * f.35^-1,
    f.9 * f.16 * f.34^-1 * f.19^-1,
    f.10 * f.41^-1,
    f.7 * f.14 * f.33^-1 * f.19^-1,
    f.11 * f.14 * f.41^-1 * f.17^-1,
    f.11 * f.12 * f.28^-1 * f.18^-1,
    f.10 * f.12 * f.40^-1 * f.17^-1,
    f.8 * f.15 * f.35^-1 * f.19^-1,
    f.9 * f.14 * f.39^-1 * f.17^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.47 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.30 * f.43 * f.33^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.48 * f.29^-1,
    f.36 * f.49 * f.39^-1,
    f.24 * f.49 * f.29^-1,
    f.20 * f.42 * f.23^-1,
    f.46 * f.21^-1,
    f.26 * f.45 * f.27^-1,
    f.37 * f.42 * f.40^-1,
    f.31 * f.48 * f.34^-1,
    f.32 * f.48 * f.35^-1,
    f.30 * f.44 * f.34^-1,
    f.38 * f.45 * f.41^-1,
    f.32 * f.49 * f.33^-1,
    f.36 * f.47 * f.41^-1,
    f.25 * f.47 * f.28^-1,
    f.38 * f.44 * f.40^-1,
    f.31 * f.46 * f.35^-1,
    f.37 * f.45 * f.39^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;

# Define a free group with 49 generators
f := FreeGroup("x0", "x1", "x2", "x3", "x4", "x5", "x6", "x7", "x8", "x9", "x10", "x11", "x12", "x13", "x14", "x15", "x16", "x17", "x18", "x19", "x20", "x21", "x22", "x23", "x24", "x25", "x26", "x27", "x28", "x29", "x30", "x31", "x32", "x33", "x34", "x35", "x36", "x37", "x38", "x39", "x40", "x41", "x42", "x43", "x44", "x45", "x46", "x47", "x48");;

# Define the relators as products of generators
relators := [
    f.21^-1,
    f.1 * f.12 * f.27^-1,
    f.2 * f.13 * f.22^-1 * f.6^-1,
    f.3 * f.23^-1,
    f.2 * f.14 * f.22^-1,
    f.14 * f.28^-1,
    f.4 * f.14 * f.29^-1,
    f.1 * f.13 * f.21^-1 * f.6^-1,
    f.14 * f.33^-1 * f.17^-1,
    f.7 * f.12 * f.28^-1 * f.18^-1,
    f.5 * f.12 * f.23^-1 * f.6^-1,
    f.8 * f.15 * f.39^-1,
    f.9 * f.13 * f.40^-1,
    f.4 * f.15 * f.34^-1,
    f.3 * f.16 * f.33^-1,
    f.9 * f.39^-1 * f.19^-1,
    f.10 * f.15 * f.29^-1 * f.18^-1,
    f.5 * f.35^-1,
    f.10 * f.16 * f.35^-1 * f.17^-1,
    f.11 * f.16 * f.27^-1 * f.18^-1,
    f.8 * f.13 * f.34^-1 * f.17^-1,
    f.11 * f.12 * f.40^-1 * f.19^-1,
    f.16 * f.41^-1 * f.19^-1,
    f.7 * f.15 * f.41^-1,
    f.42 * f.21^-1,
    f.24 * f.46 * f.27^-1,
    f.43 * f.22^-1,
    f.46 * f.23^-1,
    f.20 * f.44 * f.22^-1,
    f.26 * f.43 * f.28^-1,
    f.25 * f.47 * f.29^-1,
    f.48 * f.21^-1,
    f.30 * f.49 * f.33^-1,
    f.24 * f.49 * f.28^-1,
    f.20 * f.42 * f.23^-1,
    f.36 * f.45 * f.39^-1,
    f.37 * f.42 * f.40^-1,
    f.30 * f.48 * f.34^-1,
    f.31 * f.47 * f.33^-1,
    f.38 * f.48 * f.39^-1,
    f.26 * f.44 * f.29^-1,
    f.32 * f.45 * f.35^-1,
    f.31 * f.46 * f.35^-1,
    f.25 * f.49 * f.27^-1,
    f.32 * f.44 * f.34^-1,
    f.36 * f.43 * f.40^-1,
    f.37 * f.45 * f.41^-1,
    f.38 * f.47 * f.41^-1
];;

# Define the finitely presented group
g := f / relators;;

abelianization :=  AbelianInvariants(g);

Add(myList, abelianization);;



==> anc/Finding_low_index_subgroups/code/hom_O333_2.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
# https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%205/Chapter%205.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
# The NetWorkx library is a requirement of this function
#
#
# Here "single_cusped" is a list of single cusped manifold covers of O333_2
# hom_O333_2 takes in a non-negative integer indx within the length of "single_cusped"
# It computes the structure of the spine for this cover
# Then, it generates a GAP scripts that were used to compute the first homology of the fundamental group
#
#
def hom_O333_2(indx):
    sigma_x = single_cusped[indx][0]
    sigma_y = single_cusped[indx][1]
    sigma_z = single_cusped[indx][2]
    sigma_w = single_cusped[indx][3]

# Defining Edge Classes

    e2 = "edge 2"
    classes_e2 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_x[i]
            i_2 = sigma_y.index(i_1)
            i_3 = sigma_x[i_2]
            clas = [(e2, i, +1), (e2, i_1, -1), (e2, i_2, +1), (e2, i_3, -1)]
            classes_e2.append(clas)
            visited.update([i, i_2])
        else:
            continue
    e3 = "edge 3"
    classes_e3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_y[i_1]
            clas = [(e3, i, +1), (e3, i_1, +1), (e3, i_2, +1)]
            classes_e3.append(clas)
            visited.update([i, i_1, i_2])
        else:
            continue
    e5 = "edge 5"
    classes_e5 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_z.index(i_1)
            i_3 = sigma_y[i_2]
            i_4 = sigma_z.index(i_3)
            i_5 = sigma_y[i_4]
            i_6 = sigma_z.index(i_5)
            i_7 = sigma_y[i_6]
            clas = [(e5, i, +1), (e5, i_1, -1), (e5, i_2, +1), (e5, i_3, -1), (e5, i_4, +1),(e5, i_5, -1), (e5, i_6, +1), (e5, i_7, -1)]
            classes_e5.append(clas)
            visited.update([i, i_2, i_4, i_6])
        else:
            continue
    e6 = "edge 6"
    classes_e6 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            clas = [(e6, i, +1), (e6, i_1, +1)]
            classes_e6.append(clas)
            visited.update([i, i_1])
        else:
            continue
    e7 = "edge 7"
    classes_e7 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_z[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_z[i_2]
            clas = [(e7, i, +1), (e7, i_1, -1), (e7, i_2, +1), (e7, i_3, -1)]
            classes_e7.append(clas)
            visited.update([i, i_2])
        else:
            continue
    e8 = "edge 8"
    classes_e8 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_y[i_2]
            i_4 = sigma_w.index(i_3)
            i_5 = sigma_y[i_4]
            clas = [(e8, i, +1), (e8, i_1, -1), (e8, i_2, +1), (e8, i_3, -1), (e8, i_4, +1), (e8, i_5, -1)]
            classes_e8.append(clas)
            visited.update([i, i_2, i_4])
        else:
            continue
    conjugacy_classes = classes_e2 + classes_e3 + classes_e5 + classes_e6 + classes_e7 + classes_e8

# Finding Vertex Classes

    node_classes = []
    for conjugacy_class in conjugacy_classes:
        start_nodes = set()
        end_nodes = set()
        for edge in conjugacy_class:
            edge_name, copy_number, edge_sign = edge
            if edge_name == 'edge 2' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
            elif edge_name == 'edge 2' and edge_sign == -1:
                u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
            
            elif edge_name == 'edge 3' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
            
            elif edge_name == 'edge 5' and edge_sign == 1:
                u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 5' and edge_sign == -1:
                u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
            
            elif edge_name == 'edge 6' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)    

            elif edge_name == 'edge 7' and edge_sign == 1:
                u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 7' and edge_sign == -1:
                u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

            elif edge_name == 'edge 8' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 8' and edge_sign == -1:
                u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
            start_nodes.add(u)
            end_nodes.add(v)
        node_classes.append(start_nodes)
        node_classes.append(end_nodes)
    # This a standard function that given a collection of sets, merges those with intersection
    def combine_sets_with_intersections(sets):
        merged = True  # Initialize a flag to control the merging loop
        
        while merged:
            merged = False  # Reset the flag for each pass
            for i in range(len(sets)):
                for j in range(i + 1, len(sets)):
                    if sets[i].intersection(sets[j]):  # Check for intersection
                        # Union the two sets with intersection
                        sets[i] = sets[i].union(sets[j])
                        sets.pop(j)  # Remove the j-th set
                        merged = True  # Set the flag to indicate a merge occurred
                        break  # Break inner loop to recheck from start
                if merged:
                    break  # Break outer loop to restart the merging check        
        return sets


    node_classes = combine_sets_with_intersections(node_classes)
    node_classes = [tuple(node) for node in node_classes]

# Initiate a graph and add the vertices (vertex classes) to it
    G = nx.MultiGraph()
    G.add_nodes_from(node_classes)

# Adding the edges (classes) to the graph
# The resulting graph is 1-skeleton of X

    for conjugacy_class in conjugacy_classes:
        edge_name, copy_number, edge_sign = conjugacy_class[0]
        if edge_name == 'edge 2' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
        elif edge_name == 'edge 2' and edge_sign == -1:
            u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
        
        elif edge_name == 'edge 3' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
        
        elif edge_name == 'edge 5' and edge_sign == 1:
            u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 5' and edge_sign == -1:
            u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
        
        elif edge_name == 'edge 6' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)

        elif edge_name == 'edge 7' and edge_sign == 1:
            u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 7' and edge_sign == -1:
            u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

        elif edge_name == 'edge 8' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 8' and edge_sign == -1:
            u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
        for node_class in node_classes:
            if u in node_class:
                start_node = node_class
                break
        for node in node_classes:
            if v in node:
                end_node = node
                break
        idx = conjugacy_classes.index(conjugacy_class)
        G.add_edge(start_node, end_node, label=idx)

# Finding the spanning tree of the graph
# Setiting the edges (i.e. label of the edges classes) as the list of "generators"

    spanning_tree = nx.minimum_spanning_tree(G)
    generators = []
    for edge in G.edges(data=True):
        if edge not in spanning_tree.edges(data=True):
            generators.append(edge[2]['label'])

# Defining the equivalence classes of faces

    f1 = "face 1"
    classes_f1 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            clas = [(f1, i, +1), (f1, i_1, -1)]
            classes_f1.append(clas)
            visited.add(i)
        else:
            continue
    f3 = "face 3"
    classes_f3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            clas = [(f3, i, +1), (f3, i_1, -1)]
            classes_f3.append(clas)
            visited.add(i)
        else:
            continue
    # This function finds the label of an element in an edge class
    def find_edge_label(edge):
        for edge_class in conjugacy_classes:
            if edge in edge_class:
                return conjugacy_classes.index(edge_class)

    face_classes = classes_f1 + classes_f3

# Attaching 2-cells and deriving the relators based on the direction of the edges

    relators = []
    for face_class in face_classes:
        face_name, copy_number, face_sign = face_class[0]
        if face_name == 'face 1' and face_sign == 1:
            a = (find_edge_label(('edge 2', copy_number, 1)), 1)
            b = (find_edge_label(('edge 5', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 1' and face_sign == -1:
            a = (find_edge_label(('edge 2', copy_number, -1)), 1)
            b = (find_edge_label(('edge 5', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 3' and face_sign == 1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
            
        elif face_name == 'face 3' and face_sign == -1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
# A map that sends the generators to strings 'x{i}'
# This makes it possible to feed this information to GAP
    gen_map = {}
    for i in range(len(generators)):
        gen_map[generators[i]] = f'x{i}'

# Using "gen_map" to translate generators and relators in GAP language (in terms of 'x{i}')
# resl ---> list of relators
# gap_gens ---> list of generators
    rels = []
    for rel in relators:
        if rel:
            word = []
            for (label, sign) in rel:
                char = gen_map[label]
                if sign == 1:
                    word.append(char)
                else:
                    word.append(char + "^-1")
            rels.append(word)
    gap_gens = [f"\"x{i}\"" for i in range(len(generators))]
    gap_gens = ", ".join(gap_gens)

# Following function generates a gap script that computes the Abelianization of the fundamental group that we just defined.

    def generate_gap_script(relators):
        
        gap_script = []
        gap_script.append(f"# Define a free group with {len(generators)} generators")
        gap_script.append(f"f := FreeGroup({gap_gens});;")
        gap_script.append("")
        
        # Add relators
        gap_script.append("# Define the relators as products of generators")
        gap_script.append("relators := [")
        
        for relator in relators:
            # Convert each relator list to a GAP product of generators
            product = " * ".join([f"f.{int(var[1:]) + 1}" if '^' not in var else f"f.{int(var[1:].split('^')[0]) + 1}^{var.split('^')[1]}" for var in relator])
            gap_script.append(f"    {product},")
        gap_script[-1] = gap_script[-1][:-1]
        gap_script.append("];;")
        gap_script.append("")
        
        # Define the finitely presented group
        gap_script.append("# Define the finitely presented group")
        gap_script.append("g := f / relators;;")
        gap_script.append("")
        
        # Display the group
        gap_script.append("abelianization :=  AbelianInvariants(g);")
        gap_script.append("")
        
        # Combine lines into a single script
        return "\n".join(gap_script)

    gap_script = generate_gap_script(rels)
    with open("gap_codes1.txt", "w") as file:
        file.write(gap_script)


==> anc/Finding_low_index_subgroups/code/hom_O333_3.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
# https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%205/Chapter%205.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
# The NetWorkx library is a requirement of this function
#
#
# Here "single_cusped" is a list of single cusped manifold covers of O333_3
# hom_O333_3 takes in a non-negative integer indx within the length of "single_cusped"
# It computes the structure of the spine for this cover
# Then, it generates a GAP scripts that were used to compute the first homology of the fundamental group
#
#
def hom_O333_3(indx):
    sigma_x = single_cusped[indx][0]
    sigma_y = single_cusped[indx][1]
    sigma_z = single_cusped[indx][2]
    sigma_w = single_cusped[indx][3]

# Defining Edge Classes

    e2 = "edge 2"
    classes_e2 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_x[i]
            i_2 = sigma_y.index(i_1)
            i_3 = sigma_x[i_2]
            clas = [(e2, i, +1), (e2, i_1, -1), (e2, i_2, +1), (e2, i_3, -1)]
            classes_e2.append(clas)
            visited.update([i, i_2])
        else:
            continue
    e3 = "edge 3"
    classes_e3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_y[i_1]
            clas = [(e3, i, +1), (e3, i_1, +1), (e3, i_2, +1)]
            classes_e3.append(clas)
            visited.update([i, i_1, i_2])
        else:
            continue
    e5 = "edge 5"
    classes_e5 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_z.index(i_1)
            i_3 = sigma_y[i_2]
            i_4 = sigma_z.index(i_3)
            i_5 = sigma_y[i_4]
            i_6 = sigma_z.index(i_5)
            i_7 = sigma_y[i_6]
            clas = [(e5, i, +1), (e5, i_1, -1), (e5, i_2, +1), (e5, i_3, -1), (e5, i_4, +1),(e5, i_5, -1), (e5, i_6, +1), (e5, i_7, -1)]
            classes_e5.append(clas)
            visited.update([i, i_2, i_4, i_6])
        else:
            continue
    e6 = "edge 6"
    classes_e6 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            clas = [(e6, i, +1), (e6, i_1, +1)]
            classes_e6.append(clas)
            visited.update([i, i_1])
        else:
            continue
    e7 = "edge 7"
    classes_e7 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_z[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_z[i_2]
            i_4 = sigma_w.index(i_3)
            i_5 = sigma_z[i_4]
            clas = [(e7, i, +1), (e7, i_1, -1), (e7, i_2, +1), (e7, i_3, -1), (e7, i_4, +1), (e7, i_5, -1)]
            classes_e7.append(clas)
            visited.update([i, i_2, i_4])
        else:
            continue
    e8 = "edge 8"
    classes_e8 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_y[i_2]
            clas = [(e8, i, +1), (e8, i_1, -1), (e8, i_2, +1), (e8, i_3, -1)]
            classes_e8.append(clas)
            visited.update([i, i_2])
        else:
            continue
    conjugacy_classes = classes_e2 + classes_e3 + classes_e5 + classes_e6 + classes_e7 + classes_e8

# Finding Vertex Classes

    node_classes = []
    for conjugacy_class in conjugacy_classes:
        start_nodes = set()
        end_nodes = set()
        for edge in conjugacy_class:
            edge_name, copy_number, edge_sign = edge
            if edge_name == 'edge 2' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
            elif edge_name == 'edge 2' and edge_sign == -1:
                u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
            
            elif edge_name == 'edge 3' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
            
            elif edge_name == 'edge 5' and edge_sign == 1:
                u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 5' and edge_sign == -1:
                u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
            
            elif edge_name == 'edge 6' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)    

            elif edge_name == 'edge 7' and edge_sign == 1:
                u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 7' and edge_sign == -1:
                u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

            elif edge_name == 'edge 8' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 8' and edge_sign == -1:
                u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
            start_nodes.add(u)
            end_nodes.add(v)
        node_classes.append(start_nodes)
        node_classes.append(end_nodes)
    # This a standard function that given a collection of sets, merges those with intersection
    def combine_sets_with_intersections(sets):
        merged = True  # Initialize a flag to control the merging loop
        
        while merged:
            merged = False  # Reset the flag for each pass
            for i in range(len(sets)):
                for j in range(i + 1, len(sets)):
                    if sets[i].intersection(sets[j]):  # Check for intersection
                        # Union the two sets with intersection
                        sets[i] = sets[i].union(sets[j])
                        sets.pop(j)  # Remove the j-th set
                        merged = True  # Set the flag to indicate a merge occurred
                        break  # Break inner loop to recheck from start
                if merged:
                    break  # Break outer loop to restart the merging check        
        return sets


    node_classes = combine_sets_with_intersections(node_classes)
    node_classes = [tuple(node) for node in node_classes]

# Initiate a graph and add the vertices (vertex classes) to it
    G = nx.MultiGraph()
    G.add_nodes_from(node_classes)

# Adding the edges (classes) to the graph
# The resulting graph is 1-skeleton of X

    for conjugacy_class in conjugacy_classes:
        edge_name, copy_number, edge_sign = conjugacy_class[0]
        if edge_name == 'edge 2' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
        elif edge_name == 'edge 2' and edge_sign == -1:
            u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
        
        elif edge_name == 'edge 3' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
        
        elif edge_name == 'edge 5' and edge_sign == 1:
            u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 5' and edge_sign == -1:
            u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
        
        elif edge_name == 'edge 6' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)

        elif edge_name == 'edge 7' and edge_sign == 1:
            u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 7' and edge_sign == -1:
            u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

        elif edge_name == 'edge 8' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 8' and edge_sign == -1:
            u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
        for node_class in node_classes:
            if u in node_class:
                start_node = node_class
                break
        for node in node_classes:
            if v in node:
                end_node = node
                break
        idx = conjugacy_classes.index(conjugacy_class)
        G.add_edge(start_node, end_node, label=idx)

# Finding the spanning tree of the graph
# Setiting the edges (i.e. label of the edges classes) as the list of "generators"

    spanning_tree = nx.minimum_spanning_tree(G)
    generators = []
    for edge in G.edges(data=True):
        if edge not in spanning_tree.edges(data=True):
            generators.append(edge[2]['label'])

# Defining the equivalence classes of faces

    f1 = "face 1"
    classes_f1 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            clas = [(f1, i, +1), (f1, i_1, -1)]
            classes_f1.append(clas)
            visited.add(i)
        else:
            continue
    f3 = "face 3"
    classes_f3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            clas = [(f3, i, +1), (f3, i_1, -1)]
            classes_f3.append(clas)
            visited.add(i)
        else:
            continue
    # This function finds the label of an element in an edge class
    def find_edge_label(edge):
        for edge_class in conjugacy_classes:
            if edge in edge_class:
                return conjugacy_classes.index(edge_class)

    face_classes = classes_f1 + classes_f3

# Attaching 2-cells and deriving the relators based on the direction of the edges

    relators = []
    for face_class in face_classes:
        face_name, copy_number, face_sign = face_class[0]
        if face_name == 'face 1' and face_sign == 1:
            a = (find_edge_label(('edge 2', copy_number, 1)), 1)
            b = (find_edge_label(('edge 5', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 1' and face_sign == -1:
            a = (find_edge_label(('edge 2', copy_number, -1)), 1)
            b = (find_edge_label(('edge 5', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 3' and face_sign == 1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
            
        elif face_name == 'face 3' and face_sign == -1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
# A map that sends the generators to strings 'x{i}'
# This makes it possible to feed this information to GAP
    gen_map = {}
    for i in range(len(generators)):
        gen_map[generators[i]] = f'x{i}'

# Using "gen_map" to translate generators and relators in GAP language (in terms of 'x{i}')
# resl ---> list of relators
# gap_gens ---> list of generators
    rels = []
    for rel in relators:
        if rel:
            word = []
            for (label, sign) in rel:
                char = gen_map[label]
                if sign == 1:
                    word.append(char)
                else:
                    word.append(char + "^-1")
            rels.append(word)
    gap_gens = [f"\"x{i}\"" for i in range(len(generators))]
    gap_gens = ", ".join(gap_gens)

# Following function generates a gap script that computes the Abelianization of the fundamental group that we just defined.

    def generate_gap_script(relators):
        
        gap_script = []
        gap_script.append(f"# Define a free group with {len(generators)} generators")
        gap_script.append(f"f := FreeGroup({gap_gens});;")
        gap_script.append("")
        
        # Add relators
        gap_script.append("# Define the relators as products of generators")
        gap_script.append("relators := [")
        
        for relator in relators:
            # Convert each relator list to a GAP product of generators
            product = " * ".join([f"f.{int(var[1:]) + 1}" if '^' not in var else f"f.{int(var[1:].split('^')[0]) + 1}^{var.split('^')[1]}" for var in relator])
            gap_script.append(f"    {product},")
        gap_script[-1] = gap_script[-1][:-1]
        gap_script.append("];;")
        gap_script.append("")
        
        # Define the finitely presented group
        gap_script.append("# Define the finitely presented group")
        gap_script.append("g := f / relators;;")
        gap_script.append("")
        
        # Display the group
        gap_script.append("abelianization :=  AbelianInvariants(g);")
        gap_script.append("")
        
        # Combine lines into a single script
        return "\n".join(gap_script)

    gap_script = generate_gap_script(rels)
    with open("gap_codes2.txt", "w") as file:
        file.write(gap_script)


==> anc/Finding_low_index_subgroups/code/hom_O333_4.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
# https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%205/Chapter%205.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
# The NetWorkx library is a requirement of this function
#
#
# Here "single_cusped" is a list of single cusped manifold covers of O333_4
# hom_O333_4 takes in a non-negative integer indx within the length of "single_cusped"
# It computes the structure of the spine for this cover
# Then, it generates a GAP scripts that were used to compute the first homology of the fundamental group
#
#
def hom_O333_4(indx):
    sigma_x = single_cusped[indx][0]
    sigma_y = single_cusped[indx][1]
    sigma_z = single_cusped[indx][2]
    sigma_w = single_cusped[indx][3]

# Defining Edge Classes

    e2 = "edge 2"
    classes_e2 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_x[i]
            i_2 = sigma_y.index(i_1)
            i_3 = sigma_x[i_2]
            clas = [(e2, i, +1), (e2, i_1, -1), (e2, i_2, +1), (e2, i_3, -1)]
            classes_e2.append(clas)
            visited.update([i, i_2])
        else:
            continue
    e3 = "edge 3"
    classes_e3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_y[i_1]
            clas = [(e3, i, +1), (e3, i_1, +1), (e3, i_2, +1)]
            classes_e3.append(clas)
            visited.update([i, i_1, i_2])
        else:
            continue
    e5 = "edge 5"
    classes_e5 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_z.index(i_1)
            i_3 = sigma_y[i_2]
            i_4 = sigma_z.index(i_3)
            i_5 = sigma_y[i_4]
            i_6 = sigma_z.index(i_5)
            i_7 = sigma_y[i_6]
            clas = [(e5, i, +1), (e5, i_1, -1), (e5, i_2, +1), (e5, i_3, -1), (e5, i_4, +1),(e5, i_5, -1), (e5, i_6, +1), (e5, i_7, -1)]
            classes_e5.append(clas)
            visited.update([i, i_2, i_4, i_6])
        else:
            continue
    e6 = "edge 6"
    classes_e6 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            i_2 = sigma_w[i_1]
            clas = [(e6, i, +1), (e6, i_1, +1), (e6, i_2, +1)]
            classes_e6.append(clas)
            visited.update([i, i_1, i_2])
        else:
            continue
    e7 = "edge 7"
    classes_e7 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_z[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_z[i_2]
            clas = [(e7, i, +1), (e7, i_1, -1), (e7, i_2, +1), (e7, i_3, -1)]
            classes_e7.append(clas)
            visited.update([i, i_2, i_4])
        else:
            continue
    e8 = "edge 8"
    classes_e8 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            i_2 = sigma_w.index(i_1)
            i_3 = sigma_y[i_2]
            clas = [(e8, i, +1), (e8, i_1, -1), (e8, i_2, +1), (e8, i_3, -1)]
            classes_e8.append(clas)
            visited.update([i, i_2])
        else:
            continue
    conjugacy_classes = classes_e2 + classes_e3 + classes_e5 + classes_e6 + classes_e7 + classes_e8

# Finding Vertex Classes

    node_classes = []
    for conjugacy_class in conjugacy_classes:
        start_nodes = set()
        end_nodes = set()
        for edge in conjugacy_class:
            edge_name, copy_number, edge_sign = edge
            if edge_name == 'edge 2' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
            elif edge_name == 'edge 2' and edge_sign == -1:
                u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
            
            elif edge_name == 'edge 3' and edge_sign == 1:
                u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
            
            elif edge_name == 'edge 5' and edge_sign == 1:
                u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 5' and edge_sign == -1:
                u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
            
            elif edge_name == 'edge 6' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)    

            elif edge_name == 'edge 7' and edge_sign == 1:
                u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 7' and edge_sign == -1:
                u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

            elif edge_name == 'edge 8' and edge_sign == 1:
                u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
            elif edge_name == 'edge 8' and edge_sign == -1:
                u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
            start_nodes.add(u)
            end_nodes.add(v)
        node_classes.append(start_nodes)
        node_classes.append(end_nodes)
    # This a standard function that given a collection of sets, merges those with intersection
    def combine_sets_with_intersections(sets):
        merged = True  # Initialize a flag to control the merging loop
        
        while merged:
            merged = False  # Reset the flag for each pass
            for i in range(len(sets)):
                for j in range(i + 1, len(sets)):
                    if sets[i].intersection(sets[j]):  # Check for intersection
                        # Union the two sets with intersection
                        sets[i] = sets[i].union(sets[j])
                        sets.pop(j)  # Remove the j-th set
                        merged = True  # Set the flag to indicate a merge occurred
                        break  # Break inner loop to recheck from start
                if merged:
                    break  # Break outer loop to restart the merging check        
        return sets


    node_classes = combine_sets_with_intersections(node_classes)
    node_classes = [tuple(node) for node in node_classes]

# Initiate a graph and add the vertices (vertex classes) to it
    G = nx.MultiGraph()
    G.add_nodes_from(node_classes)

# Adding the edges (classes) to the graph
# The resulting graph is 1-skeleton of X

    for conjugacy_class in conjugacy_classes:
        edge_name, copy_number, edge_sign = conjugacy_class[0]
        if edge_name == 'edge 2' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 1', copy_number)
        elif edge_name == 'edge 2' and edge_sign == -1:
            u, v = ('vertex 0', copy_number), ('vertex 2', copy_number)
        
        elif edge_name == 'edge 3' and edge_sign == 1:
            u, v = ('vertex 0', copy_number), ('vertex 3', copy_number)
        
        elif edge_name == 'edge 5' and edge_sign == 1:
            u, v = ('vertex 1', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 5' and edge_sign == -1:
            u, v = ('vertex 2', copy_number), ('vertex 6', copy_number)
        
        elif edge_name == 'edge 6' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 5', copy_number)

        elif edge_name == 'edge 7' and edge_sign == 1:
            u, v = ('vertex 5', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 7' and edge_sign == -1:
            u, v = ('vertex 5', copy_number), ('vertex 6', copy_number)

        elif edge_name == 'edge 8' and edge_sign == 1:
            u, v = ('vertex 3', copy_number), ('vertex 4', copy_number)
        elif edge_name == 'edge 8' and edge_sign == -1:
            u, v = ('vertex 3', copy_number), ('vertex 6', copy_number)
        for node_class in node_classes:
            if u in node_class:
                start_node = node_class
                break
        for node in node_classes:
            if v in node:
                end_node = node
                break
        idx = conjugacy_classes.index(conjugacy_class)
        G.add_edge(start_node, end_node, label=idx)

# Finding the spanning tree of the graph
# Setiting the edges (i.e. label of the edges classes) as the list of "generators"

    spanning_tree = nx.minimum_spanning_tree(G)
    generators = []
    for edge in G.edges(data=True):
        if edge not in spanning_tree.edges(data=True):
            generators.append(edge[2]['label'])

# Defining the equivalence classes of faces

    f1 = "face 1"
    classes_f1 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_y[i]
            clas = [(f1, i, +1), (f1, i_1, -1)]
            classes_f1.append(clas)
            visited.add(i)
        else:
            continue
    f3 = "face 3"
    classes_f3 = []
    visited = set()
    for i in range(24):
        if i not in visited:
            i_1 = sigma_w[i]
            clas = [(f3, i, +1), (f3, i_1, -1)]
            classes_f3.append(clas)
            visited.add(i)
        else:
            continue
    # This function finds the label of an element in an edge class
    def find_edge_label(edge):
        for edge_class in conjugacy_classes:
            if edge in edge_class:
                return conjugacy_classes.index(edge_class)

    face_classes = classes_f1 + classes_f3

# Attaching 2-cells and deriving the relators based on the direction of the edges

    relators = []
    for face_class in face_classes:
        face_name, copy_number, face_sign = face_class[0]
        if face_name == 'face 1' and face_sign == 1:
            a = (find_edge_label(('edge 2', copy_number, 1)), 1)
            b = (find_edge_label(('edge 5', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 1' and face_sign == -1:
            a = (find_edge_label(('edge 2', copy_number, -1)), 1)
            b = (find_edge_label(('edge 5', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            d = (find_edge_label(('edge 3', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c, d]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
        elif face_name == 'face 3' and face_sign == 1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, 1)), 1)
            c = (find_edge_label(('edge 8', copy_number, 1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
            
        elif face_name == 'face 3' and face_sign == -1:
            a = (find_edge_label(('edge 6', copy_number, 1)), 1)
            b = (find_edge_label(('edge 7', copy_number, -1)), 1)
            c = (find_edge_label(('edge 8', copy_number, -1)), -1)
            rel = []
            for x in [a, b, c]:
                if x[0] in generators:
                    rel.append(x)
            relators.append(rel)
# A map that sends the generators to strings 'x{i}'
# This makes it possible to feed this information to GAP
    gen_map = {}
    for i in range(len(generators)):
        gen_map[generators[i]] = f'x{i}'

# Using "gen_map" to translate generators and relators in GAP language (in terms of 'x{i}')
# resl ---> list of relators
# gap_gens ---> list of generators
    rels = []
    for rel in relators:
        if rel:
            word = []
            for (label, sign) in rel:
                char = gen_map[label]
                if sign == 1:
                    word.append(char)
                else:
                    word.append(char + "^-1")
            rels.append(word)
    gap_gens = [f"\"x{i}\"" for i in range(len(generators))]
    gap_gens = ", ".join(gap_gens)

# Following function generates a gap script that computes the Abelianization of the fundamental group that we just defined.

    def generate_gap_script(relators):
        
        gap_script = []
        gap_script.append(f"# Define a free group with {len(generators)} generators")
        gap_script.append(f"f := FreeGroup({gap_gens});;")
        gap_script.append("")
        
        # Add relators
        gap_script.append("# Define the relators as products of generators")
        gap_script.append("relators := [")
        
        for relator in relators:
            # Convert each relator list to a GAP product of generators
            product = " * ".join([f"f.{int(var[1:]) + 1}" if '^' not in var else f"f.{int(var[1:].split('^')[0]) + 1}^{var.split('^')[1]}" for var in relator])
            gap_script.append(f"    {product},")
        gap_script[-1] = gap_script[-1][:-1]
        gap_script.append("];;")
        gap_script.append("")
        
        # Define the finitely presented group
        gap_script.append("# Define the finitely presented group")
        gap_script.append("g := f / relators;;")
        gap_script.append("")
        
        # Display the group
        gap_script.append("abelianization :=  AbelianInvariants(g);")
        gap_script.append("")
        
        # Combine lines into a single script
        return "\n".join(gap_script)

    gap_script = generate_gap_script(rels)
    with open("gap_codes3.txt", "w") as file:
        file.write(gap_script)


==> anc/Finding_low_index_subgroups/code/is_it_tor_free.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
# https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%205/Chapter%205.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#
def is_it_tor_free(permrep):
    ## Returns 'True' if a permutation representation corresponds to a
    ## *manifold* cover, and 'False' otherwise.
    n = len(permrep[0])
    for i in range(n):
        if permrep[0][i] == i: return False # condition (1)
        if permrep[0][i] == permrep[2][i]: return False # condition (2)
        if permrep[0][i] == permrep[1][i]: return False # condition (3)
        if permrep[1][i] == i: return False # condition (4)
        if permrep[2][i] == i: return False # condition (5)
        if permrep[3][i] == i: return False # condition (7)
        if permrep[2][i] == permrep[3][i]: return False # condition (8)
        if permrep[1][i] == permrep[3][i]: return False # condition (9)

        # condition (6)
        j = permrep[1].index(i)
        k = permrep[2][j]
        counter = 2
        while k != i:
            j = permrep[1].index(k)
            k = permrep[2][j]
            counter = counter + 2
        if counter < 8: return False
    return True


==> anc/Finding_low_index_subgroups/code/raw_cover_processor-O333-2.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#

# Here "permreps" is a list of all the subgroups as in the raw data

# Function that loads the raw data into a Python array

import zipfile

from is_it_tor_free import *


def load_txt_into_array(file_path):
    permreps = []
    with zipfile.ZipFile(file_path+".zip","r") as zip_ref:
        zip_ref.extractall("../data/")
    
    with open(file_path, 'r') as infile:
        # Skip the first line
        next(infile) # Ignoring the first line of txt file as it contains the information about the number of subgroups
        for line in infile:
            # Evaluate the string representation of the line to convert it into a list of lists
            lists = eval(line.strip())
            permreps.append(lists)
    return permreps

file_path = '../data/raw_O333-2_up_to_indx_24.txt'  # Replace with your actual "raw_O333-2_up_to_indx_24.txt" file path
permreps = load_txt_into_array(file_path)

# Removing the redundant generators
indexes = [1, 3, 5]
for permrep in permreps:
    for index in sorted(indexes, reverse=True):
        del permrep[index]

# Grabbing the subgroups with index exactly 24
cleaned_permreps = []
for permrep in permreps:
    if len(permrep[0]) == 24:
        cleaned_permreps.append(permrep)

# Storing the cleaned permutation representations
with open("O333-2_indx_24.txt", "w") as file:
    for permrep in cleaned_permreps:
        file.write(str(permrep) + "\n")


==> anc/Finding_low_index_subgroups/code/raw_cover_processor-O333-3.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#

# Here "permreps" is a list of all the subgroups as in the raw data

# Function that loads the raw data into a Python array

import zipfile
from is_it_tor_free import *

def load_txt_into_array(file_path):
    permreps = []
    with zipfile.ZipFile(file_path+".zip","r") as zip_ref:
        zip_ref.extractall("../data/")
    
    with open(file_path, 'r') as infile:
        # Skip the first line
        next(infile) # Ignoring the first line of txt file as it contains the information about the number of subgroups
        for line in infile:
            # Evaluate the string representation of the line to convert it into a list of lists
            lists = eval(line.strip())
            permreps.append(lists)
    return permreps

file_path = '../data/raw_O333-3_up_to_indx_24.txt'  # Replace with your actual "raw_O333-2_up_to_indx_24.txt" file path
permreps = load_txt_into_array(file_path)

# Removing the redundant generators
indexes = [1, 3, 5]
for permrep in permreps:
    for index in sorted(indexes, reverse=True):
        del permrep[index]

# Grabbing the subgroups with index exactly 24
cleaned_permreps = []
for permrep in permreps:
    if len(permrep[0]) == 24:
        cleaned_permreps.append(permrep)

# Storing the cleaned permutation representations
with open("O333-3_indx_24.txt", "w") as file:
    for permrep in cleaned_permreps:
        file.write(str(permrep) + "\n")


==> anc/Finding_low_index_subgroups/code/raw_cover_processor-O333-4.py <==
# This code was originally written in support of
# Arshia Gharagozlou's PHD thesis:
# Enumerating Manifold Covers of Prism Orbifolds
#
# It has been copied from the github repository:
#https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/Chapter%204.ipynb
#
# and is part of the ancillary files in support of
#
#
#  "Knot complements decomposing into prisms" by Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman
#
#

# Here "permreps" is a list of all the subgroups as in the raw data

# Function that loads the raw data into a Python array

import zipfile
from is_it_tor_free import *


def load_txt_into_array(file_path):
    permreps = []

    
    with open(file_path, 'r') as infile:
        # Skip the first line
        next(infile) # Ignoring the first line of txt file as it contains the information about the number of subgroups
        for line in infile:
            # Evaluate the string representation of the line to convert it into a list of lists
            lists = eval(line.strip())
            permreps.append(lists)
    return permreps


# The data loading and cleaning functions are very simialr to the previous case
# The only difference is we need to delete an extra index
# Funtion that loads the raw data into a Python array
def load_txt_into_array(file_path):
    permreps = []
    with zipfile.ZipFile(file_path+".zip","r") as zip_ref:
        zip_ref.extractall("../data/")
    with open(file_path, 'r') as infile:
        # Skip the first line
        next(infile) # Ignoring the first line of txt file as it contains the information about the number of subgroups
        for line in infile:
            # Evaluate the string representation of the line to convert it into a list of lists
            lists = eval(line.strip())
            permreps.append(lists)
    return permreps

file_path = '/path/to/raw_O333-4_up_to_indx_24.txt'  # Replace with your actual "raw_O333-4_up_to_indx_24.txt" file path
permreps = load_txt_into_array(file_path)

# Removing the redundant generators
indexes = [1, 3, 5, 7]
for permrep in permreps:
    for index in sorted(indexes, reverse=True):
        del permrep[index]

# Grabbing the subgroups with index exactly 24
cleaned_permreps = []
for permrep in permreps:
    if len(permrep[0]) == 24:
        cleaned_permreps.append(permrep)

# Storing the cleaned permutation representations
with open("O333-4_indx_24.txt", "w") as file:
    for permrep in cleaned_permreps:
        file.write(str(permrep) + "\n")


==> anc/Finding_low_index_subgroups/data/24_manifold_covers_of_O333-2_single_cusped_with_hom_info.txt <==
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]

Index: 0
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]

Index: 1
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]

Index: 2
H1: Z
***************************************
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]

Index: 3
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]

Index: 4
H1: Z
***************************************
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]

Index: 5
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]

Index: 6
H1: Z
***************************************
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]

Index: 7
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]

Index: 8 (This is M22)
H1: Z
***************************************
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]

Index: 9
H1: Z + Z_3
***************************************
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]

Index: 10 (This is M21)
H1: Z
***************************************
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]

Index: 11
H1: Z
***************************************
[[1, 2, 0, 12, 9, 14, 16, 18, 3, 17, 22, 7, 8, 5, 13, 6, 15, 4, 11, 10, 23, 20, 19, 21], [3, 7, 9, 4, 0, 19, 10, 8, 1, 11, 20, 2, 18, 15, 21, 23, 5, 12, 17, 16, 6, 22, 14, 13], [4, 9, 12, 14, 5, 0, 20, 19, 11, 10, 1, 16, 13, 2, 15, 3, 8, 22, 6, 21, 18, 7, 23, 17], [6, 2, 1, 16, 18, 20, 0, 22, 15, 13, 12, 14, 10, 9, 11, 8, 3, 19, 4, 17, 5, 23, 7, 21]]

Index: 12
H1: Z
***************************************
[[1, 2, 0, 9, 11, 10, 13, 17, 3, 8, 18, 16, 7, 15, 20, 6, 4, 12, 5, 21, 23, 22, 19, 14], [3, 7, 11, 4, 0, 19, 21, 8, 1, 17, 14, 12, 2, 5, 22, 23, 9, 16, 15, 13, 6, 20, 10, 18], [4, 9, 8, 15, 5, 0, 20, 21, 13, 10, 1, 7, 19, 2, 3, 14, 18, 6, 22, 23, 17, 11, 16, 12], [6, 11, 14, 13, 17, 20, 0, 10, 15, 21, 7, 1, 18, 3, 2, 8, 19, 4, 12, 16, 5, 9, 23, 22]]

Index: 13
H1: Z + Z_7
***************************************
[[1, 2, 0, 16, 12, 18, 4, 17, 3, 7, 20, 23, 6, 10, 15, 22, 8, 9, 19, 5, 13, 11, 14, 21], [3, 7, 12, 4, 0, 11, 16, 8, 1, 2, 5, 10, 9, 23, 13, 19, 17, 6, 22, 20, 15, 18, 21, 14], [4, 9, 13, 17, 5, 0, 20, 21, 11, 10, 1, 12, 8, 14, 2, 3, 19, 15, 6, 23, 18, 22, 7, 16], [6, 11, 15, 14, 18, 20, 0, 19, 9, 8, 12, 1, 10, 17, 3, 2, 21, 13, 4, 7, 5, 16, 23, 22]]

Index: 14
H1: Z
***************************************
[[1, 2, 0, 13, 12, 7, 14, 19, 3, 11, 22, 17, 18, 8, 21, 23, 10, 9, 4, 5, 15, 6, 16, 20], [3, 7, 12, 4, 0, 2, 22, 8, 1, 15, 14, 21, 5, 19, 17, 16, 9, 10, 13, 18, 11, 20, 23, 6], [4, 9, 13, 7, 5, 0, 20, 16, 11, 10, 1, 23, 17, 14, 2, 18, 3, 21, 22, 6, 19, 12, 15, 8], [6, 11, 15, 17, 19, 20, 0, 12, 9, 8, 23, 1, 7, 22, 18, 2, 21, 3, 14, 4, 5, 16, 13, 10]]

Index: 15
H1: Z + Z_4
***************************************
[[1, 2, 0, 5, 12, 8, 13, 6, 3, 19, 22, 17, 18, 7, 10, 21, 11, 16, 4, 23, 15, 20, 14, 9], [3, 7, 12, 4, 0, 6, 18, 8, 1, 21, 23, 10, 13, 2, 17, 19, 9, 20, 5, 22, 14, 16, 15, 11], [4, 9, 14, 7, 5, 0, 20, 16, 18, 10, 1, 13, 11, 12, 15, 2, 3, 23, 22, 6, 19, 17, 8, 21], [6, 11, 8, 17, 19, 20, 0, 21, 2, 12, 13, 1, 9, 10, 22, 18, 23, 3, 15, 4, 5, 7, 14, 16]]

Index: 16
H1: Z + Z_5
***************************************
[[1, 2, 0, 5, 10, 8, 16, 15, 3, 22, 14, 7, 19, 9, 4, 11, 17, 6, 23, 20, 12, 18, 13, 21], [3, 7, 10, 4, 0, 15, 18, 8, 1, 6, 11, 2, 17, 23, 5, 14, 19, 22, 9, 21, 13, 16, 12, 20], [4, 3, 12, 9, 5, 0, 2, 19, 16, 1, 23, 14, 6, 10, 22, 21, 20, 15, 7, 18, 8, 17, 11, 13], [6, 10, 5, 13, 12, 2, 0, 14, 21, 23, 1, 19, 4, 3, 7, 16, 15, 20, 22, 11, 17, 8, 18, 9]]

Index: 17
H1: Z
***************************************
[[1, 2, 0, 5, 11, 8, 13, 16, 3, 21, 15, 14, 7, 17, 4, 22, 12, 6, 9, 23, 19, 18, 10, 20], [3, 7, 11, 4, 0, 16, 18, 8, 1, 10, 20, 12, 2, 22, 5, 17, 14, 23, 19, 6, 9, 13, 21, 15], [4, 3, 13, 9, 5, 0, 8, 17, 15, 1, 2, 19, 14, 10, 21, 6, 23, 20, 11, 18, 7, 12, 16, 22], [6, 10, 9, 13, 15, 8, 0, 12, 5, 2, 1, 16, 7, 3, 20, 4, 11, 21, 23, 22, 14, 17, 19, 18]]

Index: 18
H1: Z
***************************************
[[1, 2, 0, 5, 10, 8, 17, 16, 3, 21, 15, 7, 13, 20, 19, 4, 11, 18, 6, 23, 12, 22, 9, 14], [3, 7, 10, 4, 0, 16, 19, 8, 1, 14, 11, 2, 23, 6, 17, 5, 15, 9, 20, 13, 22, 12, 18, 21], [4, 6, 12, 13, 5, 0, 9, 20, 7, 1, 2, 19, 10, 14, 3, 21, 22, 11, 15, 17, 8, 18, 23, 16], [6, 4, 3, 2, 1, 9, 0, 11, 19, 5, 13, 7, 14, 10, 12, 23, 18, 20, 16, 8, 17, 22, 21, 15]]

Index: 19
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 10, 18, 5, 21, 3, 14, 17, 7, 19, 8, 22, 16, 20, 4, 6, 23, 15, 11, 9, 12], [3, 7, 10, 4, 0, 14, 19, 8, 1, 18, 11, 2, 5, 21, 12, 9, 23, 13, 15, 20, 6, 17, 16, 22], [4, 6, 12, 15, 5, 0, 9, 3, 23, 1, 16, 17, 13, 2, 11, 7, 22, 14, 8, 21, 19, 20, 10, 18], [6, 4, 14, 16, 1, 9, 0, 22, 19, 5, 15, 13, 17, 11, 2, 10, 3, 12, 21, 8, 23, 18, 7, 20]]

Index: 20
H1: Z
***************************************
[[1, 2, 0, 15, 10, 19, 17, 22, 3, 21, 18, 7, 9, 23, 6, 8, 13, 14, 4, 20, 5, 12, 11, 16], [3, 7, 10, 4, 0, 14, 21, 8, 1, 17, 11, 2, 20, 5, 13, 22, 6, 19, 15, 9, 23, 16, 18, 12], [4, 6, 12, 16, 5, 0, 9, 10, 7, 1, 8, 14, 13, 2, 23, 20, 17, 3, 21, 18, 22, 19, 15, 11], [6, 4, 14, 15, 1, 9, 0, 18, 21, 5, 19, 12, 11, 23, 2, 3, 22, 20, 7, 10, 17, 8, 16, 13]]

Index: 21
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 14, 11, 3, 19, 23, 7, 16, 21, 15, 9, 10, 5, 4, 12, 18, 22, 20, 6, 13, 17, 8], [3, 7, 11, 4, 0, 1, 21, 5, 2, 20, 19, 8, 18, 12, 23, 14, 10, 9, 13, 16, 17, 22, 6, 15], [4, 8, 12, 15, 5, 0, 14, 20, 9, 1, 22, 19, 13, 2, 18, 16, 3, 11, 6, 17, 21, 7, 23, 10], [6, 10, 7, 17, 18, 14, 0, 2, 23, 22, 1, 16, 21, 20, 5, 19, 11, 3, 4, 15, 13, 12, 9, 8]]

Index: 22
H1: Z
***************************************
[[1, 2, 0, 15, 11, 3, 18, 10, 7, 16, 8, 14, 9, 23, 4, 5, 12, 20, 19, 6, 22, 13, 17, 21], [3, 7, 11, 4, 0, 1, 9, 5, 2, 20, 14, 8, 18, 12, 15, 10, 23, 16, 13, 22, 6, 19, 21, 17], [4, 8, 12, 14, 5, 0, 11, 20, 9, 1, 23, 17, 13, 2, 16, 18, 3, 6, 22, 10, 21, 7, 15, 19], [6, 10, 14, 12, 17, 11, 0, 22, 19, 23, 1, 5, 3, 16, 2, 21, 13, 4, 20, 8, 18, 15, 7, 9]]

Index: 23
H1: Z
***************************************
[[1, 2, 0, 8, 11, 3, 14, 16, 5, 21, 19, 18, 7, 15, 20, 17, 12, 13, 4, 23, 6, 22, 9, 10], [3, 7, 11, 4, 0, 1, 10, 5, 16, 6, 9, 12, 2, 20, 15, 23, 18, 22, 8, 17, 21, 13, 19, 14], [4, 8, 12, 15, 5, 0, 19, 6, 9, 1, 22, 10, 13, 2, 18, 16, 3, 23, 21, 7, 17, 14, 11, 20], [6, 10, 14, 17, 7, 19, 0, 4, 11, 22, 1, 8, 21, 18, 2, 20, 23, 3, 13, 5, 15, 12, 9, 16]]

Index: 24
H1: Z + Z_5
***************************************
[[1, 2, 0, 14, 11, 3, 10, 20, 19, 6, 9, 17, 7, 22, 5, 21, 13, 4, 8, 18, 12, 23, 16, 15], [3, 7, 11, 4, 0, 1, 19, 5, 10, 21, 22, 12, 2, 9, 20, 6, 23, 14, 16, 15, 17, 13, 8, 18], [4, 8, 13, 15, 5, 0, 18, 21, 9, 1, 7, 2, 19, 11, 22, 16, 3, 6, 17, 23, 14, 10, 20, 12], [6, 10, 3, 2, 17, 18, 0, 9, 21, 7, 1, 15, 14, 16, 12, 11, 13, 4, 5, 20, 19, 8, 23, 22]]

Index: 25
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 10, 18, 3, 20, 5, 7, 17, 14, 23, 6, 22, 21, 12, 4, 8, 15, 9, 19, 11, 16], [3, 7, 10, 4, 0, 12, 1, 6, 15, 2, 9, 16, 19, 20, 21, 22, 18, 13, 11, 5, 17, 23, 8, 14], [4, 8, 11, 14, 5, 0, 20, 21, 9, 1, 6, 12, 2, 19, 15, 3, 13, 7, 23, 16, 10, 17, 18, 22], [6, 2, 1, 16, 10, 20, 0, 18, 12, 11, 4, 9, 8, 15, 19, 13, 3, 23, 7, 14, 5, 22, 21, 17]]

Index: 26
H1: Z + Z_4
***************************************
[[1, 2, 0, 12, 8, 14, 3, 18, 16, 20, 9, 7, 6, 5, 13, 22, 4, 15, 11, 21, 10, 23, 17, 19], [3, 7, 8, 4, 0, 10, 1, 6, 11, 21, 17, 2, 18, 15, 19, 23, 12, 5, 16, 20, 14, 22, 9, 13], [4, 8, 12, 14, 5, 0, 11, 10, 9, 1, 19, 17, 13, 2, 15, 3, 20, 6, 22, 7, 23, 18, 21, 16], [6, 10, 3, 2, 17, 11, 0, 8, 7, 19, 1, 5, 15, 14, 13, 12, 22, 4, 20, 9, 18, 23, 16, 21]]

Index: 27
H1: Z
***************************************
[[1, 2, 0, 9, 11, 16, 3, 10, 7, 6, 8, 15, 22, 17, 5, 4, 14, 23, 21, 18, 12, 19, 20, 13], [3, 7, 11, 4, 0, 17, 1, 6, 2, 10, 15, 8, 19, 16, 21, 9, 20, 18, 5, 23, 13, 22, 14, 12], [4, 8, 3, 12, 5, 0, 16, 19, 9, 1, 22, 21, 2, 18, 13, 6, 15, 10, 14, 20, 7, 23, 17, 11], [6, 10, 13, 14, 15, 16, 0, 21, 17, 22, 1, 19, 18, 2, 3, 4, 5, 8, 12, 11, 23, 7, 9, 20]]

Index: 28
H1: Z + Z_2 + Z_5
***************************************
[[1, 2, 0, 15, 11, 18, 20, 3, 10, 21, 23, 14, 5, 6, 4, 7, 22, 9, 12, 16, 13, 17, 19, 8], [3, 5, 11, 4, 0, 7, 21, 1, 13, 20, 9, 12, 2, 22, 15, 18, 6, 23, 14, 17, 10, 16, 8, 19], [4, 8, 13, 16, 5, 0, 19, 10, 9, 1, 22, 2, 6, 11, 21, 20, 17, 3, 15, 12, 18, 23, 7, 14], [6, 10, 14, 15, 12, 19, 0, 8, 7, 22, 1, 21, 4, 23, 2, 3, 18, 20, 16, 5, 17, 11, 9, 13]]

Index: 29
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 12, 9, 17, 3, 5, 19, 16, 21, 23, 6, 11, 22, 10, 4, 7, 8, 18, 14, 15, 20, 13], [3, 5, 9, 4, 0, 6, 1, 2, 20, 7, 22, 15, 17, 8, 21, 18, 12, 16, 11, 10, 13, 23, 19, 14], [4, 7, 10, 13, 5, 0, 18, 8, 1, 6, 11, 2, 20, 14, 3, 17, 19, 23, 9, 22, 21, 12, 16, 15], [6, 2, 1, 15, 9, 18, 0, 11, 10, 4, 8, 7, 19, 23, 17, 3, 20, 14, 5, 12, 16, 22, 21, 13]]

Index: 30
H1: Z
***************************************
[[1, 2, 0, 15, 11, 6, 14, 3, 19, 22, 18, 17, 10, 23, 5, 7, 9, 4, 12, 20, 8, 13, 16, 21], [3, 6, 11, 4, 0, 2, 7, 1, 21, 18, 22, 5, 23, 10, 17, 14, 8, 15, 20, 12, 9, 16, 13, 19], [4, 8, 12, 16, 5, 0, 19, 11, 9, 1, 7, 10, 13, 2, 3, 20, 14, 22, 6, 18, 23, 17, 21, 15], [6, 10, 14, 13, 18, 19, 0, 9, 11, 7, 1, 8, 16, 3, 2, 21, 12, 23, 4, 5, 22, 15, 20, 17]]

Index: 31
H1: Z + Z_4
***************************************
[[1, 2, 0, 16, 11, 9, 14, 3, 13, 21, 8, 15, 6, 10, 12, 4, 7, 23, 19, 20, 18, 5, 17, 22], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 20, 15, 16, 14, 21, 9, 10, 22, 8, 13, 18], [4, 8, 13, 17, 5, 0, 22, 15, 9, 1, 12, 19, 23, 14, 2, 21, 11, 18, 3, 16, 6, 7, 20, 10], [6, 10, 15, 19, 20, 22, 0, 13, 23, 12, 1, 17, 9, 7, 21, 2, 18, 11, 16, 3, 4, 14, 5, 8]]

Index: 32
H1: Z + Z_7
***************************************
[[1, 2, 0, 16, 11, 15, 22, 3, 21, 14, 9, 13, 6, 4, 10, 18, 7, 19, 5, 20, 17, 23, 12, 8], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 16, 20, 8, 22, 15, 9, 10, 21, 14, 13, 18], [4, 8, 13, 17, 5, 0, 21, 11, 9, 1, 22, 15, 16, 14, 2, 7, 19, 18, 3, 12, 6, 20, 23, 10], [6, 10, 15, 19, 20, 21, 0, 14, 23, 22, 1, 13, 18, 11, 7, 2, 17, 16, 12, 3, 4, 5, 9, 8]]

Index: 33
H1: Z
***************************************
[[1, 2, 0, 12, 10, 14, 19, 3, 20, 18, 15, 6, 7, 22, 16, 4, 5, 13, 23, 11, 21, 8, 17, 9], [3, 6, 10, 4, 0, 17, 7, 1, 22, 13, 11, 2, 19, 20, 8, 12, 23, 18, 5, 15, 9, 16, 14, 21], [4, 8, 12, 14, 5, 0, 16, 6, 9, 1, 2, 22, 10, 3, 13, 18, 7, 19, 21, 23, 11, 15, 20, 17], [1, 0, 13, 10, 9, 8, 20, 11, 5, 4, 3, 7, 14, 2, 12, 17, 22, 15, 23, 21, 6, 19, 16, 18]]

Index: 34
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 5, 10, 7, 16, 3, 18, 21, 15, 6, 14, 20, 17, 4, 11, 12, 19, 8, 23, 22, 9, 13], [3, 6, 10, 4, 0, 16, 7, 1, 20, 13, 11, 2, 23, 18, 8, 5, 15, 22, 9, 17, 14, 12, 19, 21], [4, 8, 12, 14, 5, 0, 17, 6, 9, 1, 2, 20, 10, 3, 13, 21, 22, 7, 11, 15, 18, 19, 23, 16], [1, 0, 13, 10, 9, 8, 18, 11, 5, 4, 3, 7, 14, 2, 12, 22, 21, 20, 6, 23, 17, 16, 15, 19]]

Index: 35
H1: Z + Z_3
***************************************
[[1, 2, 0, 9, 10, 16, 20, 3, 5, 7, 17, 6, 19, 18, 13, 23, 8, 4, 14, 22, 11, 15, 12, 21], [3, 6, 10, 4, 0, 18, 7, 1, 22, 20, 11, 2, 14, 16, 15, 12, 21, 9, 19, 5, 17, 13, 23, 8], [4, 8, 12, 10, 5, 0, 19, 11, 9, 1, 15, 17, 13, 2, 20, 3, 18, 7, 22, 21, 23, 6, 16, 14], [1, 0, 14, 16, 9, 8, 17, 21, 5, 4, 22, 19, 23, 20, 2, 18, 3, 6, 15, 11, 13, 7, 10, 12]]

Index: 36
H1: Z + Z_2 + Z_5
***************************************
[[1, 2, 0, 8, 10, 16, 13, 3, 7, 19, 15, 6, 21, 11, 22, 4, 17, 5, 12, 20, 9, 18, 23, 14], [3, 6, 10, 4, 0, 18, 7, 1, 13, 5, 11, 2, 22, 15, 21, 8, 14, 19, 9, 23, 12, 16, 20, 17], [4, 8, 12, 11, 5, 0, 15, 18, 9, 1, 21, 14, 13, 2, 3, 19, 7, 23, 16, 6, 17, 22, 10, 20], [1, 0, 14, 13, 9, 8, 18, 15, 5, 4, 17, 12, 11, 3, 2, 7, 19, 10, 6, 16, 21, 20, 23, 22]]

Index: 37
H1: Z + Z_7
***************************************
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 22, 19, 6, 9, 23, 8, 7, 13, 14, 11, 4, 21, 5, 12, 16], [3, 6, 10, 4, 0, 14, 7, 1, 22, 17, 11, 2, 21, 5, 13, 18, 8, 20, 19, 15, 9, 23, 16, 12], [4, 8, 12, 16, 5, 0, 21, 6, 9, 1, 18, 14, 13, 2, 23, 10, 17, 3, 15, 22, 19, 7, 20, 11], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 16, 12, 11, 23, 2, 17, 10, 15, 3, 7, 6, 22, 21, 13]]

Index: 38
H1: Z + Z_3
***************************************
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 23, 19, 6, 9, 14, 16, 7, 13, 22, 11, 4, 21, 5, 8, 12], [3, 6, 10, 4, 0, 22, 7, 1, 23, 17, 11, 2, 21, 5, 12, 18, 8, 20, 19, 15, 9, 14, 13, 16], [4, 8, 12, 16, 5, 0, 10, 6, 9, 1, 7, 22, 13, 2, 11, 21, 17, 3, 15, 23, 19, 18, 14, 20], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 23, 13, 22, 11, 2, 17, 21, 15, 3, 7, 6, 16, 12, 10]]

Index: 39
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 13, 9, 3, 17, 6, 19, 16, 18, 20, 23, 5, 8, 10, 4, 7, 15, 14, 21, 11, 12, 22], [3, 6, 9, 4, 0, 1, 5, 2, 12, 7, 8, 22, 10, 17, 18, 23, 13, 16, 21, 11, 15, 14, 19, 20], [4, 7, 10, 14, 5, 0, 12, 8, 1, 17, 11, 2, 18, 21, 15, 3, 19, 20, 6, 22, 9, 23, 16, 13], [1, 0, 12, 9, 8, 7, 10, 5, 4, 3, 6, 18, 2, 19, 20, 17, 21, 15, 11, 13, 14, 16, 23, 22]]

Index: 40
H1: Z + Z_7
***************************************
[[1, 2, 0, 8, 10, 9, 18, 3, 7, 16, 15, 6, 13, 22, 23, 4, 5, 19, 11, 20, 17, 14, 12, 21], [3, 6, 10, 4, 0, 17, 7, 1, 18, 14, 11, 2, 5, 21, 20, 8, 13, 12, 15, 23, 9, 16, 19, 22], [4, 8, 7, 13, 5, 0, 19, 12, 9, 1, 6, 17, 2, 14, 3, 16, 20, 21, 22, 10, 15, 11, 23, 18], [2, 3, 0, 1, 12, 7, 11, 5, 14, 13, 17, 6, 4, 9, 8, 22, 18, 10, 16, 21, 23, 19, 15, 20]]

Index: 41
H1: Z
***************************************
[[1, 2, 0, 13, 11, 18, 9, 3, 14, 12, 21, 17, 6, 7, 20, 23, 10, 4, 19, 5, 8, 16, 15, 22], [3, 6, 11, 4, 0, 20, 7, 1, 15, 17, 8, 12, 2, 9, 18, 10, 23, 13, 22, 16, 21, 5, 14, 19], [4, 8, 6, 14, 5, 0, 13, 16, 9, 1, 19, 21, 18, 2, 15, 3, 20, 12, 17, 22, 7, 23, 10, 11], [2, 10, 0, 16, 13, 6, 5, 14, 22, 19, 1, 17, 23, 4, 7, 20, 3, 11, 21, 9, 15, 18, 8, 12]]

Index: 42
H1: Z + Z_4
***************************************
[[1, 2, 0, 14, 11, 12, 5, 3, 15, 22, 8, 18, 6, 9, 7, 10, 19, 20, 4, 23, 21, 17, 13, 16], [3, 6, 11, 4, 0, 18, 7, 1, 21, 8, 22, 12, 2, 17, 5, 19, 10, 23, 14, 20, 15, 9, 16, 13], [4, 8, 13, 15, 5, 0, 17, 20, 9, 1, 7, 23, 18, 14, 2, 16, 3, 19, 22, 6, 10, 11, 12, 21], [2, 10, 0, 17, 14, 13, 15, 9, 20, 7, 1, 18, 23, 5, 4, 6, 19, 3, 11, 16, 8, 22, 21, 12]]

Index: 43
H1: Z
***************************************
[[1, 2, 0, 14, 11, 19, 16, 3, 15, 23, 5, 18, 6, 9, 7, 21, 12, 20, 4, 10, 22, 8, 17, 13], [3, 6, 11, 4, 0, 9, 7, 1, 10, 20, 22, 12, 2, 19, 16, 13, 18, 23, 14, 15, 5, 17, 8, 21], [4, 8, 13, 15, 5, 0, 20, 17, 9, 1, 6, 22, 11, 14, 2, 16, 3, 21, 23, 18, 10, 7, 12, 19], [2, 10, 0, 17, 14, 13, 9, 15, 20, 6, 1, 18, 23, 5, 4, 7, 21, 3, 11, 22, 8, 16, 19, 12]]

Index: 44
H1: Z
***************************************
[[1, 2, 0, 13, 10, 16, 20, 3, 18, 6, 15, 8, 22, 7, 12, 4, 17, 5, 11, 23, 9, 19, 14, 21], [3, 6, 10, 4, 0, 18, 7, 1, 16, 2, 9, 14, 17, 20, 21, 13, 22, 23, 19, 5, 15, 11, 8, 12], [4, 7, 11, 9, 5, 0, 10, 8, 1, 14, 21, 12, 2, 22, 3, 18, 15, 20, 16, 13, 23, 6, 19, 17], [2, 9, 0, 7, 12, 11, 17, 3, 14, 1, 23, 5, 4, 18, 8, 22, 19, 6, 13, 16, 21, 20, 15, 10]]

Index: 45
H1: Z
***************************************


==> anc/Finding_low_index_subgroups/data/24_manifold_covers_of_O333-3_single_cusped_with_hom_info.txt <==
[[1, 2, 0, 7, 6, 15, 16, 8, 3, 19, 21, 5, 10, 23, 17, 11, 4, 22, 13, 20, 9, 12, 14, 18], [3, 5, 6, 4, 0, 8, 11, 15, 1, 18, 13, 2, 14, 22, 20, 16, 7, 23, 21, 17, 12, 9, 10, 19], [5, 9, 12, 14, 17, 6, 0, 18, 4, 10, 1, 21, 13, 2, 15, 3, 11, 8, 19, 7, 23, 16, 20, 22], [7, 6, 5, 16, 15, 2, 1, 0, 11, 13, 18, 8, 19, 9, 23, 4, 3, 20, 10, 12, 17, 22, 21, 14]]

Index: 0
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 5, 10, 7, 13, 3, 6, 14, 12, 20, 4, 8, 18, 22, 11, 19, 9, 23, 16, 15, 21, 17], [3, 6, 10, 4, 0, 13, 7, 1, 2, 19, 8, 18, 5, 12, 20, 9, 21, 14, 22, 15, 17, 23, 11, 16], [5, 8, 11, 14, 16, 6, 0, 17, 9, 1, 21, 12, 2, 4, 15, 3, 13, 18, 7, 10, 23, 19, 20, 22], [7, 4, 13, 6, 1, 10, 3, 0, 12, 20, 5, 23, 8, 2, 19, 17, 22, 15, 21, 14, 9, 18, 16, 11]]

Index: 1
H1: Z + Z_2 + Z_5 + Z_23
***************************************
[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]]

Index: 2
H1: Z
***************************************
[[1, 2, 0, 14, 10, 17, 7, 16, 3, 22, 15, 9, 21, 20, 8, 4, 6, 18, 5, 12, 23, 19, 11, 13], [3, 7, 10, 4, 0, 19, 2, 8, 1, 23, 6, 5, 20, 21, 16, 14, 15, 13, 9, 11, 22, 17, 12, 18], [5, 3, 11, 9, 13, 6, 0, 18, 21, 1, 8, 12, 2, 16, 23, 17, 4, 20, 22, 14, 15, 10, 7, 19], [1, 0, 13, 8, 7, 20, 21, 4, 3, 15, 17, 22, 19, 2, 18, 9, 23, 10, 14, 12, 5, 6, 11, 16]]

Index: 3
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 15, 10, 3, 19, 16, 4, 22, 8, 7, 9, 23, 21, 5, 11, 14, 13, 20, 6, 17, 12, 18], [3, 7, 10, 4, 0, 1, 14, 5, 15, 18, 11, 2, 17, 6, 13, 16, 8, 19, 21, 12, 23, 9, 20, 22], [5, 8, 12, 16, 11, 6, 0, 20, 9, 1, 23, 18, 13, 2, 7, 22, 17, 3, 4, 15, 14, 10, 19, 21], [1, 0, 14, 5, 7, 3, 10, 4, 21, 16, 6, 13, 22, 11, 2, 18, 9, 23, 15, 20, 19, 8, 12, 17]]

Index: 4
H1: Z + Z_3 + Z_23
***************************************
[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]]

Index: 5
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]]

Index: 6
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]

Index: 7
H1: Z
***************************************
[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]

Index: 8
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]

Index: 9
H1: Z
***************************************
[[1, 2, 0, 8, 9, 14, 17, 3, 7, 12, 6, 19, 4, 21, 15, 5, 13, 10, 11, 18, 23, 16, 20, 22], [3, 6, 9, 4, 0, 11, 7, 1, 17, 10, 2, 16, 8, 22, 20, 13, 5, 12, 14, 23, 18, 19, 15, 21], [2, 8, 5, 1, 12, 0, 10, 19, 3, 15, 18, 7, 13, 4, 9, 14, 21, 23, 6, 11, 17, 22, 16, 20], [1, 0, 11, 7, 6, 9, 4, 3, 14, 5, 16, 2, 20, 21, 8, 19, 10, 18, 17, 15, 12, 13, 23, 22]]

Index: 10
H1: Z + Z_3
***************************************
[[1, 2, 0, 12, 9, 3, 16, 17, 7, 14, 6, 13, 5, 21, 4, 18, 10, 8, 19, 15, 22, 11, 23, 20], [3, 6, 9, 4, 0, 1, 5, 13, 19, 10, 2, 17, 16, 18, 12, 21, 14, 22, 7, 20, 8, 23, 11, 15], [2, 7, 5, 13, 15, 0, 17, 8, 1, 4, 22, 21, 3, 12, 11, 9, 6, 16, 23, 18, 10, 14, 20, 19], [1, 0, 11, 5, 6, 3, 4, 12, 21, 22, 17, 2, 7, 14, 13, 19, 18, 10, 16, 15, 23, 8, 9, 20]]

Index: 11
H1: Z + Z_3
***************************************
[[1, 2, 0, 12, 9, 10, 20, 21, 3, 14, 13, 7, 8, 5, 4, 16, 19, 23, 6, 15, 18, 11, 17, 22], [3, 7, 9, 4, 0, 18, 17, 8, 1, 11, 22, 2, 21, 15, 12, 23, 6, 16, 19, 5, 10, 14, 20, 13], [4, 9, 12, 10, 5, 0, 1, 18, 11, 6, 15, 19, 13, 2, 20, 3, 17, 21, 22, 8, 23, 16, 7, 14], [6, 10, 14, 16, 17, 15, 0, 20, 22, 21, 1, 12, 11, 18, 2, 5, 3, 4, 13, 23, 7, 9, 8, 19]]

Index: 12
H1: Z
***************************************
[[1, 2, 0, 15, 11, 7, 20, 14, 3, 21, 13, 18, 22, 23, 5, 8, 6, 9, 4, 12, 16, 17, 19, 10], [3, 7, 11, 4, 0, 2, 19, 8, 1, 10, 16, 5, 23, 22, 18, 14, 9, 6, 15, 17, 13, 12, 20, 21], [4, 9, 12, 16, 5, 0, 1, 21, 11, 6, 18, 22, 13, 2, 3, 17, 14, 23, 20, 7, 10, 19, 8, 15], [6, 10, 14, 17, 19, 18, 0, 9, 16, 7, 1, 15, 22, 23, 2, 11, 8, 3, 5, 4, 21, 20, 12, 13]]

Index: 13
H1: Z + Z_4
***************************************
[[1, 2, 0, 12, 11, 7, 13, 18, 3, 21, 17, 16, 8, 19, 10, 20, 4, 14, 5, 6, 23, 22, 9, 15], [3, 7, 11, 4, 0, 2, 17, 8, 1, 23, 13, 5, 18, 22, 9, 6, 12, 15, 16, 20, 21, 19, 10, 14], [4, 9, 12, 7, 5, 0, 20, 14, 21, 10, 1, 22, 13, 2, 3, 8, 17, 23, 6, 11, 18, 15, 19, 16], [6, 5, 8, 15, 17, 1, 0, 11, 2, 16, 20, 7, 14, 19, 12, 3, 9, 4, 23, 13, 10, 22, 21, 18]]

Index: 14
H1: Z + Z_4
***************************************
[[1, 2, 0, 15, 11, 19, 22, 23, 3, 6, 14, 13, 7, 4, 21, 8, 20, 5, 16, 17, 18, 10, 9, 12], [3, 7, 11, 4, 0, 20, 14, 8, 1, 16, 22, 12, 2, 15, 18, 23, 19, 10, 6, 9, 21, 5, 17, 13], [4, 9, 13, 16, 5, 0, 18, 6, 11, 10, 1, 19, 15, 14, 2, 20, 17, 3, 7, 8, 12, 23, 21, 22], [6, 11, 7, 18, 14, 16, 0, 2, 12, 20, 23, 1, 8, 17, 4, 22, 5, 13, 3, 21, 9, 19, 15, 10]]

Index: 15
H1: Z
***************************************
[[1, 2, 0, 13, 9, 16, 21, 11, 3, 19, 23, 12, 7, 8, 5, 22, 14, 6, 15, 4, 10, 17, 18, 20], [3, 7, 9, 4, 0, 20, 10, 8, 1, 12, 18, 19, 2, 11, 17, 14, 22, 15, 6, 13, 21, 5, 23, 16], [4, 9, 13, 16, 5, 0, 18, 20, 12, 10, 1, 6, 21, 14, 2, 19, 17, 3, 11, 23, 22, 8, 7, 15], [6, 11, 15, 18, 10, 16, 0, 13, 19, 17, 4, 1, 14, 7, 12, 2, 5, 9, 3, 8, 23, 22, 21, 20]]

Index: 16
H1: Z
***************************************
[[1, 2, 0, 9, 6, 17, 16, 14, 3, 8, 21, 5, 7, 19, 12, 20, 4, 11, 13, 18, 22, 23, 15, 10], [3, 7, 6, 4, 0, 18, 12, 8, 1, 14, 5, 21, 2, 20, 16, 19, 9, 15, 10, 17, 23, 22, 11, 13], [4, 9, 13, 12, 5, 0, 19, 16, 18, 10, 1, 22, 15, 14, 2, 3, 21, 8, 17, 20, 6, 7, 23, 11], [6, 11, 3, 2, 12, 14, 0, 22, 21, 18, 16, 1, 4, 19, 5, 20, 10, 23, 9, 13, 15, 8, 7, 17]]

Index: 17
H1: Z + Z_7
***************************************
[[1, 2, 0, 10, 12, 17, 4, 16, 3, 5, 8, 7, 6, 19, 18, 22, 11, 9, 23, 21, 15, 13, 20, 14], [3, 7, 12, 4, 0, 18, 10, 8, 1, 21, 16, 2, 11, 23, 17, 13, 6, 20, 19, 5, 14, 22, 9, 15], [4, 9, 13, 12, 5, 0, 8, 19, 11, 10, 1, 6, 15, 14, 2, 3, 22, 18, 21, 20, 7, 17, 23, 16], [6, 11, 8, 16, 10, 13, 0, 12, 2, 14, 4, 1, 7, 5, 9, 18, 3, 22, 15, 23, 21, 20, 17, 19]]

Index: 18
H1: Z + Z_2 + Z_5
***************************************
[[1, 2, 0, 15, 12, 6, 20, 17, 3, 7, 21, 16, 19, 10, 23, 8, 22, 9, 14, 4, 5, 13, 11, 18], [3, 7, 12, 4, 0, 14, 16, 8, 1, 2, 11, 20, 9, 5, 13, 17, 18, 19, 6, 15, 10, 23, 21, 22], [4, 9, 13, 16, 5, 0, 19, 14, 2, 10, 1, 23, 18, 8, 15, 7, 17, 3, 22, 21, 11, 6, 12, 20], [6, 11, 14, 18, 16, 12, 0, 10, 20, 13, 7, 1, 5, 9, 2, 23, 4, 21, 3, 22, 8, 17, 19, 15]]

Index: 19
H1: Z
***************************************
[[1, 2, 0, 9, 12, 10, 22, 23, 3, 8, 20, 4, 11, 7, 16, 17, 18, 19, 14, 15, 5, 6, 21, 13], [3, 7, 12, 4, 0, 21, 19, 8, 1, 23, 17, 9, 13, 2, 5, 20, 15, 22, 6, 18, 16, 14, 10, 11], [4, 9, 8, 16, 5, 0, 12, 6, 14, 10, 1, 20, 7, 21, 2, 13, 17, 3, 19, 23, 22, 15, 11, 18], [6, 11, 15, 18, 19, 17, 0, 23, 9, 8, 21, 1, 16, 20, 22, 2, 12, 5, 3, 4, 13, 10, 14, 7]]

Index: 20
H1: Z
***************************************
[[1, 2, 0, 14, 12, 15, 4, 10, 3, 16, 13, 21, 6, 7, 8, 18, 19, 22, 5, 9, 11, 20, 23, 17], [3, 7, 12, 4, 0, 19, 14, 8, 1, 17, 6, 22, 13, 2, 10, 23, 15, 21, 11, 20, 5, 9, 18, 16], [4, 9, 7, 16, 5, 0, 13, 14, 11, 10, 1, 19, 20, 15, 2, 6, 17, 3, 23, 8, 22, 18, 12, 21], [6, 11, 15, 10, 14, 21, 0, 18, 22, 20, 3, 1, 16, 23, 4, 2, 12, 19, 7, 17, 9, 5, 8, 13]]

Index: 21
H1: Z + Z_4
***************************************
[[1, 2, 0, 5, 12, 8, 21, 19, 3, 22, 16, 9, 18, 7, 10, 17, 14, 23, 4, 13, 6, 20, 11, 15], [3, 7, 12, 4, 0, 19, 9, 8, 1, 17, 11, 21, 13, 2, 20, 22, 15, 6, 5, 18, 23, 10, 16, 14], [4, 9, 14, 7, 5, 0, 3, 6, 18, 10, 1, 17, 21, 12, 15, 2, 8, 20, 16, 23, 11, 13, 19, 22], [6, 11, 16, 17, 9, 20, 0, 10, 21, 4, 7, 1, 22, 15, 19, 13, 2, 3, 23, 14, 5, 8, 12, 18]]

Index: 22
H1: Z + Z_5
***************************************
[[1, 2, 0, 5, 11, 8, 20, 18, 3, 10, 23, 16, 7, 6, 15, 22, 4, 21, 12, 17, 13, 19, 14, 9], [3, 7, 11, 4, 0, 18, 17, 8, 1, 14, 13, 12, 2, 22, 21, 6, 5, 15, 16, 20, 23, 9, 10, 19], [4, 3, 13, 9, 5, 0, 21, 6, 15, 1, 12, 19, 16, 14, 2, 20, 10, 22, 17, 23, 8, 7, 18, 11], [6, 10, 9, 15, 17, 19, 0, 22, 13, 2, 1, 21, 14, 8, 12, 3, 20, 4, 23, 5, 16, 11, 7, 18]]

Index: 23
H1: Z
***************************************
[[1, 2, 0, 16, 11, 18, 20, 22, 3, 14, 5, 13, 7, 4, 19, 23, 8, 15, 10, 9, 21, 6, 12, 17], [3, 7, 11, 4, 0, 15, 17, 8, 1, 21, 9, 12, 2, 16, 23, 19, 22, 18, 6, 5, 14, 10, 13, 20], [4, 6, 13, 17, 5, 0, 9, 20, 11, 1, 3, 18, 16, 14, 2, 12, 15, 10, 8, 22, 23, 19, 21, 7], [6, 10, 15, 18, 17, 11, 0, 21, 9, 8, 1, 5, 19, 20, 22, 2, 23, 4, 3, 12, 13, 7, 14, 16]]

Index: 24
H1: Z
***************************************
[[1, 2, 0, 16, 11, 9, 13, 14, 3, 18, 20, 19, 7, 21, 12, 17, 8, 23, 5, 4, 22, 6, 10, 15], [3, 7, 11, 4, 0, 20, 17, 8, 1, 23, 9, 12, 2, 22, 19, 13, 14, 18, 6, 16, 21, 5, 15, 10], [4, 6, 13, 17, 5, 0, 9, 15, 19, 1, 3, 20, 23, 14, 2, 22, 11, 10, 8, 18, 16, 12, 7, 21], [6, 10, 15, 18, 17, 19, 0, 23, 9, 8, 1, 22, 13, 12, 20, 2, 21, 4, 3, 5, 14, 16, 11, 7]]

Index: 25
H1: Z
***************************************
[[1, 2, 0, 15, 10, 18, 20, 9, 3, 11, 17, 7, 6, 16, 13, 8, 14, 4, 19, 5, 12, 22, 23, 21], [3, 7, 10, 4, 0, 20, 18, 8, 1, 17, 11, 2, 14, 19, 23, 9, 6, 15, 16, 22, 21, 5, 13, 12], [4, 8, 12, 11, 5, 0, 1, 10, 6, 22, 23, 14, 13, 2, 3, 16, 21, 20, 17, 9, 18, 15, 19, 7], [6, 9, 14, 16, 18, 22, 0, 15, 17, 1, 12, 23, 10, 21, 2, 7, 3, 8, 4, 20, 19, 13, 5, 11]]

Index: 26
H1: Z
***************************************
[[1, 2, 0, 13, 10, 3, 11, 19, 7, 21, 16, 18, 15, 5, 9, 23, 4, 22, 6, 8, 17, 14, 20, 12], [3, 7, 10, 4, 0, 1, 17, 5, 2, 20, 8, 9, 22, 19, 18, 6, 13, 15, 23, 16, 11, 12, 21, 14], [4, 8, 11, 14, 5, 0, 3, 20, 9, 1, 19, 12, 2, 23, 6, 10, 21, 13, 7, 15, 18, 22, 16, 17], [6, 2, 1, 15, 17, 10, 0, 8, 7, 22, 5, 21, 20, 14, 13, 3, 18, 4, 16, 23, 12, 11, 9, 19]]

Index: 27
H1: Z + Z_7
***************************************
[[1, 2, 0, 13, 10, 3, 15, 18, 20, 22, 17, 7, 6, 5, 19, 12, 9, 4, 11, 23, 21, 8, 16, 14], [3, 7, 10, 4, 0, 1, 8, 5, 16, 19, 11, 2, 9, 18, 22, 23, 6, 13, 17, 12, 14, 15, 20, 21], [4, 8, 12, 14, 5, 0, 18, 19, 9, 1, 2, 20, 10, 6, 15, 3, 7, 22, 13, 16, 23, 17, 21, 11], [6, 2, 1, 16, 8, 10, 0, 11, 4, 13, 5, 7, 18, 9, 21, 20, 3, 19, 12, 17, 15, 14, 23, 22]]

Index: 28
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 11, 3, 9, 20, 21, 18, 7, 16, 17, 5, 19, 12, 4, 15, 6, 23, 10, 22, 8, 14], [3, 7, 11, 4, 0, 1, 17, 5, 6, 19, 2, 10, 9, 20, 18, 23, 13, 8, 21, 12, 16, 14, 15, 22], [4, 8, 12, 14, 5, 0, 7, 19, 9, 1, 21, 2, 11, 17, 15, 3, 18, 20, 22, 6, 13, 23, 16, 10], [6, 10, 5, 8, 17, 2, 0, 11, 3, 16, 1, 7, 13, 12, 23, 18, 9, 4, 15, 20, 19, 22, 21, 14]]

Index: 29
H1: Z + Z_3
***************************************
[[1, 2, 0, 15, 11, 3, 13, 21, 7, 17, 19, 16, 9, 14, 6, 5, 4, 12, 22, 23, 18, 8, 20, 10], [3, 7, 11, 4, 0, 1, 19, 5, 2, 20, 13, 8, 10, 12, 22, 21, 15, 14, 6, 18, 23, 16, 17, 9], [4, 8, 12, 16, 5, 0, 7, 20, 9, 1, 18, 22, 13, 2, 19, 10, 17, 3, 15, 21, 6, 14, 23, 11], [6, 10, 14, 18, 19, 13, 0, 12, 22, 16, 1, 17, 7, 5, 2, 23, 9, 11, 3, 4, 21, 20, 8, 15]]

Index: 30
H1: Z
***************************************
[[1, 2, 0, 8, 11, 3, 20, 16, 5, 21, 17, 18, 7, 15, 6, 19, 12, 23, 4, 13, 14, 22, 9, 10], [3, 7, 11, 4, 0, 1, 15, 5, 16, 14, 19, 12, 2, 20, 23, 17, 18, 6, 8, 22, 21, 13, 10, 9], [4, 8, 12, 15, 5, 0, 18, 14, 9, 1, 7, 23, 13, 2, 10, 16, 3, 20, 21, 17, 19, 6, 11, 22], [6, 10, 14, 17, 15, 19, 0, 22, 13, 11, 1, 9, 23, 8, 2, 4, 21, 3, 20, 5, 18, 16, 7, 12]]

Index: 31
H1: Z + Z_5
***************************************
[[1, 2, 0, 14, 10, 17, 3, 20, 5, 7, 16, 15, 19, 21, 6, 22, 4, 8, 13, 23, 9, 18, 11, 12], [3, 7, 10, 4, 0, 12, 1, 6, 13, 2, 9, 23, 18, 22, 20, 21, 14, 11, 5, 15, 16, 19, 8, 17], [4, 8, 11, 15, 5, 0, 20, 21, 9, 1, 6, 12, 2, 3, 18, 13, 7, 19, 23, 22, 10, 16, 17, 14], [6, 4, 13, 7, 1, 19, 0, 3, 10, 22, 8, 14, 21, 2, 11, 18, 23, 20, 15, 5, 17, 12, 9, 16]]

Index: 32
H1: Z + Z_4
***************************************
[[1, 2, 0, 9, 10, 14, 3, 12, 7, 6, 13, 22, 8, 4, 15, 5, 18, 21, 23, 17, 11, 19, 20, 16], [3, 7, 10, 4, 0, 16, 1, 6, 2, 12, 8, 19, 13, 9, 20, 21, 17, 5, 11, 18, 23, 22, 15, 14], [4, 8, 3, 11, 5, 0, 14, 19, 9, 1, 21, 2, 22, 6, 13, 23, 12, 15, 10, 20, 7, 18, 16, 17], [6, 4, 12, 7, 1, 18, 0, 3, 13, 10, 9, 17, 2, 8, 21, 20, 19, 11, 5, 16, 15, 14, 23, 22]]

Index: 33
H1: Z + Z_2 + Z_5
***************************************
[[1, 2, 0, 12, 10, 16, 3, 18, 20, 22, 15, 7, 6, 17, 5, 4, 14, 23, 11, 9, 21, 8, 19, 13], [3, 7, 10, 4, 0, 9, 1, 6, 19, 17, 11, 2, 18, 22, 23, 12, 8, 5, 15, 16, 13, 14, 20, 21], [4, 8, 6, 13, 5, 0, 10, 17, 9, 1, 2, 20, 16, 14, 3, 22, 18, 19, 12, 7, 23, 15, 21, 11], [6, 4, 8, 7, 1, 18, 0, 3, 2, 12, 16, 19, 9, 23, 22, 17, 10, 15, 5, 11, 21, 20, 14, 13]]

Index: 34
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 12, 9, 18, 19, 3, 15, 16, 5, 22, 7, 20, 6, 21, 4, 11, 10, 14, 23, 8, 17, 13], [3, 5, 9, 4, 0, 7, 17, 1, 11, 10, 2, 20, 18, 22, 21, 6, 12, 15, 16, 13, 8, 23, 19, 14], [4, 8, 11, 13, 5, 0, 1, 15, 6, 2, 22, 9, 17, 14, 3, 20, 19, 18, 12, 21, 7, 16, 23, 10], [6, 9, 5, 15, 17, 2, 0, 10, 18, 1, 7, 12, 11, 23, 19, 3, 20, 4, 8, 14, 16, 22, 21, 13]]

Index: 35
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 13, 11, 18, 12, 3, 17, 22, 5, 16, 19, 7, 20, 9, 4, 21, 10, 6, 23, 8, 15, 14], [3, 5, 11, 4, 0, 7, 17, 1, 12, 6, 2, 10, 20, 18, 19, 21, 13, 9, 16, 22, 8, 23, 14, 15], [4, 8, 12, 14, 5, 0, 18, 17, 9, 1, 19, 2, 11, 6, 15, 3, 22, 20, 13, 23, 7, 16, 21, 10], [6, 10, 7, 9, 17, 11, 0, 2, 16, 3, 1, 5, 18, 20, 21, 19, 8, 4, 12, 15, 13, 14, 23, 22]]

Index: 36
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 15, 11, 20, 22, 3, 5, 14, 9, 18, 19, 17, 10, 7, 13, 16, 4, 21, 8, 12, 23, 6], [3, 5, 11, 4, 0, 7, 19, 1, 2, 23, 13, 8, 22, 21, 12, 20, 9, 6, 15, 17, 18, 10, 14, 16], [4, 8, 12, 16, 5, 0, 3, 10, 9, 1, 11, 7, 13, 2, 22, 23, 6, 21, 14, 15, 17, 20, 18, 19], [6, 10, 14, 17, 19, 21, 0, 13, 12, 18, 1, 22, 8, 7, 2, 16, 15, 3, 9, 4, 23, 5, 11, 20]]

Index: 37
H1: Z
***************************************
[[1, 2, 0, 13, 10, 12, 18, 3, 20, 22, 16, 6, 15, 7, 17, 5, 4, 23, 11, 9, 21, 8, 19, 14], [3, 6, 10, 4, 0, 9, 7, 1, 19, 17, 11, 2, 8, 18, 22, 23, 13, 5, 16, 12, 14, 15, 20, 21], [4, 8, 7, 14, 5, 0, 17, 10, 9, 1, 2, 20, 18, 12, 15, 3, 22, 19, 13, 6, 23, 16, 21, 11], [6, 3, 12, 1, 7, 13, 0, 4, 11, 16, 19, 8, 2, 5, 21, 20, 9, 18, 17, 10, 15, 14, 23, 22]]

Index: 38
H1: Z + Z_3 + Z_4
***************************************
[[1, 2, 0, 13, 10, 17, 20, 3, 12, 22, 16, 6, 21, 7, 19, 9, 4, 18, 5, 23, 11, 8, 15, 14], [3, 6, 10, 4, 0, 19, 7, 1, 5, 18, 11, 2, 9, 20, 17, 21, 13, 22, 12, 8, 16, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 12, 9, 1, 2, 17, 19, 18, 15, 3, 22, 23, 20, 7, 13, 16, 21, 11], [6, 3, 12, 1, 7, 20, 0, 4, 16, 11, 18, 9, 2, 19, 23, 22, 8, 21, 10, 13, 5, 17, 15, 14]]

Index: 39
H1: Z + Z_3
***************************************
[[1, 2, 0, 13, 10, 17, 15, 3, 14, 23, 16, 6, 9, 7, 21, 11, 4, 18, 5, 22, 19, 8, 20, 12], [3, 6, 10, 4, 0, 9, 7, 1, 18, 19, 11, 2, 17, 15, 12, 16, 13, 14, 22, 5, 23, 20, 8, 21], [4, 8, 12, 14, 5, 0, 19, 20, 9, 1, 22, 10, 13, 2, 15, 3, 23, 16, 6, 18, 21, 7, 11, 17], [6, 3, 9, 1, 7, 10, 0, 4, 23, 2, 5, 19, 16, 14, 13, 17, 12, 15, 20, 11, 18, 22, 21, 8]]

Index: 40
H1: Z
***************************************
[[1, 2, 0, 13, 10, 17, 19, 3, 20, 22, 16, 6, 5, 7, 18, 9, 4, 12, 23, 11, 21, 8, 15, 14], [3, 6, 10, 4, 0, 18, 7, 1, 5, 12, 11, 2, 20, 19, 17, 21, 13, 22, 8, 16, 9, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 20, 9, 1, 2, 17, 19, 12, 15, 3, 22, 23, 7, 13, 18, 16, 21, 11], [1, 0, 12, 7, 6, 13, 4, 3, 19, 10, 9, 20, 2, 5, 21, 17, 18, 15, 16, 8, 11, 14, 23, 22]]

Index: 41
H1: Z + Z_3
***************************************
[[1, 2, 0, 14, 11, 18, 15, 3, 6, 23, 21, 17, 9, 16, 7, 8, 22, 4, 19, 5, 10, 20, 13, 12], [3, 6, 11, 4, 0, 20, 7, 1, 2, 5, 13, 8, 10, 12, 15, 17, 19, 14, 22, 23, 9, 18, 21, 16], [4, 8, 12, 15, 5, 0, 21, 20, 9, 1, 14, 7, 13, 2, 19, 16, 3, 23, 17, 10, 11, 22, 6, 18], [2, 10, 0, 8, 11, 21, 12, 13, 3, 18, 1, 4, 6, 7, 23, 19, 17, 16, 9, 15, 22, 5, 20, 14]]

Index: 42
H1: Z
***************************************
[[1, 2, 0, 14, 11, 16, 19, 3, 5, 17, 23, 15, 6, 18, 7, 4, 8, 22, 20, 12, 13, 10, 9, 21], [3, 6, 11, 4, 0, 17, 7, 1, 18, 16, 9, 12, 2, 5, 19, 14, 10, 13, 21, 15, 22, 8, 23, 20], [4, 8, 13, 10, 5, 0, 3, 20, 9, 1, 6, 23, 15, 14, 2, 17, 7, 12, 19, 21, 16, 18, 11, 22], [2, 10, 0, 12, 11, 18, 16, 9, 17, 7, 1, 4, 3, 21, 23, 20, 6, 8, 5, 22, 15, 13, 19, 14]]

Index: 43
H1: Z
***************************************
[[1, 2, 0, 5, 10, 7, 15, 3, 20, 13, 14, 6, 16, 18, 4, 11, 19, 23, 9, 12, 21, 8, 17, 22], [3, 6, 10, 4, 0, 15, 7, 1, 13, 20, 11, 2, 9, 17, 5, 14, 22, 8, 16, 21, 12, 23, 18, 19], [4, 3, 12, 8, 5, 0, 16, 18, 1, 15, 23, 14, 13, 2, 20, 22, 17, 6, 19, 7, 11, 10, 9, 21], [2, 9, 0, 11, 10, 16, 12, 20, 19, 1, 4, 3, 6, 23, 22, 18, 5, 21, 15, 8, 7, 17, 14, 13]]

Index: 44
H1: Z
***************************************
[[1, 2, 0, 13, 10, 3, 17, 6, 15, 12, 14, 8, 21, 5, 4, 11, 20, 7, 19, 22, 23, 9, 18, 16], [3, 6, 10, 4, 0, 1, 5, 2, 18, 16, 7, 23, 11, 17, 13, 21, 19, 14, 20, 9, 8, 22, 15, 12], [4, 7, 11, 14, 5, 0, 18, 8, 1, 6, 22, 12, 2, 23, 15, 3, 17, 21, 9, 13, 10, 16, 20, 19], [2, 9, 0, 7, 10, 16, 19, 3, 13, 1, 4, 21, 22, 8, 18, 23, 5, 20, 14, 6, 17, 11, 12, 15]]

Index: 45
H1: Z
***************************************

==> anc/Finding_low_index_subgroups/data/24_manifold_covers_of_O333-4_single_cusped_with_hom_info.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]

Index: 0
H1: Z + Z_2 + Z_2 + Z_13
***************************************
[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]

Index: 1
H1: Z + Z + Z_7
***************************************
[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]

Index: 2
H1: Z + Z_7 + Z_16
***************************************
[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]

Index: 3
H1: Z + Z_7 + Z_16
***************************************
[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]

Index: 4
H1: Z + Z_2 + Z_2 + Z_13
***************************************
[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]

Index: 5
H1: Z + Z_2 + Z_2 + Z_3 + Z_4
***************************************
[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]

Index: 6
H1: Z + Z_3
***************************************
[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]

Index: 7
H1: Z + Z_3
***************************************
[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]

Index: 8
H1: Z + Z_2 + Z_2 + Z_3 + Z_4
***************************************
[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]

Index: 9
H1: Z + Z_3 + Z_7
***************************************
[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]

Index: 10
H1: Z + Z_41
***************************************
[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]

Index: 11
H1: Z + Z_41
***************************************
[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]

Index: 12
H1: Z + Z_3 + Z_7
***************************************
[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]

Index: 13
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]

Index: 14
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]

Index: 15
H1: Z + Z_8
***************************************
[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]

Index: 16
H1: Z + Z_8
***************************************
[[1, 2, 0, 14, 11, 17, 16, 3, 10, 5, 12, 18, 8, 20, 7, 19, 22, 9, 4, 23, 21, 13, 6, 15], [3, 8, 11, 4, 0, 19, 15, 1, 7, 21, 18, 12, 2, 23, 10, 17, 13, 6, 14, 20, 5, 22, 9, 16], [4, 9, 6, 15, 5, 0, 13, 21, 11, 10, 1, 23, 14, 2, 18, 16, 3, 20, 12, 7, 22, 19, 17, 8], [6, 2, 4, 11, 1, 21, 7, 0, 15, 19, 5, 17, 8, 9, 22, 12, 20, 3, 16, 13, 18, 10, 23, 14]]

Index: 17
H1: Z
***************************************
[[1, 2, 0, 10, 12, 18, 19, 3, 21, 5, 7, 20, 14, 8, 4, 23, 6, 15, 9, 16, 22, 13, 11, 17], [3, 8, 12, 4, 0, 19, 18, 1, 7, 22, 21, 16, 13, 2, 10, 11, 15, 6, 17, 20, 5, 14, 23, 9], [4, 9, 11, 12, 5, 0, 2, 13, 20, 10, 1, 6, 15, 14, 7, 3, 21, 8, 19, 22, 17, 23, 18, 16], [6, 11, 9, 16, 1, 13, 7, 0, 18, 14, 5, 4, 19, 10, 2, 8, 17, 3, 15, 23, 21, 22, 20, 12]]

Index: 18
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 16, 12, 10, 3, 8, 14, 13, 15, 21, 18, 20, 7, 5, 6, 19, 4, 23, 9, 22, 11, 17], [3, 8, 12, 4, 0, 19, 1, 2, 6, 11, 21, 15, 7, 23, 18, 9, 14, 10, 16, 20, 5, 17, 13, 22], [4, 9, 13, 11, 5, 0, 18, 21, 22, 10, 1, 17, 19, 14, 2, 6, 12, 3, 15, 16, 7, 20, 23, 8], [6, 11, 15, 9, 2, 21, 7, 0, 3, 8, 19, 12, 1, 20, 5, 4, 17, 22, 13, 23, 18, 14, 16, 10]]

Index: 19
H1: Z + Z_2
***************************************
[[1, 2, 0, 10, 13, 19, 3, 20, 11, 5, 6, 14, 17, 18, 8, 21, 15, 23, 4, 9, 22, 16, 7, 12], [3, 8, 13, 4, 0, 20, 1, 19, 6, 16, 11, 18, 7, 14, 2, 22, 23, 15, 10, 12, 21, 5, 17, 9], [4, 9, 15, 13, 5, 0, 14, 2, 21, 10, 1, 23, 8, 17, 18, 7, 19, 3, 6, 20, 16, 12, 11, 22], [6, 11, 16, 10, 19, 2, 7, 0, 3, 13, 8, 12, 1, 22, 20, 14, 5, 21, 4, 18, 15, 23, 9, 17]]

Index: 20
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 12, 3, 13, 8, 17, 23, 22, 18, 19, 20, 5, 9, 11, 7, 16, 4, 6, 10, 21, 15], [3, 8, 12, 4, 0, 1, 15, 2, 5, 21, 20, 9, 7, 22, 17, 18, 10, 19, 6, 14, 16, 11, 23, 13], [4, 7, 11, 15, 5, 0, 10, 9, 21, 1, 14, 13, 17, 2, 6, 16, 3, 20, 8, 23, 12, 18, 19, 22], [6, 10, 14, 17, 2, 9, 7, 0, 22, 13, 11, 1, 15, 5, 4, 19, 8, 18, 3, 12, 23, 20, 16, 21]]

Index: 21
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 11, 3, 21, 23, 15, 5, 22, 18, 14, 8, 16, 13, 12, 6, 4, 7, 10, 17, 20, 19], [3, 8, 11, 4, 0, 1, 22, 10, 5, 15, 21, 13, 20, 2, 6, 18, 19, 16, 9, 17, 23, 7, 14, 12], [4, 9, 13, 16, 5, 0, 12, 20, 21, 10, 1, 7, 19, 14, 2, 3, 15, 18, 22, 6, 11, 23, 17, 8], [6, 11, 8, 17, 10, 20, 7, 0, 15, 5, 19, 12, 1, 18, 3, 2, 21, 14, 23, 4, 9, 22, 16, 13]]

Index: 22
H1: Z
***************************************
[[1, 2, 0, 16, 13, 3, 10, 12, 21, 8, 15, 7, 11, 17, 20, 6, 5, 4, 19, 23, 22, 9, 14, 18], [3, 8, 13, 4, 0, 1, 19, 15, 5, 2, 12, 22, 18, 9, 6, 20, 21, 16, 10, 14, 7, 17, 23, 11], [4, 9, 6, 17, 5, 0, 14, 18, 12, 10, 1, 16, 22, 7, 2, 3, 19, 15, 13, 11, 23, 20, 8, 21], [6, 11, 4, 13, 15, 18, 7, 0, 16, 20, 22, 12, 1, 14, 3, 2, 23, 5, 17, 9, 19, 10, 21, 8]]

Index: 23
H1: Z + Z_2
***************************************
[[1, 2, 0, 17, 13, 3, 22, 20, 21, 8, 23, 7, 10, 19, 16, 6, 18, 5, 14, 4, 11, 9, 15, 12], [3, 8, 13, 4, 0, 1, 18, 14, 5, 2, 7, 23, 16, 9, 10, 11, 22, 21, 20, 17, 6, 19, 12, 15], [4, 9, 14, 12, 5, 0, 13, 16, 7, 10, 1, 19, 18, 21, 15, 2, 8, 22, 3, 23, 17, 6, 20, 11], [6, 11, 5, 19, 14, 16, 7, 0, 13, 22, 18, 12, 1, 15, 21, 8, 2, 10, 17, 20, 3, 4, 23, 9]]

Index: 24
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 5, 6, 9, 14, 17, 16, 3, 19, 8, 21, 20, 4, 7, 11, 15, 13, 22, 18, 23, 10, 12], [3, 8, 6, 4, 0, 16, 11, 12, 9, 1, 23, 2, 18, 22, 5, 13, 14, 10, 7, 20, 21, 19, 15, 17], [4, 3, 10, 7, 5, 0, 13, 1, 19, 21, 12, 14, 2, 15, 17, 6, 20, 11, 8, 18, 23, 22, 9, 16], [6, 10, 3, 13, 12, 1, 7, 0, 20, 16, 5, 22, 15, 2, 23, 4, 19, 8, 11, 9, 17, 14, 18, 21]]

Index: 25
H1: Z + Z_2
***************************************
[[1, 2, 0, 11, 13, 12, 22, 4, 23, 3, 8, 9, 20, 7, 17, 14, 19, 15, 16, 18, 5, 6, 21, 10], [3, 8, 13, 4, 0, 21, 14, 11, 9, 1, 2, 23, 15, 10, 18, 22, 5, 20, 6, 17, 19, 16, 12, 7], [4, 10, 3, 14, 5, 0, 13, 9, 18, 12, 11, 1, 7, 19, 2, 8, 20, 21, 15, 6, 22, 23, 16, 17], [6, 12, 15, 17, 11, 9, 7, 0, 21, 10, 5, 19, 13, 1, 20, 16, 2, 18, 3, 4, 23, 22, 8, 14]]

Index: 26
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 12, 8, 17, 10, 20, 3, 16, 6, 19, 22, 9, 21, 7, 11, 15, 4, 5, 18, 23, 13], [3, 8, 12, 4, 0, 2, 22, 11, 9, 1, 13, 15, 5, 17, 20, 7, 21, 10, 6, 14, 19, 23, 18, 16], [4, 10, 14, 8, 5, 0, 13, 21, 17, 16, 11, 1, 7, 19, 15, 2, 22, 3, 23, 6, 18, 12, 9, 20], [6, 12, 8, 14, 11, 21, 7, 0, 16, 17, 5, 19, 13, 1, 18, 22, 2, 23, 3, 4, 15, 10, 20, 9]]

Index: 27
H1: Z + Z_2
***************************************
[[1, 2, 0, 18, 7, 22, 17, 21, 12, 3, 5, 8, 11, 14, 16, 6, 13, 15, 9, 20, 23, 4, 10, 19], [3, 8, 7, 4, 0, 15, 16, 11, 9, 1, 19, 2, 21, 10, 17, 23, 20, 22, 12, 13, 6, 18, 14, 5], [4, 10, 14, 16, 5, 0, 13, 9, 20, 12, 11, 1, 7, 22, 15, 2, 19, 18, 23, 3, 21, 8, 6, 17], [6, 12, 16, 14, 11, 9, 7, 0, 15, 10, 5, 22, 13, 1, 20, 18, 17, 2, 8, 21, 3, 23, 4, 19]]

Index: 28
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 14, 20, 5, 8, 11, 3, 12, 7, 13, 10, 19, 9, 21, 18, 23, 4, 6, 22, 16, 17], [3, 8, 14, 4, 0, 13, 22, 2, 9, 1, 17, 19, 20, 21, 7, 11, 10, 16, 6, 15, 23, 5, 18, 12], [4, 10, 8, 12, 5, 0, 23, 20, 15, 22, 11, 1, 17, 9, 21, 2, 6, 3, 14, 7, 19, 18, 13, 16], [6, 12, 16, 10, 2, 20, 7, 0, 19, 21, 18, 9, 13, 1, 22, 5, 4, 14, 3, 23, 15, 11, 17, 8]]

Index: 29
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 14, 20, 8, 5, 11, 3, 17, 6, 16, 19, 18, 9, 22, 21, 4, 23, 7, 10, 12, 13], [3, 8, 14, 4, 0, 21, 2, 19, 9, 1, 12, 18, 23, 5, 6, 11, 7, 20, 15, 16, 22, 13, 17, 10], [4, 10, 8, 17, 5, 0, 20, 22, 15, 19, 11, 1, 3, 16, 13, 2, 14, 12, 6, 21, 18, 9, 23, 7], [6, 12, 11, 15, 19, 22, 7, 0, 17, 5, 8, 16, 13, 1, 3, 14, 2, 10, 4, 18, 21, 23, 9, 20]]

Index: 30
H1: Z + Z_2
***************************************
[[1, 2, 0, 17, 13, 19, 12, 10, 3, 5, 21, 6, 11, 20, 16, 23, 22, 8, 15, 9, 4, 7, 14, 18], [3, 5, 13, 4, 0, 8, 18, 15, 1, 2, 6, 21, 16, 9, 11, 22, 23, 19, 10, 20, 17, 14, 7, 12], [4, 9, 14, 18, 5, 0, 16, 13, 7, 10, 1, 20, 3, 8, 15, 2, 17, 6, 12, 23, 21, 11, 19, 22], [6, 11, 8, 19, 15, 13, 7, 0, 16, 23, 3, 12, 1, 14, 5, 17, 2, 4, 20, 10, 22, 9, 18, 21]]

Index: 31
H1: Z
***************************************
[[1, 2, 0, 10, 11, 3, 17, 8, 13, 6, 5, 12, 4, 7, 19, 21, 14, 9, 22, 16, 15, 20, 23, 18], [3, 6, 11, 4, 0, 1, 5, 16, 15, 2, 17, 9, 10, 22, 21, 19, 18, 12, 7, 8, 13, 23, 20, 14], [4, 8, 12, 15, 5, 0, 2, 17, 9, 1, 21, 3, 6, 18, 7, 11, 13, 14, 16, 20, 23, 22, 10, 19], [6, 3, 13, 10, 16, 17, 7, 0, 20, 21, 1, 8, 4, 14, 2, 23, 12, 18, 5, 9, 11, 19, 15, 22]]

Index: 32
H1: Z + Z_5 + Z_19
***************************************
[[1, 2, 0, 14, 11, 3, 20, 10, 6, 17, 21, 16, 9, 23, 5, 19, 4, 12, 13, 22, 8, 7, 15, 18], [3, 6, 11, 4, 0, 1, 5, 13, 2, 15, 19, 8, 7, 12, 20, 21, 14, 23, 10, 18, 16, 9, 17, 22], [4, 8, 12, 16, 5, 0, 15, 19, 9, 1, 20, 22, 13, 2, 7, 18, 17, 3, 6, 14, 23, 11, 21, 10], [6, 3, 14, 10, 13, 19, 7, 0, 21, 20, 1, 23, 5, 18, 15, 2, 11, 8, 4, 12, 22, 17, 9, 16]]

Index: 33
H1: Z
***************************************
[[1, 2, 0, 14, 7, 12, 5, 17, 3, 15, 20, 22, 6, 10, 8, 23, 18, 4, 19, 16, 13, 11, 21, 9], [3, 6, 7, 4, 0, 17, 8, 12, 1, 22, 9, 15, 2, 21, 5, 18, 23, 14, 11, 13, 16, 19, 10, 20], [4, 9, 13, 15, 5, 0, 21, 19, 11, 10, 1, 23, 17, 14, 2, 16, 3, 20, 6, 22, 12, 18, 7, 8], [6, 3, 8, 11, 12, 19, 7, 0, 15, 14, 23, 1, 18, 10, 16, 2, 9, 22, 4, 20, 5, 17, 21, 13]]

Index: 34
H1: Z
***************************************
[[1, 2, 0, 5, 12, 8, 15, 17, 3, 11, 22, 20, 19, 6, 16, 13, 23, 21, 10, 4, 9, 7, 18, 14], [3, 6, 12, 4, 0, 15, 8, 20, 1, 16, 9, 17, 13, 2, 11, 19, 10, 14, 23, 5, 22, 18, 7, 21], [4, 9, 14, 17, 5, 0, 2, 12, 11, 10, 1, 23, 16, 19, 6, 21, 7, 18, 3, 22, 15, 20, 13, 8], [6, 3, 15, 11, 20, 12, 7, 0, 17, 19, 23, 1, 21, 10, 4, 16, 2, 22, 9, 18, 14, 5, 8, 13]]

Index: 35
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 13, 18, 21, 14, 3, 8, 22, 23, 7, 17, 12, 11, 10, 4, 19, 5, 6, 20, 16, 15], [3, 7, 13, 4, 0, 20, 11, 8, 1, 14, 5, 16, 2, 12, 17, 21, 6, 9, 15, 22, 10, 18, 23, 19], [4, 9, 6, 12, 5, 0, 14, 17, 20, 10, 1, 13, 15, 21, 2, 3, 19, 22, 8, 23, 18, 11, 7, 16], [6, 11, 4, 13, 8, 17, 7, 0, 2, 23, 15, 12, 1, 16, 20, 19, 3, 18, 5, 10, 22, 9, 14, 21]]

Index: 36
H1: Z + Z_2 + Z_2
***************************************
[[1, 2, 0, 9, 13, 10, 5, 12, 3, 8, 6, 22, 14, 19, 7, 11, 21, 23, 17, 4, 16, 20, 15, 18], [3, 7, 13, 4, 0, 20, 11, 8, 1, 12, 17, 18, 19, 14, 2, 5, 23, 21, 6, 9, 15, 10, 16, 22], [4, 9, 8, 11, 5, 0, 21, 16, 15, 10, 1, 17, 22, 7, 20, 2, 13, 3, 14, 6, 18, 19, 23, 12], [6, 11, 5, 9, 8, 16, 7, 0, 19, 18, 22, 12, 1, 21, 23, 13, 2, 14, 3, 4, 10, 15, 20, 17]]

Index: 37
H1: Z
***************************************
[[1, 2, 0, 15, 11, 18, 13, 17, 3, 7, 23, 14, 10, 16, 4, 8, 6, 9, 21, 20, 22, 5, 19, 12], [3, 7, 11, 4, 0, 22, 23, 8, 1, 2, 13, 9, 5, 21, 15, 17, 20, 14, 16, 6, 18, 10, 12, 19], [4, 9, 12, 16, 5, 0, 11, 22, 2, 10, 1, 20, 8, 19, 23, 7, 17, 3, 14, 21, 6, 13, 15, 18], [6, 0, 13, 18, 7, 9, 1, 20, 23, 15, 11, 22, 17, 14, 2, 5, 8, 21, 19, 3, 4, 12, 10, 16]]

Index: 38
H1: Z
***************************************
[[1, 2, 0, 16, 11, 7, 15, 17, 3, 22, 6, 19, 18, 14, 21, 10, 8, 5, 20, 4, 12, 13, 23, 9], [3, 7, 11, 4, 0, 2, 13, 8, 1, 21, 20, 5, 14, 18, 22, 9, 17, 19, 6, 16, 23, 15, 12, 10], [4, 9, 12, 15, 5, 0, 21, 22, 11, 10, 1, 18, 13, 2, 16, 17, 23, 3, 8, 6, 7, 19, 20, 14], [6, 0, 14, 16, 7, 9, 1, 19, 13, 20, 21, 23, 11, 17, 15, 2, 18, 8, 3, 4, 5, 22, 10, 12]]

Index: 39
H1: Z + Z_2
***************************************
[[1, 2, 0, 16, 11, 21, 15, 9, 3, 12, 22, 19, 7, 10, 6, 14, 8, 23, 5, 4, 17, 18, 13, 20], [3, 7, 11, 4, 0, 22, 23, 8, 1, 19, 21, 12, 2, 17, 5, 13, 9, 15, 6, 16, 10, 20, 14, 18], [4, 9, 13, 17, 5, 0, 18, 3, 2, 10, 1, 15, 14, 8, 16, 23, 12, 7, 20, 22, 6, 19, 21, 11], [6, 0, 14, 10, 7, 9, 1, 20, 23, 17, 18, 16, 13, 19, 15, 2, 22, 5, 3, 12, 4, 8, 11, 21]]

Index: 40
H1: Z
***************************************
[[1, 2, 0, 5, 9, 8, 18, 10, 3, 15, 11, 7, 13, 22, 16, 4, 20, 23, 19, 6, 14, 17, 12, 21], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 15, 2, 14, 21, 18, 5, 17, 6, 12, 23, 13, 20, 19, 22], [4, 9, 12, 2, 5, 0, 17, 16, 21, 10, 1, 14, 3, 18, 15, 11, 19, 20, 23, 7, 6, 22, 8, 13], [1, 6, 13, 15, 16, 17, 0, 5, 3, 19, 4, 18, 21, 14, 2, 8, 10, 7, 22, 20, 9, 23, 11, 12]]

Index: 41
H1: Z + Z_5 + Z_19
***************************************
[[1, 2, 0, 15, 6, 18, 17, 22, 3, 5, 21, 7, 16, 14, 20, 8, 23, 4, 9, 10, 13, 19, 11, 12], [3, 7, 6, 4, 0, 19, 11, 8, 1, 13, 12, 2, 14, 16, 10, 22, 9, 15, 23, 20, 5, 18, 17, 21], [4, 9, 12, 7, 5, 0, 15, 16, 20, 10, 1, 17, 13, 2, 23, 19, 3, 21, 14, 6, 22, 11, 8, 18], [1, 6, 7, 12, 11, 15, 0, 14, 3, 17, 4, 10, 8, 23, 2, 21, 20, 19, 16, 9, 18, 5, 13, 22]]

Index: 42
H1: Z
***************************************
[[1, 2, 0, 14, 11, 18, 13, 22, 3, 5, 7, 17, 15, 21, 8, 20, 23, 4, 9, 16, 12, 6, 10, 19], [3, 7, 11, 4, 0, 13, 18, 8, 1, 16, 2, 10, 6, 19, 22, 23, 20, 14, 12, 5, 9, 15, 17, 21], [4, 9, 12, 15, 5, 0, 14, 23, 22, 10, 1, 8, 13, 2, 19, 16, 3, 7, 21, 6, 18, 20, 11, 17], [1, 6, 8, 2, 18, 14, 0, 11, 3, 21, 4, 12, 7, 15, 20, 17, 22, 13, 10, 9, 5, 19, 23, 16]]

Index: 43
H1: Z + Z_2
***************************************
[[1, 2, 0, 10, 11, 13, 5, 15, 3, 7, 8, 16, 21, 6, 19, 9, 4, 14, 23, 17, 18, 22, 12, 20], [3, 7, 11, 4, 0, 18, 17, 8, 1, 2, 15, 9, 14, 22, 23, 16, 10, 21, 19, 5, 13, 6, 20, 12], [4, 9, 3, 12, 5, 0, 20, 14, 13, 10, 1, 17, 2, 16, 22, 21, 8, 23, 15, 6, 19, 18, 7, 11], [1, 6, 13, 15, 17, 20, 0, 16, 3, 23, 4, 5, 22, 14, 2, 8, 21, 10, 12, 9, 11, 7, 18, 19]]

Index: 44
H1: Z + Z_2 + Z_2 + Z_3 + Z_5
***************************************
[[1, 2, 0, 14, 11, 18, 7, 21, 3, 22, 13, 12, 4, 20, 8, 19, 5, 9, 16, 23, 10, 6, 17, 15], [3, 7, 11, 4, 0, 19, 2, 8, 1, 15, 17, 6, 14, 23, 21, 18, 10, 16, 9, 20, 5, 12, 13, 22], [4, 9, 12, 15, 5, 0, 14, 22, 11, 10, 1, 18, 13, 2, 19, 16, 3, 20, 8, 6, 21, 17, 23, 7], [1, 6, 10, 17, 2, 14, 0, 16, 3, 12, 4, 7, 19, 5, 13, 22, 11, 8, 20, 9, 23, 15, 21, 18]]

Index: 45
H1: Z + Z_2
***************************************
[[1, 2, 0, 15, 11, 7, 16, 17, 3, 21, 6, 14, 20, 23, 4, 8, 10, 5, 12, 13, 18, 22, 9, 19], [3, 7, 11, 4, 0, 2, 13, 8, 1, 19, 18, 5, 23, 20, 15, 17, 9, 14, 22, 16, 6, 12, 10, 21], [4, 9, 12, 16, 5, 0, 19, 21, 11, 10, 1, 20, 13, 2, 6, 22, 17, 3, 7, 14, 8, 18, 23, 15], [1, 6, 14, 18, 13, 19, 0, 22, 3, 2, 4, 23, 5, 10, 9, 21, 15, 11, 8, 12, 7, 16, 20, 17]]

Index: 46
H1: Z + Z_2
***************************************
[[1, 2, 0, 12, 11, 7, 5, 6, 3, 22, 23, 17, 8, 14, 18, 20, 10, 4, 13, 15, 19, 9, 21, 16], [3, 7, 11, 4, 0, 2, 17, 8, 1, 19, 13, 5, 6, 21, 20, 18, 9, 12, 23, 16, 22, 10, 14, 15], [4, 9, 12, 7, 5, 0, 18, 16, 22, 10, 1, 21, 13, 2, 11, 8, 3, 23, 20, 17, 6, 14, 15, 19], [1, 6, 14, 13, 17, 18, 0, 21, 3, 23, 4, 16, 7, 8, 15, 2, 22, 10, 19, 5, 9, 12, 11, 20]]

Index: 47
H1: Z + Z_2
***************************************
[[1, 2, 0, 5, 11, 8, 14, 19, 3, 15, 23, 18, 7, 10, 20, 17, 22, 9, 4, 12, 6, 16, 21, 13], [3, 7, 11, 4, 0, 19, 13, 8, 1, 20, 17, 12, 2, 21, 15, 23, 9, 22, 5, 18, 16, 6, 10, 14], [4, 9, 13, 7, 5, 0, 15, 16, 18, 10, 1, 22, 11, 14, 2, 19, 3, 20, 23, 6, 21, 17, 12, 8], [1, 6, 5, 17, 13, 15, 0, 22, 3, 14, 4, 16, 23, 10, 19, 2, 18, 8, 11, 9, 12, 7, 21, 20]]

Index: 48
H1: Z
***************************************
[[1, 2, 0, 6, 11, 10, 8, 14, 3, 13, 20, 19, 7, 21, 12, 23, 18, 15, 22, 4, 5, 9, 16, 17], [3, 7, 11, 4, 0, 15, 14, 8, 1, 16, 18, 12, 2, 23, 19, 21, 20, 10, 17, 6, 9, 5, 13, 22], [4, 9, 13, 16, 5, 0, 11, 22, 19, 10, 1, 15, 18, 14, 2, 6, 17, 3, 21, 20, 8, 12, 23, 7], [1, 6, 15, 18, 14, 11, 0, 17, 3, 2, 4, 13, 16, 5, 10, 9, 22, 19, 8, 7, 21, 23, 12, 20]]

Index: 49
H1: Z
***************************************
[[1, 2, 0, 15, 12, 6, 20, 13, 3, 7, 11, 14, 18, 9, 10, 8, 23, 22, 4, 16, 5, 17, 21, 19], [3, 7, 12, 4, 0, 21, 19, 8, 1, 2, 5, 23, 9, 18, 17, 13, 14, 16, 15, 22, 11, 10, 6, 20], [4, 8, 13, 16, 5, 0, 18, 6, 9, 1, 22, 3, 17, 14, 2, 10, 11, 23, 7, 21, 19, 20, 15, 12], [2, 10, 6, 17, 19, 18, 0, 13, 23, 3, 11, 1, 16, 21, 4, 8, 22, 9, 20, 14, 5, 7, 12, 15]]

Index: 50
H1: Z
***************************************


==> anc/Finding_low_index_subgroups/data/24manifold_covers_of_O333-2.txt <==
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]
[[1, 2, 0, 12, 10, 7, 17, 9, 3, 5, 14, 23, 8, 22, 4, 21, 15, 18, 6, 13, 11, 16, 19, 20], [3, 7, 10, 4, 0, 2, 19, 8, 1, 14, 5, 21, 9, 15, 12, 23, 22, 16, 11, 20, 6, 18, 17, 13], [2, 9, 5, 13, 12, 0, 16, 1, 21, 7, 18, 6, 15, 14, 3, 4, 11, 22, 19, 10, 8, 20, 23, 17], [6, 10, 11, 15, 14, 16, 0, 18, 22, 19, 1, 2, 13, 12, 4, 3, 5, 21, 7, 9, 23, 17, 8, 20]]
[[1, 2, 0, 12, 10, 7, 17, 9, 3, 5, 13, 19, 8, 4, 16, 21, 20, 18, 6, 22, 14, 23, 11, 15], [3, 7, 10, 4, 0, 2, 19, 8, 1, 13, 5, 17, 9, 12, 15, 18, 22, 21, 14, 20, 6, 11, 23, 16], [2, 9, 5, 13, 15, 0, 16, 1, 17, 7, 21, 6, 4, 14, 3, 12, 11, 20, 23, 10, 8, 19, 18, 22], [6, 10, 11, 15, 13, 16, 0, 21, 22, 19, 1, 2, 14, 4, 12, 3, 5, 23, 20, 9, 18, 7, 8, 17]]
[[1, 2, 0, 12, 11, 7, 17, 9, 3, 5, 19, 14, 8, 20, 4, 6, 23, 15, 16, 21, 22, 10, 13, 18], [3, 7, 11, 4, 0, 2, 18, 8, 1, 14, 16, 5, 9, 15, 12, 21, 22, 20, 19, 6, 23, 13, 10, 17], [2, 9, 5, 13, 12, 0, 16, 1, 6, 7, 20, 19, 15, 14, 3, 4, 8, 23, 10, 22, 18, 17, 11, 21], [6, 10, 8, 15, 14, 16, 0, 20, 2, 18, 1, 17, 13, 12, 4, 3, 5, 11, 9, 21, 7, 19, 23, 22]]
[[1, 2, 0, 12, 11, 7, 10, 9, 3, 5, 17, 13, 8, 4, 22, 19, 14, 6, 23, 20, 15, 18, 16, 21], [3, 7, 11, 4, 0, 2, 18, 8, 1, 13, 16, 5, 9, 12, 15, 23, 21, 20, 19, 6, 22, 10, 17, 14], [2, 9, 5, 13, 15, 0, 16, 1, 6, 7, 20, 19, 4, 14, 3, 12, 8, 22, 10, 21, 18, 11, 23, 17], [6, 10, 8, 15, 13, 16, 0, 20, 2, 18, 1, 17, 14, 4, 12, 3, 5, 11, 9, 23, 7, 22, 21, 19]]
[[1, 2, 0, 13, 11, 10, 19, 9, 3, 12, 17, 16, 7, 8, 15, 22, 4, 5, 21, 20, 6, 23, 14, 18], [3, 7, 11, 4, 0, 18, 21, 8, 1, 16, 15, 12, 2, 9, 17, 23, 13, 20, 19, 5, 14, 22, 6, 10], [2, 9, 5, 14, 3, 0, 11, 1, 19, 7, 21, 13, 18, 6, 4, 8, 20, 10, 23, 15, 22, 17, 16, 12], [6, 10, 13, 15, 8, 11, 0, 21, 4, 17, 1, 5, 20, 2, 19, 3, 18, 9, 16, 14, 12, 7, 23, 22]]
[[1, 2, 0, 13, 11, 10, 18, 20, 3, 5, 9, 14, 7, 8, 4, 17, 21, 22, 19, 6, 12, 23, 15, 16], [3, 7, 11, 4, 0, 6, 17, 8, 1, 22, 23, 12, 2, 20, 13, 18, 15, 5, 16, 10, 14, 9, 21, 19], [2, 9, 5, 6, 15, 0, 11, 21, 22, 10, 1, 3, 19, 7, 20, 16, 4, 14, 8, 23, 17, 13, 18, 12], [6, 4, 3, 2, 1, 11, 0, 12, 17, 16, 15, 5, 7, 19, 18, 10, 9, 8, 14, 13, 22, 23, 20, 21]]
[[1, 2, 0, 14, 11, 10, 19, 22, 3, 5, 9, 16, 7, 15, 8, 21, 4, 23, 17, 20, 6, 13, 12, 18], [3, 7, 11, 4, 0, 18, 9, 8, 1, 21, 19, 12, 2, 17, 22, 5, 14, 20, 15, 23, 13, 6, 16, 10], [2, 9, 5, 15, 17, 0, 11, 3, 4, 10, 1, 13, 20, 6, 12, 7, 22, 8, 19, 21, 14, 18, 23, 16], [6, 4, 13, 16, 1, 11, 0, 22, 9, 8, 17, 5, 19, 2, 21, 23, 3, 10, 20, 12, 18, 14, 7, 15]]
[[1, 2, 0, 14, 11, 10, 4, 20, 3, 5, 9, 6, 7, 21, 8, 17, 23, 22, 13, 16, 12, 18, 15, 19], [3, 7, 11, 4, 0, 19, 14, 8, 1, 13, 22, 12, 2, 17, 20, 21, 15, 9, 5, 18, 6, 16, 23, 10], [2, 9, 5, 15, 17, 0, 8, 21, 13, 10, 1, 20, 4, 6, 7, 16, 3, 12, 23, 11, 19, 14, 18, 22], [6, 3, 13, 1, 18, 8, 0, 20, 5, 16, 15, 21, 23, 2, 19, 10, 9, 22, 4, 14, 7, 11, 17, 12]]
[[1, 2, 0, 13, 11, 10, 7, 18, 3, 5, 9, 16, 15, 8, 21, 19, 4, 22, 6, 12, 17, 23, 20, 14], [3, 7, 11, 4, 0, 17, 2, 8, 1, 15, 21, 6, 5, 18, 9, 14, 13, 12, 16, 22, 10, 20, 23, 19], [2, 9, 5, 14, 12, 0, 4, 19, 18, 10, 1, 23, 6, 16, 15, 3, 17, 13, 21, 20, 7, 8, 11, 22], [6, 11, 12, 8, 5, 4, 0, 17, 3, 22, 23, 1, 2, 20, 21, 18, 19, 7, 15, 16, 13, 14, 9, 10]]
[[1, 2, 0, 14, 11, 10, 21, 15, 3, 5, 9, 18, 7, 16, 8, 12, 17, 13, 4, 6, 23, 19, 20, 22], [3, 7, 11, 4, 0, 19, 16, 8, 1, 23, 13, 12, 2, 21, 15, 18, 22, 9, 14, 20, 5, 10, 6, 17], [2, 9, 5, 15, 13, 0, 4, 22, 19, 10, 1, 7, 8, 6, 18, 16, 3, 20, 23, 12, 21, 17, 11, 14], [6, 11, 13, 17, 5, 4, 0, 10, 14, 22, 7, 1, 18, 2, 8, 21, 20, 3, 12, 23, 16, 15, 9, 19]]
[[1, 2, 0, 13, 6, 10, 15, 19, 3, 5, 9, 18, 7, 8, 11, 4, 21, 22, 14, 12, 16, 20, 23, 17], [3, 7, 6, 4, 0, 17, 12, 8, 1, 14, 20, 22, 2, 19, 21, 13, 11, 18, 5, 15, 23, 9, 16, 10], [2, 9, 5, 14, 16, 0, 19, 3, 15, 10, 1, 21, 23, 6, 7, 20, 17, 4, 12, 13, 8, 22, 11, 18], [6, 11, 13, 15, 18, 19, 0, 20, 14, 22, 21, 1, 17, 2, 8, 3, 23, 12, 4, 5, 7, 10, 9, 16]]
[[1, 2, 0, 14, 6, 10, 15, 18, 3, 5, 9, 17, 7, 22, 8, 4, 19, 21, 12, 23, 13, 11, 20, 16], [3, 7, 6, 4, 0, 13, 12, 8, 1, 21, 23, 22, 2, 17, 18, 14, 11, 5, 15, 9, 10, 19, 16, 20], [2, 9, 5, 13, 11, 0, 3, 19, 21, 10, 1, 16, 20, 6, 7, 18, 4, 15, 17, 14, 23, 22, 8, 12], [6, 11, 13, 5, 9, 3, 0, 20, 15, 4, 16, 1, 19, 2, 23, 8, 10, 21, 22, 12, 7, 17, 18, 14]]
[[1, 2, 0, 14, 6, 10, 15, 20, 3, 5, 9, 23, 7, 22, 8, 4, 18, 13, 21, 11, 12, 16, 17, 19], [3, 7, 6, 4, 0, 19, 12, 8, 1, 18, 13, 22, 2, 23, 20, 14, 5, 9, 17, 16, 15, 11, 21, 10], [2, 9, 5, 12, 16, 0, 7, 13, 21, 10, 1, 3, 11, 6, 18, 20, 17, 4, 23, 15, 19, 22, 8, 14], [6, 11, 13, 10, 18, 7, 0, 5, 15, 12, 3, 1, 9, 2, 16, 8, 14, 23, 4, 21, 22, 19, 20, 17]]
[[1, 2, 0, 14, 12, 10, 20, 17, 3, 5, 9, 7, 16, 23, 8, 22, 4, 11, 15, 6, 19, 13, 18, 21], [3, 7, 12, 4, 0, 18, 21, 8, 1, 6, 13, 2, 11, 22, 17, 23, 14, 16, 19, 5, 15, 9, 10, 20], [2, 9, 5, 7, 3, 0, 12, 4, 20, 10, 1, 18, 13, 6, 16, 17, 22, 19, 23, 15, 21, 8, 14, 11], [6, 11, 13, 15, 17, 12, 0, 19, 22, 23, 18, 1, 5, 2, 21, 3, 20, 4, 10, 7, 16, 14, 8, 9]]
[[1, 2, 0, 14, 12, 10, 19, 20, 3, 5, 9, 7, 13, 4, 8, 22, 23, 16, 6, 18, 11, 15, 21, 17], [3, 7, 12, 4, 0, 19, 10, 8, 1, 16, 15, 2, 11, 14, 20, 6, 21, 5, 22, 17, 13, 9, 23, 18], [2, 9, 5, 15, 17, 0, 7, 13, 20, 10, 1, 23, 3, 6, 4, 12, 19, 14, 8, 21, 18, 16, 11, 22], [6, 11, 13, 16, 18, 7, 0, 5, 14, 22, 23, 1, 19, 2, 8, 21, 3, 20, 4, 12, 17, 15, 9, 10]]
[[1, 2, 0, 14, 12, 10, 15, 18, 3, 5, 9, 16, 17, 7, 8, 20, 19, 4, 13, 11, 6, 23, 21, 22], [3, 7, 12, 4, 0, 15, 10, 8, 1, 16, 21, 5, 13, 2, 18, 11, 22, 14, 17, 20, 23, 6, 9, 19], [2, 9, 5, 15, 18, 0, 13, 22, 6, 10, 1, 23, 11, 8, 4, 16, 3, 7, 14, 21, 19, 20, 17, 12], [6, 11, 8, 17, 19, 13, 0, 16, 2, 12, 23, 1, 9, 5, 21, 22, 7, 3, 20, 4, 18, 14, 15, 10]]
[[1, 2, 0, 14, 12, 10, 20, 17, 3, 5, 9, 19, 18, 7, 8, 11, 23, 13, 4, 15, 21, 6, 16, 22], [3, 7, 12, 4, 0, 19, 22, 8, 1, 23, 21, 10, 13, 2, 17, 6, 5, 18, 14, 16, 9, 11, 15, 20], [2, 9, 5, 15, 8, 0, 4, 20, 6, 10, 1, 13, 11, 12, 7, 16, 3, 22, 17, 21, 14, 23, 18, 19], [6, 11, 8, 17, 5, 4, 0, 23, 2, 12, 13, 1, 9, 10, 19, 18, 22, 3, 15, 14, 21, 20, 16, 7]]
[[1, 2, 0, 14, 12, 10, 18, 21, 3, 5, 9, 17, 15, 7, 8, 4, 22, 20, 19, 6, 11, 13, 23, 16], [3, 7, 12, 4, 0, 16, 9, 8, 1, 20, 18, 22, 13, 2, 21, 14, 17, 5, 23, 11, 6, 15, 19, 10], [2, 9, 5, 13, 6, 0, 8, 19, 4, 10, 1, 3, 18, 11, 15, 17, 12, 14, 16, 22, 23, 20, 7, 21], [6, 11, 4, 10, 2, 8, 0, 15, 5, 13, 3, 1, 23, 9, 19, 7, 21, 22, 20, 14, 18, 16, 17, 12]]
[[1, 2, 0, 14, 12, 10, 16, 21, 3, 5, 9, 22, 18, 7, 8, 17, 20, 23, 4, 11, 6, 13, 19, 15], [3, 7, 12, 4, 0, 19, 5, 8, 1, 16, 17, 23, 13, 2, 21, 9, 15, 22, 14, 6, 11, 18, 10, 20], [2, 9, 5, 15, 6, 0, 13, 20, 21, 10, 1, 12, 23, 4, 18, 16, 3, 8, 19, 14, 22, 17, 7, 11], [6, 11, 4, 17, 2, 13, 0, 18, 16, 23, 12, 1, 10, 5, 20, 21, 8, 3, 7, 22, 14, 15, 19, 9]]
[[1, 2, 0, 6, 12, 10, 8, 20, 3, 5, 9, 19, 17, 7, 11, 21, 18, 4, 22, 14, 13, 23, 16, 15], [3, 7, 12, 4, 0, 19, 20, 8, 1, 21, 16, 10, 13, 2, 18, 5, 11, 6, 23, 15, 17, 22, 9, 14], [2, 9, 5, 15, 18, 0, 13, 4, 12, 10, 1, 20, 21, 14, 6, 16, 3, 19, 7, 22, 23, 8, 17, 11], [6, 11, 14, 7, 16, 13, 0, 3, 17, 23, 20, 1, 22, 5, 2, 18, 4, 8, 15, 21, 10, 19, 12, 9]]
[[1, 2, 0, 15, 12, 10, 20, 14, 3, 5, 9, 6, 16, 7, 13, 8, 4, 19, 22, 21, 11, 17, 23, 18], [3, 7, 12, 4, 0, 19, 21, 8, 1, 11, 18, 23, 13, 2, 16, 14, 15, 10, 17, 20, 5, 22, 6, 9], [2, 9, 5, 14, 7, 0, 3, 17, 22, 10, 1, 21, 8, 23, 6, 11, 18, 4, 20, 13, 16, 15, 12, 19], [6, 11, 14, 5, 18, 3, 0, 16, 13, 15, 21, 1, 23, 8, 2, 9, 7, 20, 4, 22, 17, 10, 19, 12]]
[[1, 2, 0, 15, 12, 10, 20, 18, 3, 5, 9, 6, 14, 7, 4, 8, 21, 22, 13, 16, 11, 19, 23, 17], [3, 7, 12, 4, 0, 19, 5, 8, 1, 20, 17, 16, 13, 2, 15, 18, 22, 21, 14, 6, 23, 10, 11, 9], [2, 9, 5, 13, 7, 0, 15, 17, 11, 10, 1, 22, 23, 16, 6, 14, 3, 4, 20, 12, 21, 18, 8, 19], [6, 11, 14, 12, 18, 15, 0, 21, 9, 8, 22, 1, 3, 19, 2, 5, 23, 20, 4, 13, 17, 7, 10, 16]]
[[1, 2, 0, 15, 12, 10, 20, 18, 3, 5, 9, 23, 14, 7, 4, 8, 6, 22, 13, 11, 16, 17, 21, 19], [3, 7, 12, 4, 0, 19, 5, 8, 1, 20, 22, 21, 13, 2, 15, 18, 11, 9, 14, 6, 17, 16, 23, 10], [2, 9, 5, 13, 17, 0, 15, 21, 4, 10, 1, 7, 22, 16, 6, 14, 3, 8, 20, 12, 23, 11, 19, 18], [6, 11, 14, 12, 18, 15, 0, 10, 20, 21, 7, 1, 3, 19, 2, 5, 22, 23, 4, 13, 8, 9, 16, 17]]
[[1, 2, 0, 15, 12, 10, 4, 19, 3, 5, 9, 23, 6, 7, 11, 8, 17, 22, 20, 13, 21, 18, 16, 14], [3, 7, 12, 4, 0, 14, 15, 8, 1, 22, 18, 20, 13, 2, 17, 19, 11, 5, 23, 6, 16, 9, 21, 10], [2, 9, 5, 13, 17, 0, 19, 20, 12, 10, 1, 7, 21, 16, 6, 22, 3, 18, 4, 14, 11, 8, 23, 15], [6, 11, 14, 17, 13, 19, 0, 10, 22, 20, 7, 1, 15, 4, 2, 12, 18, 3, 16, 5, 9, 23, 8, 21]]
[[1, 2, 0, 13, 11, 16, 7, 20, 3, 4, 15, 9, 18, 8, 10, 14, 17, 5, 22, 21, 6, 23, 12, 19], [3, 7, 11, 4, 0, 10, 2, 8, 1, 13, 18, 6, 15, 20, 16, 23, 21, 22, 5, 17, 9, 14, 19, 12], [2, 4, 5, 11, 9, 0, 19, 21, 15, 1, 8, 13, 6, 3, 17, 10, 14, 16, 7, 12, 23, 18, 20, 22], [6, 10, 12, 14, 15, 19, 0, 22, 9, 8, 1, 16, 2, 17, 3, 4, 11, 13, 20, 5, 18, 23, 7, 21]]
[[1, 2, 0, 12, 10, 9, 5, 20, 3, 6, 15, 7, 8, 18, 23, 4, 19, 14, 21, 22, 11, 13, 16, 17], [3, 7, 10, 4, 0, 14, 18, 8, 1, 22, 11, 2, 20, 5, 13, 12, 21, 9, 19, 6, 15, 23, 17, 16], [2, 6, 5, 7, 12, 0, 9, 13, 17, 1, 22, 10, 16, 3, 19, 23, 4, 20, 15, 21, 8, 14, 11, 18], [6, 2, 1, 14, 17, 9, 0, 21, 12, 5, 15, 23, 8, 19, 3, 10, 20, 4, 22, 13, 16, 7, 18, 11]]
[[1, 2, 0, 13, 11, 3, 18, 17, 15, 8, 23, 14, 7, 5, 4, 9, 22, 12, 19, 6, 16, 10, 20, 21], [3, 7, 11, 4, 0, 1, 20, 5, 22, 19, 9, 12, 2, 17, 13, 23, 15, 14, 8, 10, 21, 6, 18, 16], [2, 8, 5, 10, 15, 0, 17, 6, 9, 1, 13, 4, 20, 3, 21, 11, 19, 7, 16, 18, 22, 23, 12, 14], [6, 10, 7, 8, 16, 17, 0, 2, 3, 13, 1, 19, 14, 9, 12, 18, 4, 5, 15, 11, 23, 22, 21, 20]]
[[1, 2, 0, 12, 11, 7, 3, 16, 17, 8, 18, 14, 6, 22, 4, 10, 5, 9, 15, 23, 19, 13, 21, 20], [3, 7, 11, 4, 0, 2, 1, 6, 13, 18, 8, 5, 16, 10, 12, 22, 14, 23, 19, 9, 15, 17, 20, 21], [2, 8, 5, 6, 10, 0, 13, 17, 9, 1, 15, 20, 21, 3, 11, 4, 7, 16, 23, 18, 14, 22, 12, 19], [6, 10, 3, 2, 8, 13, 0, 11, 4, 15, 1, 7, 18, 5, 17, 9, 20, 14, 12, 21, 16, 19, 23, 22]]
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]
[[1, 2, 0, 14, 11, 9, 3, 20, 5, 8, 22, 13, 7, 4, 6, 10, 23, 16, 19, 21, 12, 18, 15, 17], [3, 7, 11, 4, 0, 17, 1, 6, 19, 22, 8, 12, 2, 14, 20, 21, 15, 18, 5, 10, 13, 16, 23, 9], [2, 8, 5, 15, 10, 0, 19, 21, 9, 1, 12, 20, 4, 6, 7, 16, 3, 11, 23, 13, 17, 14, 18, 22], [6, 10, 13, 17, 8, 19, 0, 18, 4, 12, 1, 16, 9, 2, 23, 20, 11, 3, 7, 5, 15, 22, 21, 14]]
[[1, 2, 0, 10, 11, 9, 14, 3, 5, 8, 7, 13, 15, 4, 19, 20, 18, 21, 22, 6, 12, 23, 16, 17], [3, 5, 11, 4, 0, 7, 20, 1, 2, 13, 9, 8, 16, 10, 22, 14, 17, 12, 19, 23, 21, 6, 15, 18], [2, 8, 5, 13, 15, 0, 18, 17, 9, 1, 22, 23, 6, 14, 3, 16, 4, 20, 12, 11, 7, 10, 21, 19], [6, 10, 12, 11, 17, 18, 0, 15, 21, 22, 1, 3, 2, 19, 23, 7, 20, 4, 5, 13, 16, 8, 9, 14]]
[[1, 2, 0, 13, 11, 9, 10, 3, 5, 8, 17, 14, 20, 7, 4, 22, 15, 6, 21, 18, 23, 19, 16, 12], [3, 5, 11, 4, 0, 7, 15, 1, 2, 14, 23, 8, 19, 9, 13, 18, 10, 21, 6, 22, 17, 20, 12, 16], [2, 8, 5, 12, 13, 0, 3, 19, 9, 1, 22, 16, 6, 15, 17, 4, 23, 18, 14, 20, 7, 10, 21, 11], [6, 10, 12, 5, 16, 3, 0, 18, 21, 22, 1, 13, 2, 11, 20, 23, 4, 19, 7, 17, 14, 8, 9, 15]]
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]
[[1, 2, 0, 13, 11, 16, 18, 3, 17, 8, 22, 15, 5, 7, 20, 4, 12, 9, 19, 6, 21, 14, 23, 10], [3, 5, 11, 4, 0, 7, 20, 1, 6, 21, 9, 12, 2, 16, 18, 13, 15, 22, 23, 17, 8, 10, 19, 14], [2, 8, 5, 6, 12, 0, 14, 19, 9, 1, 15, 10, 16, 18, 3, 11, 4, 23, 20, 21, 13, 7, 17, 22], [6, 10, 3, 2, 17, 14, 0, 13, 11, 15, 1, 8, 22, 7, 5, 9, 23, 4, 21, 20, 19, 18, 12, 16]]
[[1, 2, 0, 13, 10, 19, 3, 17, 7, 21, 16, 5, 18, 6, 23, 14, 4, 8, 20, 11, 12, 22, 9, 15], [3, 5, 10, 4, 0, 6, 1, 9, 20, 18, 11, 2, 21, 19, 8, 12, 13, 23, 7, 16, 14, 15, 17, 22], [2, 7, 5, 14, 17, 0, 13, 8, 1, 11, 4, 19, 6, 12, 15, 3, 22, 10, 23, 9, 18, 16, 21, 20], [6, 9, 12, 16, 18, 13, 0, 19, 11, 1, 23, 8, 2, 5, 21, 22, 3, 20, 4, 7, 17, 14, 15, 10]]
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]
[[1, 2, 0, 14, 11, 9, 18, 3, 5, 8, 22, 15, 6, 23, 7, 4, 21, 13, 12, 16, 10, 19, 20, 17], [3, 6, 11, 4, 0, 10, 7, 1, 13, 19, 17, 12, 2, 21, 18, 14, 23, 5, 15, 20, 9, 8, 16, 22], [2, 8, 5, 13, 16, 0, 3, 15, 9, 1, 4, 18, 20, 6, 11, 19, 10, 12, 14, 7, 17, 22, 23, 21], [6, 10, 13, 5, 9, 3, 0, 20, 16, 4, 1, 22, 15, 2, 23, 12, 8, 19, 21, 17, 7, 18, 11, 14]]
[[1, 2, 0, 14, 11, 9, 18, 3, 5, 8, 22, 15, 6, 21, 7, 4, 23, 10, 12, 13, 16, 19, 17, 20], [3, 6, 11, 4, 0, 16, 7, 1, 10, 19, 21, 12, 2, 22, 18, 14, 17, 5, 15, 20, 9, 8, 23, 13], [2, 8, 5, 10, 3, 0, 11, 18, 9, 1, 4, 13, 16, 6, 15, 23, 22, 20, 19, 7, 21, 17, 12, 14], [6, 10, 13, 8, 9, 11, 0, 20, 3, 4, 1, 5, 14, 2, 12, 22, 23, 18, 17, 21, 7, 19, 15, 16]]
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]
[[1, 2, 0, 11, 9, 15, 8, 3, 10, 14, 6, 7, 19, 18, 4, 16, 5, 20, 23, 22, 21, 17, 12, 13], [3, 6, 9, 4, 0, 17, 7, 1, 14, 10, 2, 8, 16, 20, 11, 19, 23, 18, 5, 21, 22, 15, 13, 12], [2, 8, 5, 12, 3, 0, 1, 18, 6, 11, 17, 13, 4, 9, 23, 20, 15, 21, 19, 7, 16, 10, 14, 22], [1, 0, 6, 13, 9, 8, 2, 20, 5, 4, 22, 12, 11, 3, 21, 18, 19, 23, 15, 16, 7, 14, 10, 17]]
[[1, 2, 0, 12, 10, 9, 18, 3, 5, 8, 15, 6, 7, 21, 17, 4, 20, 19, 11, 14, 22, 23, 16, 13], [3, 6, 10, 4, 0, 16, 7, 1, 19, 21, 11, 2, 18, 8, 20, 12, 17, 5, 15, 13, 23, 22, 9, 14], [2, 8, 5, 13, 3, 0, 12, 11, 9, 1, 23, 16, 19, 4, 15, 22, 7, 20, 10, 6, 21, 17, 14, 18], [1, 0, 9, 14, 15, 8, 18, 20, 5, 2, 19, 17, 23, 22, 3, 4, 21, 11, 6, 10, 7, 16, 13, 12]]
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]
[[1, 2, 0, 8, 9, 11, 18, 3, 7, 13, 6, 15, 16, 4, 22, 5, 19, 23, 10, 12, 14, 17, 20, 21], [3, 6, 9, 4, 0, 16, 7, 1, 18, 10, 2, 22, 11, 8, 15, 23, 17, 5, 13, 20, 21, 19, 12, 14], [2, 0, 1, 7, 14, 8, 19, 12, 11, 4, 18, 5, 3, 23, 9, 20, 6, 13, 21, 16, 22, 10, 15, 17], [5, 8, 11, 9, 12, 0, 20, 14, 1, 3, 17, 2, 4, 21, 7, 19, 22, 10, 23, 15, 6, 13, 16, 18]]
[[1, 2, 0, 8, 9, 11, 19, 3, 7, 14, 6, 15, 22, 18, 4, 5, 12, 23, 20, 10, 13, 17, 16, 21], [3, 6, 9, 4, 0, 17, 7, 1, 19, 10, 2, 12, 21, 23, 8, 20, 15, 18, 5, 14, 16, 11, 13, 22], [2, 0, 1, 7, 14, 8, 10, 12, 11, 20, 13, 5, 3, 6, 15, 4, 22, 19, 9, 23, 18, 16, 21, 17], [5, 8, 11, 13, 16, 0, 12, 10, 1, 19, 7, 2, 6, 3, 21, 22, 4, 20, 23, 9, 17, 14, 15, 18]]
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 13, 6, 8, 17, 4, 20, 10, 11, 22, 14, 21, 18, 23, 12, 19], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 21, 11, 5, 22, 13, 17, 20, 19, 8, 16, 12, 23, 14], [2, 0, 1, 7, 14, 8, 16, 12, 11, 4, 18, 5, 3, 19, 9, 6, 15, 21, 20, 23, 10, 22, 17, 13], [5, 8, 11, 9, 12, 0, 17, 14, 1, 3, 13, 2, 4, 10, 7, 21, 22, 6, 23, 20, 19, 15, 16, 18]]
[[1, 2, 0, 5, 9, 7, 18, 3, 19, 14, 6, 8, 16, 17, 4, 12, 15, 22, 10, 11, 21, 23, 13, 20], [3, 6, 9, 4, 0, 18, 7, 1, 20, 10, 2, 12, 22, 23, 5, 8, 21, 16, 14, 13, 15, 17, 11, 19], [2, 0, 1, 7, 15, 8, 10, 12, 11, 21, 13, 5, 3, 6, 9, 16, 4, 19, 20, 22, 23, 14, 17, 18], [5, 8, 11, 13, 17, 0, 12, 10, 1, 20, 7, 2, 6, 3, 23, 22, 19, 4, 21, 16, 9, 18, 15, 14]]
[[1, 2, 0, 9, 5, 10, 13, 3, 6, 7, 4, 15, 19, 8, 17, 22, 12, 21, 20, 16, 23, 14, 11, 18], [3, 6, 5, 4, 0, 8, 7, 1, 2, 13, 9, 18, 11, 10, 23, 14, 20, 16, 12, 21, 17, 22, 19, 15], [2, 0, 1, 6, 11, 3, 5, 14, 16, 18, 20, 12, 4, 23, 15, 7, 17, 8, 19, 9, 21, 10, 13, 22], [5, 3, 6, 1, 10, 0, 2, 9, 13, 7, 4, 21, 20, 8, 19, 18, 22, 23, 15, 14, 12, 11, 16, 17]]
[[1, 2, 0, 9, 5, 10, 13, 3, 6, 7, 4, 18, 17, 8, 23, 12, 20, 15, 22, 16, 19, 14, 11, 21], [3, 6, 5, 4, 0, 8, 7, 1, 2, 13, 9, 21, 11, 10, 19, 14, 22, 16, 20, 15, 23, 12, 17, 18], [2, 0, 1, 6, 11, 3, 5, 14, 16, 18, 20, 12, 4, 23, 15, 7, 17, 8, 19, 9, 21, 10, 13, 22], [5, 3, 6, 1, 9, 0, 2, 13, 10, 4, 8, 19, 18, 7, 22, 23, 21, 20, 12, 11, 17, 16, 14, 15]]
[[1, 2, 0, 9, 5, 10, 13, 3, 6, 7, 4, 15, 19, 8, 17, 22, 12, 21, 20, 16, 23, 14, 11, 18], [3, 6, 5, 4, 0, 8, 7, 1, 2, 13, 9, 23, 11, 10, 20, 14, 18, 16, 17, 21, 15, 22, 19, 12], [2, 0, 1, 6, 11, 3, 5, 14, 16, 18, 20, 12, 4, 23, 15, 7, 17, 8, 19, 9, 21, 10, 13, 22], [5, 3, 6, 1, 9, 0, 2, 13, 10, 4, 8, 19, 18, 7, 22, 23, 21, 20, 12, 11, 17, 16, 14, 15]]
[[1, 2, 0, 9, 5, 10, 13, 3, 6, 7, 4, 15, 19, 8, 17, 22, 12, 21, 20, 16, 23, 14, 11, 18], [3, 6, 5, 4, 0, 8, 7, 1, 2, 13, 9, 20, 11, 10, 18, 14, 23, 16, 15, 21, 12, 22, 19, 17], [2, 0, 1, 6, 11, 3, 5, 14, 16, 18, 20, 12, 4, 23, 15, 7, 17, 8, 19, 9, 21, 10, 13, 22], [5, 3, 6, 1, 13, 0, 2, 10, 9, 8, 7, 22, 23, 4, 21, 20, 19, 18, 17, 16, 15, 14, 11, 12]]
[[1, 2, 0, 5, 8, 7, 15, 3, 11, 6, 13, 4, 10, 12, 17, 9, 14, 16, 22, 18, 21, 23, 19, 20], [3, 6, 8, 4, 0, 15, 7, 1, 9, 2, 17, 5, 18, 21, 13, 11, 23, 19, 20, 10, 12, 14, 16, 22], [2, 0, 1, 10, 12, 3, 9, 17, 18, 16, 5, 8, 13, 4, 7, 19, 6, 14, 11, 22, 23, 20, 15, 21], [5, 3, 10, 1, 14, 0, 11, 13, 16, 18, 2, 6, 17, 7, 4, 21, 8, 12, 9, 23, 22, 15, 20, 19]]
[[1, 2, 0, 11, 8, 4, 13, 3, 5, 6, 14, 7, 17, 9, 22, 18, 19, 23, 21, 20, 16, 15, 10, 12], [3, 6, 8, 4, 0, 11, 7, 1, 9, 2, 19, 13, 22, 5, 17, 20, 14, 16, 10, 18, 23, 12, 21, 15], [2, 0, 1, 10, 12, 3, 15, 9, 18, 16, 5, 21, 13, 4, 6, 14, 7, 11, 19, 8, 22, 17, 23, 20], [5, 3, 10, 1, 14, 0, 13, 17, 20, 21, 2, 16, 15, 6, 4, 12, 11, 7, 23, 22, 8, 9, 19, 18]]
[[1, 2, 0, 11, 8, 15, 18, 3, 12, 6, 19, 7, 4, 14, 22, 16, 5, 23, 9, 21, 17, 10, 13, 20], [3, 6, 8, 4, 0, 17, 7, 1, 9, 2, 22, 18, 11, 5, 19, 21, 14, 13, 12, 16, 15, 20, 23, 10], [2, 0, 1, 10, 7, 3, 19, 13, 16, 20, 5, 9, 21, 4, 6, 23, 18, 12, 8, 14, 11, 17, 15, 22], [5, 3, 10, 1, 14, 0, 13, 19, 12, 15, 2, 23, 8, 6, 4, 9, 17, 16, 21, 7, 22, 18, 20, 11]]
[[1, 2, 0, 9, 8, 6, 14, 3, 13, 7, 16, 12, 18, 4, 5, 19, 17, 10, 11, 20, 15, 23, 21, 22], [3, 6, 8, 4, 0, 2, 7, 1, 5, 14, 21, 10, 20, 9, 13, 22, 15, 12, 23, 18, 17, 11, 16, 19], [2, 0, 1, 10, 7, 4, 15, 5, 18, 20, 11, 3, 22, 17, 12, 16, 6, 23, 19, 8, 21, 9, 14, 13], [5, 4, 7, 12, 1, 0, 17, 2, 20, 18, 14, 22, 3, 15, 10, 13, 23, 6, 9, 21, 8, 19, 11, 16]]
[[1, 2, 0, 9, 8, 6, 14, 3, 13, 7, 16, 20, 10, 4, 5, 19, 12, 15, 11, 17, 18, 23, 21, 22], [3, 6, 8, 4, 0, 2, 7, 1, 5, 14, 22, 10, 20, 9, 13, 23, 15, 12, 21, 18, 17, 19, 11, 16], [2, 0, 1, 10, 7, 4, 15, 5, 18, 17, 11, 3, 23, 12, 20, 16, 6, 21, 19, 8, 22, 9, 14, 13], [5, 4, 7, 12, 1, 0, 17, 2, 20, 15, 13, 23, 3, 10, 18, 9, 21, 6, 14, 22, 8, 16, 19, 11]]
[[1, 2, 0, 9, 8, 6, 14, 3, 13, 7, 16, 17, 15, 4, 5, 19, 20, 18, 11, 12, 10, 22, 23, 21], [3, 6, 8, 4, 0, 2, 7, 1, 5, 14, 22, 10, 20, 9, 13, 21, 15, 12, 23, 18, 17, 16, 11, 19], [2, 0, 1, 10, 7, 4, 15, 5, 18, 12, 11, 3, 21, 20, 17, 16, 6, 23, 19, 8, 22, 9, 13, 14], [5, 4, 7, 12, 1, 0, 17, 2, 20, 10, 9, 21, 3, 18, 15, 14, 23, 6, 13, 22, 8, 11, 19, 16]]
[[1, 2, 0, 9, 8, 6, 14, 3, 13, 7, 18, 23, 11, 4, 5, 10, 22, 16, 15, 21, 19, 20, 17, 12], [3, 6, 8, 4, 0, 2, 7, 1, 5, 14, 21, 10, 20, 9, 13, 23, 15, 12, 22, 18, 17, 11, 19, 16], [2, 0, 1, 10, 7, 4, 15, 5, 18, 21, 11, 3, 13, 22, 23, 16, 6, 9, 19, 8, 14, 17, 12, 20], [5, 4, 7, 12, 1, 0, 17, 2, 20, 16, 22, 13, 3, 11, 19, 21, 9, 6, 23, 14, 8, 15, 10, 18]]
[[1, 2, 0, 11, 8, 9, 5, 3, 13, 6, 17, 7, 16, 4, 19, 18, 21, 20, 22, 23, 10, 12, 15, 14], [3, 6, 8, 4, 0, 13, 7, 1, 9, 2, 21, 5, 19, 11, 16, 23, 17, 14, 12, 18, 15, 22, 10, 20], [2, 0, 1, 12, 10, 4, 15, 9, 18, 14, 5, 22, 13, 3, 7, 16, 6, 11, 19, 8, 23, 20, 17, 21], [5, 4, 10, 14, 1, 0, 17, 13, 20, 12, 2, 16, 9, 7, 3, 22, 11, 6, 21, 23, 8, 18, 15, 19]]
[[1, 2, 0, 11, 8, 15, 18, 3, 10, 6, 4, 7, 14, 12, 13, 16, 5, 21, 9, 20, 22, 23, 19, 17], [3, 6, 8, 4, 0, 13, 7, 1, 9, 2, 11, 18, 22, 17, 15, 20, 21, 5, 10, 16, 14, 19, 23, 12], [2, 0, 1, 12, 10, 4, 9, 11, 21, 19, 5, 14, 13, 3, 7, 18, 15, 8, 16, 6, 23, 17, 20, 22], [5, 4, 10, 14, 1, 0, 20, 13, 16, 22, 2, 12, 11, 7, 3, 17, 8, 15, 21, 23, 6, 18, 9, 19]]
[[1, 2, 0, 11, 8, 15, 19, 3, 10, 6, 4, 7, 22, 12, 20, 16, 5, 23, 14, 9, 18, 17, 13, 21], [3, 6, 8, 4, 0, 17, 7, 1, 9, 2, 11, 19, 21, 16, 13, 12, 14, 18, 5, 10, 23, 15, 20, 22], [2, 0, 1, 12, 10, 4, 9, 11, 14, 20, 5, 21, 13, 3, 18, 22, 15, 19, 8, 23, 6, 7, 16, 17], [5, 4, 10, 14, 1, 0, 16, 17, 12, 22, 2, 23, 8, 18, 3, 20, 6, 7, 13, 21, 15, 19, 9, 11]]
[[1, 2, 0, 9, 8, 3, 13, 6, 12, 5, 15, 22, 4, 7, 17, 20, 11, 18, 14, 21, 10, 23, 16, 19], [3, 6, 8, 4, 0, 1, 5, 2, 7, 13, 21, 10, 9, 12, 19, 14, 23, 16, 20, 15, 22, 11, 18, 17], [2, 0, 1, 10, 5, 7, 14, 4, 16, 18, 11, 3, 20, 22, 15, 6, 17, 8, 19, 9, 21, 12, 23, 13], [5, 7, 4, 9, 2, 0, 13, 1, 12, 3, 19, 18, 8, 6, 23, 22, 21, 20, 11, 10, 17, 16, 15, 14]]
[[1, 2, 0, 9, 8, 3, 13, 6, 12, 5, 16, 21, 4, 7, 10, 22, 14, 18, 23, 15, 11, 20, 19, 17], [3, 6, 8, 4, 0, 1, 5, 2, 7, 13, 18, 10, 9, 12, 21, 14, 22, 16, 11, 20, 23, 15, 17, 19], [2, 0, 1, 10, 5, 7, 14, 4, 16, 18, 11, 3, 22, 21, 15, 6, 17, 8, 19, 9, 12, 23, 20, 13], [5, 7, 4, 12, 2, 0, 9, 1, 13, 6, 20, 22, 3, 8, 19, 18, 23, 21, 15, 14, 10, 17, 11, 16]]
[[1, 2, 0, 9, 8, 3, 13, 6, 12, 5, 15, 23, 4, 7, 17, 20, 11, 18, 14, 22, 10, 19, 21, 16], [3, 6, 8, 4, 0, 1, 5, 2, 7, 13, 21, 10, 9, 12, 22, 14, 19, 16, 20, 17, 23, 11, 15, 18], [2, 0, 1, 10, 5, 7, 14, 4, 16, 18, 11, 3, 20, 23, 15, 6, 17, 8, 19, 9, 22, 13, 12, 21], [5, 7, 4, 12, 2, 0, 9, 1, 13, 6, 22, 20, 3, 8, 19, 18, 21, 23, 15, 14, 11, 16, 10, 17]]
[[1, 2, 0, 9, 8, 3, 12, 6, 13, 5, 15, 22, 7, 4, 17, 20, 11, 18, 14, 23, 10, 19, 16, 21], [3, 6, 8, 4, 0, 1, 5, 2, 7, 12, 19, 10, 13, 9, 21, 14, 23, 16, 20, 11, 22, 15, 18, 17], [2, 0, 1, 10, 5, 7, 14, 4, 16, 18, 11, 3, 22, 20, 15, 6, 17, 8, 19, 9, 23, 12, 21, 13], [5, 7, 4, 12, 2, 0, 13, 1, 9, 8, 21, 22, 3, 6, 23, 20, 19, 18, 17, 16, 15, 10, 11, 14]]
[[1, 2, 0, 7, 8, 3, 16, 5, 14, 6, 17, 15, 11, 10, 4, 12, 9, 13, 19, 21, 23, 18, 20, 22], [3, 6, 8, 4, 0, 1, 5, 16, 9, 2, 19, 20, 10, 11, 7, 21, 14, 23, 17, 12, 13, 22, 15, 18], [2, 0, 1, 11, 15, 7, 13, 10, 4, 16, 5, 12, 3, 17, 21, 8, 18, 6, 9, 14, 22, 19, 23, 20], [5, 7, 10, 13, 16, 0, 11, 1, 18, 15, 2, 6, 17, 3, 20, 9, 4, 12, 8, 22, 14, 23, 19, 21]]
[[1, 2, 0, 11, 8, 3, 16, 17, 14, 6, 21, 5, 23, 10, 4, 12, 9, 18, 7, 20, 22, 13, 19, 15], [3, 6, 8, 4, 0, 1, 5, 12, 9, 2, 22, 16, 19, 15, 11, 17, 14, 13, 20, 7, 21, 18, 23, 10], [2, 0, 1, 6, 15, 7, 12, 10, 11, 14, 5, 20, 3, 4, 17, 13, 19, 9, 23, 21, 8, 16, 18, 22], [5, 7, 10, 13, 12, 0, 15, 1, 18, 16, 2, 22, 4, 3, 21, 6, 9, 19, 8, 17, 23, 14, 11, 20]]
[[1, 2, 0, 11, 8, 3, 7, 9, 14, 6, 22, 5, 21, 17, 4, 10, 18, 23, 20, 12, 16, 19, 15, 13], [3, 6, 8, 4, 0, 1, 5, 14, 9, 2, 20, 7, 13, 15, 11, 12, 23, 18, 22, 10, 19, 16, 17, 21], [2, 0, 1, 12, 15, 7, 14, 10, 3, 19, 5, 13, 8, 18, 17, 16, 4, 6, 11, 20, 9, 23, 21, 22], [5, 7, 10, 13, 14, 0, 15, 1, 18, 21, 2, 12, 11, 3, 4, 6, 17, 16, 8, 22, 23, 9, 19, 20]]
[[1, 2, 0, 9, 7, 14, 3, 10, 5, 6, 4, 13, 19, 23, 8, 17, 12, 22, 20, 16, 21, 18, 15, 11], [3, 5, 7, 4, 0, 6, 1, 8, 2, 14, 9, 22, 11, 20, 10, 21, 15, 13, 23, 18, 17, 16, 12, 19], [2, 0, 1, 5, 11, 7, 15, 3, 18, 13, 20, 12, 4, 21, 17, 16, 6, 23, 19, 8, 22, 9, 10, 14], [5, 7, 3, 2, 13, 0, 17, 1, 20, 11, 18, 9, 21, 4, 15, 14, 23, 6, 10, 22, 8, 12, 19, 16]]
[[1, 2, 0, 9, 7, 14, 3, 10, 5, 6, 4, 16, 20, 11, 8, 19, 13, 15, 12, 17, 18, 22, 23, 21], [3, 5, 7, 4, 0, 6, 1, 8, 2, 14, 9, 22, 11, 20, 10, 21, 15, 13, 23, 18, 17, 16, 12, 19], [2, 0, 1, 5, 11, 7, 15, 3, 18, 21, 22, 12, 4, 14, 23, 16, 6, 10, 19, 8, 9, 20, 17, 13], [5, 7, 3, 2, 13, 0, 17, 1, 20, 19, 16, 23, 14, 4, 12, 22, 10, 6, 21, 9, 8, 18, 15, 11]]
[[1, 2, 0, 9, 7, 14, 3, 10, 5, 6, 4, 16, 17, 15, 8, 19, 20, 18, 12, 13, 11, 22, 23, 21], [3, 5, 7, 4, 0, 6, 1, 8, 2, 14, 9, 21, 11, 20, 10, 23, 15, 13, 22, 18, 17, 12, 19, 16], [2, 0, 1, 5, 11, 7, 15, 3, 18, 21, 22, 12, 4, 10, 23, 16, 6, 9, 19, 8, 14, 17, 13, 20], [5, 7, 3, 2, 13, 0, 17, 1, 20, 16, 12, 22, 10, 4, 19, 21, 9, 6, 23, 14, 8, 15, 11, 18]]
[[1, 2, 0, 9, 7, 14, 3, 10, 5, 6, 4, 16, 13, 18, 8, 19, 17, 11, 12, 20, 15, 22, 23, 21], [3, 5, 7, 4, 0, 6, 1, 8, 2, 14, 9, 23, 11, 20, 10, 22, 15, 13, 21, 18, 17, 19, 16, 12], [2, 0, 1, 5, 11, 7, 15, 3, 18, 21, 22, 12, 4, 9, 23, 16, 6, 14, 19, 8, 10, 13, 20, 17], [5, 7, 3, 2, 13, 0, 17, 1, 20, 12, 19, 21, 9, 4, 16, 23, 14, 6, 22, 10, 8, 11, 18, 15]]
[[1, 2, 0, 11, 8, 10, 3, 18, 14, 5, 9, 6, 17, 12, 4, 21, 15, 13, 19, 7, 23, 16, 20, 22], [3, 5, 8, 4, 0, 6, 1, 20, 9, 2, 14, 10, 16, 7, 11, 22, 19, 23, 15, 12, 13, 17, 18, 21], [2, 0, 1, 12, 15, 7, 13, 10, 4, 20, 5, 3, 11, 17, 19, 8, 21, 6, 14, 18, 22, 23, 9, 16], [5, 7, 10, 13, 16, 0, 12, 1, 21, 18, 2, 17, 6, 3, 22, 23, 4, 11, 9, 20, 19, 8, 14, 15]]
[[1, 2, 0, 11, 8, 10, 3, 16, 14, 5, 9, 6, 23, 12, 4, 19, 20, 22, 17, 21, 7, 15, 18, 13], [3, 5, 8, 4, 0, 6, 1, 21, 9, 2, 14, 10, 18, 7, 11, 22, 17, 19, 20, 16, 12, 13, 23, 15], [2, 0, 1, 12, 15, 7, 17, 10, 4, 21, 5, 3, 11, 23, 13, 8, 22, 18, 6, 9, 16, 19, 20, 14], [5, 7, 10, 13, 16, 0, 19, 1, 22, 18, 2, 23, 14, 3, 12, 20, 4, 21, 9, 6, 15, 17, 8, 11]]
[[1, 2, 0, 11, 8, 13, 3, 4, 7, 5, 20, 6, 23, 9, 17, 21, 10, 22, 12, 15, 16, 19, 14, 18], [3, 5, 8, 4, 0, 6, 1, 11, 9, 2, 21, 13, 16, 7, 12, 20, 14, 19, 17, 18, 23, 22, 10, 15], [2, 0, 1, 12, 14, 7, 13, 10, 3, 18, 5, 16, 8, 17, 15, 4, 21, 6, 19, 9, 22, 11, 23, 20], [5, 7, 10, 13, 16, 0, 12, 1, 17, 20, 2, 14, 6, 3, 11, 21, 4, 8, 23, 22, 9, 15, 19, 18]]
[[1, 2, 0, 13, 10, 17, 20, 3, 23, 8, 15, 6, 14, 7, 22, 4, 19, 18, 5, 21, 11, 16, 12, 9], [3, 6, 10, 4, 0, 8, 7, 1, 19, 17, 11, 2, 18, 20, 9, 13, 23, 14, 21, 5, 15, 12, 16, 22], [2, 8, 3, 0, 16, 14, 4, 13, 9, 1, 19, 15, 5, 22, 12, 21, 6, 23, 17, 20, 10, 11, 7, 18], [5, 10, 12, 14, 15, 0, 21, 23, 20, 19, 1, 16, 2, 17, 3, 4, 11, 13, 22, 9, 8, 6, 18, 7]]
[[1, 2, 0, 12, 11, 6, 16, 3, 17, 8, 20, 14, 7, 21, 4, 23, 5, 9, 15, 10, 19, 22, 13, 18], [3, 6, 11, 4, 0, 2, 7, 1, 18, 10, 13, 5, 16, 9, 12, 22, 14, 21, 19, 8, 15, 23, 20, 17], [2, 8, 3, 0, 14, 13, 5, 12, 9, 1, 11, 20, 17, 6, 15, 4, 22, 7, 23, 18, 10, 16, 21, 19], [5, 10, 6, 13, 7, 0, 2, 4, 20, 11, 1, 9, 15, 3, 17, 12, 19, 14, 21, 16, 8, 18, 23, 22]]
[[1, 2, 0, 14, 11, 13, 18, 3, 15, 8, 22, 16, 6, 19, 7, 9, 4, 21, 12, 5, 10, 23, 20, 17], [3, 6, 11, 4, 0, 8, 7, 1, 20, 13, 17, 12, 2, 21, 18, 23, 14, 19, 16, 10, 5, 9, 15, 22], [2, 8, 3, 0, 17, 15, 4, 14, 9, 1, 7, 21, 16, 5, 10, 13, 23, 6, 11, 20, 22, 18, 19, 12], [5, 10, 13, 15, 18, 0, 11, 9, 14, 7, 1, 6, 19, 2, 8, 3, 22, 21, 4, 12, 23, 17, 16, 20]]
[[1, 2, 0, 14, 11, 9, 19, 3, 5, 8, 18, 16, 6, 15, 7, 22, 4, 23, 20, 12, 10, 17, 13, 21], [3, 6, 11, 4, 0, 20, 7, 1, 17, 22, 13, 12, 2, 23, 19, 8, 14, 15, 9, 16, 21, 5, 18, 10], [2, 8, 3, 0, 17, 15, 20, 14, 9, 1, 12, 6, 21, 5, 22, 13, 19, 18, 4, 23, 11, 10, 7, 16], [5, 10, 13, 15, 19, 0, 22, 11, 21, 12, 1, 7, 9, 2, 20, 3, 17, 16, 23, 4, 14, 8, 6, 18]]
[[1, 2, 0, 8, 9, 16, 18, 3, 7, 13, 6, 22, 21, 4, 5, 20, 14, 11, 10, 12, 23, 19, 17, 15], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 19, 23, 8, 11, 17, 12, 5, 13, 14, 21, 22, 20, 16], [2, 7, 3, 0, 14, 12, 19, 8, 1, 18, 21, 5, 11, 10, 15, 4, 23, 6, 20, 17, 9, 13, 16, 22], [5, 4, 11, 12, 1, 0, 16, 15, 14, 13, 20, 2, 3, 9, 8, 7, 6, 23, 21, 22, 10, 18, 19, 17]]
[[1, 2, 0, 8, 9, 16, 19, 3, 7, 13, 6, 15, 18, 4, 20, 23, 17, 5, 21, 10, 22, 12, 14, 11], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 16, 23, 8, 11, 18, 14, 21, 5, 13, 12, 22, 17, 20], [2, 7, 3, 0, 14, 12, 16, 8, 1, 21, 13, 5, 11, 22, 15, 4, 18, 20, 6, 9, 23, 19, 10, 17], [5, 4, 11, 12, 1, 0, 20, 15, 14, 13, 21, 2, 3, 9, 8, 7, 17, 16, 23, 22, 6, 10, 19, 18]]
[[1, 2, 0, 13, 10, 3, 18, 17, 7, 15, 14, 6, 23, 5, 4, 22, 19, 8, 11, 21, 12, 16, 9, 20], [3, 6, 10, 4, 0, 1, 5, 15, 12, 17, 11, 2, 16, 18, 13, 20, 8, 19, 14, 9, 7, 23, 21, 22], [2, 7, 3, 0, 15, 13, 19, 8, 1, 21, 6, 9, 5, 12, 18, 16, 4, 20, 22, 10, 23, 11, 14, 17], [5, 9, 12, 13, 17, 0, 18, 11, 21, 1, 22, 7, 2, 3, 19, 23, 20, 4, 6, 14, 16, 8, 10, 15]]
[[1, 2, 0, 7, 9, 17, 3, 6, 11, 13, 5, 16, 22, 4, 23, 20, 8, 10, 15, 14, 18, 12, 21, 19], [3, 5, 9, 4, 0, 6, 1, 17, 14, 10, 2, 15, 8, 7, 12, 19, 22, 13, 16, 11, 21, 23, 18, 20], [2, 6, 3, 0, 14, 12, 7, 1, 19, 17, 21, 5, 11, 10, 15, 4, 23, 20, 8, 18, 9, 13, 16, 22], [5, 8, 11, 12, 16, 0, 18, 19, 1, 13, 20, 2, 3, 9, 22, 23, 4, 21, 6, 7, 10, 17, 14, 15]]
[[1, 2, 0, 7, 9, 17, 3, 6, 20, 13, 5, 21, 19, 4, 18, 8, 11, 10, 22, 23, 15, 16, 14, 12], [3, 5, 9, 4, 0, 6, 1, 17, 14, 10, 2, 15, 8, 7, 12, 19, 23, 13, 16, 11, 21, 22, 20, 18], [2, 6, 3, 0, 14, 12, 7, 1, 19, 21, 13, 5, 11, 22, 15, 4, 20, 9, 8, 18, 23, 17, 10, 16], [5, 8, 11, 12, 16, 0, 18, 19, 1, 13, 21, 2, 3, 9, 23, 20, 4, 22, 6, 7, 15, 10, 17, 14]]
[[1, 2, 0, 5, 9, 8, 12, 14, 3, 13, 6, 7, 10, 4, 11, 21, 18, 19, 23, 20, 17, 22, 15, 16], [3, 7, 9, 4, 0, 14, 15, 8, 1, 11, 18, 2, 20, 5, 13, 16, 6, 23, 19, 10, 22, 17, 12, 21], [4, 9, 12, 2, 5, 0, 8, 17, 13, 10, 1, 20, 3, 6, 22, 7, 14, 15, 11, 21, 18, 23, 16, 19], [6, 3, 10, 1, 13, 8, 0, 16, 5, 12, 2, 21, 9, 4, 15, 14, 7, 22, 23, 20, 19, 11, 17, 18]]
[[1, 2, 0, 12, 9, 14, 16, 18, 3, 17, 22, 7, 8, 5, 13, 6, 15, 4, 11, 10, 23, 20, 19, 21], [3, 7, 9, 4, 0, 19, 10, 8, 1, 11, 20, 2, 18, 15, 21, 23, 5, 12, 17, 16, 6, 22, 14, 13], [4, 9, 12, 14, 5, 0, 20, 19, 11, 10, 1, 16, 13, 2, 15, 3, 8, 22, 6, 21, 18, 7, 23, 17], [6, 2, 1, 16, 18, 20, 0, 22, 15, 13, 12, 14, 10, 9, 11, 8, 3, 19, 4, 17, 5, 23, 7, 21]]
[[1, 2, 0, 14, 9, 10, 18, 20, 3, 12, 13, 7, 4, 5, 8, 6, 22, 16, 15, 21, 11, 23, 17, 19], [3, 7, 9, 4, 0, 18, 10, 8, 1, 11, 19, 2, 14, 16, 20, 21, 23, 5, 17, 6, 12, 22, 15, 13], [4, 9, 12, 15, 5, 0, 19, 18, 11, 10, 1, 17, 13, 2, 6, 16, 3, 8, 21, 14, 22, 7, 23, 20], [6, 2, 1, 17, 14, 19, 0, 22, 16, 13, 12, 15, 10, 9, 4, 11, 8, 3, 20, 5, 18, 23, 7, 21]]
[[1, 2, 0, 14, 11, 18, 15, 16, 3, 5, 22, 17, 7, 10, 8, 21, 12, 4, 9, 23, 19, 6, 13, 20], [3, 7, 11, 4, 0, 19, 9, 8, 1, 22, 5, 12, 2, 23, 16, 20, 17, 14, 15, 10, 18, 13, 6, 21], [4, 9, 13, 15, 5, 0, 20, 23, 19, 10, 1, 2, 6, 11, 7, 16, 3, 22, 17, 21, 12, 8, 18, 14], [6, 2, 1, 7, 12, 20, 0, 3, 22, 11, 13, 9, 4, 10, 15, 14, 23, 19, 21, 17, 5, 18, 8, 16]]
[[1, 2, 0, 9, 11, 10, 13, 17, 3, 8, 18, 16, 7, 15, 20, 6, 4, 12, 5, 21, 23, 22, 19, 14], [3, 7, 11, 4, 0, 19, 21, 8, 1, 17, 14, 12, 2, 5, 22, 23, 9, 16, 15, 13, 6, 20, 10, 18], [4, 9, 8, 15, 5, 0, 20, 21, 13, 10, 1, 7, 19, 2, 3, 14, 18, 6, 22, 23, 17, 11, 16, 12], [6, 11, 14, 13, 17, 20, 0, 10, 15, 21, 7, 1, 18, 3, 2, 8, 19, 4, 12, 16, 5, 9, 23, 22]]
[[1, 2, 0, 16, 9, 10, 21, 23, 3, 13, 14, 15, 7, 4, 5, 17, 8, 11, 19, 20, 18, 22, 6, 12], [3, 7, 9, 4, 0, 11, 14, 8, 1, 12, 21, 19, 2, 16, 20, 22, 23, 10, 15, 5, 6, 17, 18, 13], [4, 9, 13, 17, 5, 0, 20, 21, 6, 10, 1, 12, 16, 14, 2, 7, 11, 18, 3, 23, 8, 15, 19, 22], [6, 11, 15, 19, 8, 20, 0, 14, 4, 16, 12, 1, 10, 21, 7, 2, 9, 22, 23, 3, 5, 13, 17, 18]]
[[1, 2, 0, 16, 12, 18, 4, 17, 3, 7, 20, 23, 6, 10, 15, 22, 8, 9, 19, 5, 13, 11, 14, 21], [3, 7, 12, 4, 0, 11, 16, 8, 1, 2, 5, 10, 9, 23, 13, 19, 17, 6, 22, 20, 15, 18, 21, 14], [4, 9, 13, 17, 5, 0, 20, 21, 11, 10, 1, 12, 8, 14, 2, 3, 19, 15, 6, 23, 18, 22, 7, 16], [6, 11, 15, 14, 18, 20, 0, 19, 9, 8, 12, 1, 10, 17, 3, 2, 21, 13, 4, 7, 5, 16, 23, 22]]
[[1, 2, 0, 13, 12, 7, 14, 19, 3, 11, 22, 17, 18, 8, 21, 23, 10, 9, 4, 5, 15, 6, 16, 20], [3, 7, 12, 4, 0, 2, 22, 8, 1, 15, 14, 21, 5, 19, 17, 16, 9, 10, 13, 18, 11, 20, 23, 6], [4, 9, 13, 7, 5, 0, 20, 16, 11, 10, 1, 23, 17, 14, 2, 18, 3, 21, 22, 6, 19, 12, 15, 8], [6, 11, 15, 17, 19, 20, 0, 12, 9, 8, 23, 1, 7, 22, 18, 2, 21, 3, 14, 4, 5, 16, 13, 10]]
[[1, 2, 0, 5, 12, 8, 13, 6, 3, 19, 22, 17, 18, 7, 10, 21, 11, 16, 4, 23, 15, 20, 14, 9], [3, 7, 12, 4, 0, 6, 18, 8, 1, 21, 23, 10, 13, 2, 17, 19, 9, 20, 5, 22, 14, 16, 15, 11], [4, 9, 14, 7, 5, 0, 20, 16, 18, 10, 1, 13, 11, 12, 15, 2, 3, 23, 22, 6, 19, 17, 8, 21], [6, 11, 8, 17, 19, 20, 0, 21, 2, 12, 13, 1, 9, 10, 22, 18, 23, 3, 15, 4, 5, 7, 14, 16]]
[[1, 2, 0, 5, 10, 8, 16, 15, 3, 22, 14, 7, 19, 9, 4, 11, 17, 6, 23, 20, 12, 18, 13, 21], [3, 7, 10, 4, 0, 15, 18, 8, 1, 6, 11, 2, 17, 23, 5, 14, 19, 22, 9, 21, 13, 16, 12, 20], [4, 3, 12, 9, 5, 0, 2, 19, 16, 1, 23, 14, 6, 10, 22, 21, 20, 15, 7, 18, 8, 17, 11, 13], [6, 10, 5, 13, 12, 2, 0, 14, 21, 23, 1, 19, 4, 3, 7, 16, 15, 20, 22, 11, 17, 8, 18, 9]]
[[1, 2, 0, 5, 6, 8, 13, 14, 3, 10, 12, 7, 9, 4, 11, 19, 21, 20, 17, 23, 18, 22, 16, 15], [3, 7, 6, 4, 0, 14, 11, 8, 1, 18, 19, 2, 21, 5, 13, 12, 9, 23, 16, 20, 10, 15, 17, 22], [4, 3, 12, 9, 5, 0, 2, 15, 13, 1, 8, 17, 6, 10, 22, 16, 7, 19, 21, 11, 14, 23, 20, 18], [6, 10, 5, 13, 12, 2, 0, 17, 9, 8, 1, 15, 4, 3, 21, 11, 19, 7, 22, 16, 23, 14, 18, 20]]
[[1, 2, 0, 5, 11, 8, 12, 6, 3, 20, 22, 16, 7, 9, 23, 14, 4, 10, 19, 21, 13, 18, 17, 15], [3, 7, 11, 4, 0, 6, 16, 8, 1, 10, 19, 12, 2, 21, 13, 18, 5, 20, 22, 9, 23, 14, 15, 17], [4, 3, 13, 9, 5, 0, 18, 14, 16, 1, 21, 2, 22, 11, 19, 10, 20, 6, 17, 7, 8, 15, 23, 12], [6, 10, 14, 15, 17, 18, 0, 13, 12, 21, 1, 19, 8, 7, 2, 3, 23, 4, 5, 11, 22, 9, 20, 16]]
[[1, 2, 0, 5, 11, 8, 13, 16, 3, 21, 15, 14, 7, 17, 4, 22, 12, 6, 9, 23, 19, 18, 10, 20], [3, 7, 11, 4, 0, 16, 18, 8, 1, 10, 20, 12, 2, 22, 5, 17, 14, 23, 19, 6, 9, 13, 21, 15], [4, 3, 13, 9, 5, 0, 8, 17, 15, 1, 2, 19, 14, 10, 21, 6, 23, 20, 11, 18, 7, 12, 16, 22], [6, 10, 9, 13, 15, 8, 0, 12, 5, 2, 1, 16, 7, 3, 20, 4, 11, 21, 23, 22, 14, 17, 19, 18]]
[[1, 2, 0, 5, 10, 8, 17, 16, 3, 21, 15, 7, 13, 20, 19, 4, 11, 18, 6, 23, 12, 22, 9, 14], [3, 7, 10, 4, 0, 16, 19, 8, 1, 14, 11, 2, 23, 6, 17, 5, 15, 9, 20, 13, 22, 12, 18, 21], [4, 6, 12, 13, 5, 0, 9, 20, 7, 1, 2, 19, 10, 14, 3, 21, 22, 11, 15, 17, 8, 18, 23, 16], [6, 4, 3, 2, 1, 9, 0, 11, 19, 5, 13, 7, 14, 10, 12, 23, 18, 20, 16, 8, 17, 22, 21, 15]]
[[1, 2, 0, 13, 10, 18, 5, 21, 3, 14, 17, 7, 19, 8, 22, 16, 20, 4, 6, 23, 15, 11, 9, 12], [3, 7, 10, 4, 0, 14, 19, 8, 1, 18, 11, 2, 5, 21, 12, 9, 23, 13, 15, 20, 6, 17, 16, 22], [4, 6, 12, 15, 5, 0, 9, 3, 23, 1, 16, 17, 13, 2, 11, 7, 22, 14, 8, 21, 19, 20, 10, 18], [6, 4, 14, 16, 1, 9, 0, 22, 19, 5, 15, 13, 17, 11, 2, 10, 3, 12, 21, 8, 23, 18, 7, 20]]
[[1, 2, 0, 15, 10, 19, 17, 22, 3, 21, 18, 7, 9, 23, 6, 8, 13, 14, 4, 20, 5, 12, 11, 16], [3, 7, 10, 4, 0, 14, 21, 8, 1, 17, 11, 2, 20, 5, 13, 22, 6, 19, 15, 9, 23, 16, 18, 12], [4, 6, 12, 16, 5, 0, 9, 10, 7, 1, 8, 14, 13, 2, 23, 20, 17, 3, 21, 18, 22, 19, 15, 11], [6, 4, 14, 15, 1, 9, 0, 18, 21, 5, 19, 12, 11, 23, 2, 3, 22, 20, 7, 10, 17, 8, 16, 13]]
[[1, 2, 0, 8, 10, 3, 9, 16, 5, 13, 12, 7, 4, 6, 23, 21, 11, 20, 15, 14, 22, 18, 17, 19], [3, 7, 10, 4, 0, 1, 14, 5, 16, 17, 11, 2, 8, 21, 15, 6, 12, 19, 23, 9, 18, 22, 13, 20], [4, 8, 6, 12, 5, 0, 10, 17, 9, 1, 2, 19, 13, 3, 16, 22, 21, 18, 7, 20, 11, 14, 23, 15], [6, 3, 4, 1, 2, 10, 0, 15, 13, 12, 5, 14, 9, 8, 11, 7, 20, 23, 22, 21, 16, 19, 18, 17]]
[[1, 2, 0, 8, 6, 3, 13, 15, 5, 14, 20, 7, 9, 4, 12, 11, 22, 21, 17, 10, 19, 18, 23, 16], [3, 7, 6, 4, 0, 1, 11, 5, 15, 16, 21, 2, 10, 8, 18, 13, 19, 20, 23, 9, 22, 12, 17, 14], [4, 8, 12, 13, 5, 0, 2, 16, 9, 1, 15, 19, 6, 14, 3, 18, 17, 7, 10, 22, 21, 23, 11, 20], [6, 10, 5, 7, 12, 2, 0, 3, 18, 15, 1, 21, 4, 17, 16, 9, 14, 13, 8, 20, 19, 11, 23, 22]]
[[1, 2, 0, 14, 11, 3, 19, 23, 7, 16, 21, 15, 9, 10, 5, 4, 12, 18, 22, 20, 6, 13, 17, 8], [3, 7, 11, 4, 0, 1, 21, 5, 2, 20, 19, 8, 18, 12, 23, 14, 10, 9, 13, 16, 17, 22, 6, 15], [4, 8, 12, 15, 5, 0, 14, 20, 9, 1, 22, 19, 13, 2, 18, 16, 3, 11, 6, 17, 21, 7, 23, 10], [6, 10, 7, 17, 18, 14, 0, 2, 23, 22, 1, 16, 21, 20, 5, 19, 11, 3, 4, 15, 13, 12, 9, 8]]
[[1, 2, 0, 15, 11, 3, 18, 10, 7, 16, 8, 14, 9, 23, 4, 5, 12, 20, 19, 6, 22, 13, 17, 21], [3, 7, 11, 4, 0, 1, 9, 5, 2, 20, 14, 8, 18, 12, 15, 10, 23, 16, 13, 22, 6, 19, 21, 17], [4, 8, 12, 14, 5, 0, 11, 20, 9, 1, 23, 17, 13, 2, 16, 18, 3, 6, 22, 10, 21, 7, 15, 19], [6, 10, 14, 12, 17, 11, 0, 22, 19, 23, 1, 5, 3, 16, 2, 21, 13, 4, 20, 8, 18, 15, 7, 9]]
[[1, 2, 0, 8, 11, 3, 14, 16, 5, 21, 19, 18, 7, 15, 20, 17, 12, 13, 4, 23, 6, 22, 9, 10], [3, 7, 11, 4, 0, 1, 10, 5, 16, 6, 9, 12, 2, 20, 15, 23, 18, 22, 8, 17, 21, 13, 19, 14], [4, 8, 12, 15, 5, 0, 19, 6, 9, 1, 22, 10, 13, 2, 18, 16, 3, 23, 21, 7, 17, 14, 11, 20], [6, 10, 14, 17, 7, 19, 0, 4, 11, 22, 1, 8, 21, 18, 2, 20, 23, 3, 13, 5, 15, 12, 9, 16]]
[[1, 2, 0, 14, 11, 3, 10, 20, 19, 6, 9, 17, 7, 22, 5, 21, 13, 4, 8, 18, 12, 23, 16, 15], [3, 7, 11, 4, 0, 1, 19, 5, 10, 21, 22, 12, 2, 9, 20, 6, 23, 14, 16, 15, 17, 13, 8, 18], [4, 8, 13, 15, 5, 0, 18, 21, 9, 1, 7, 2, 19, 11, 22, 16, 3, 6, 17, 23, 14, 10, 20, 12], [6, 10, 3, 2, 17, 18, 0, 9, 21, 7, 1, 15, 14, 16, 12, 11, 13, 4, 5, 20, 19, 8, 23, 22]]
[[1, 2, 0, 8, 11, 3, 19, 21, 5, 16, 22, 15, 7, 9, 18, 4, 13, 10, 23, 20, 6, 12, 17, 14], [3, 7, 11, 4, 0, 1, 10, 5, 21, 6, 9, 12, 2, 22, 20, 8, 14, 19, 17, 18, 16, 15, 23, 13], [4, 8, 13, 15, 5, 0, 18, 6, 9, 1, 19, 2, 10, 11, 22, 16, 3, 23, 7, 12, 17, 14, 21, 20], [6, 10, 14, 17, 7, 18, 0, 4, 12, 19, 1, 22, 8, 21, 2, 20, 23, 3, 5, 9, 15, 13, 11, 16]]
[[1, 2, 0, 13, 10, 18, 3, 20, 5, 7, 17, 14, 23, 6, 22, 21, 12, 4, 8, 15, 9, 19, 11, 16], [3, 7, 10, 4, 0, 12, 1, 6, 15, 2, 9, 16, 19, 20, 21, 22, 18, 13, 11, 5, 17, 23, 8, 14], [4, 8, 11, 14, 5, 0, 20, 21, 9, 1, 6, 12, 2, 19, 15, 3, 13, 7, 23, 16, 10, 17, 18, 22], [6, 2, 1, 16, 10, 20, 0, 18, 12, 11, 4, 9, 8, 15, 19, 13, 3, 23, 7, 14, 5, 22, 21, 17]]
[[1, 2, 0, 13, 8, 9, 3, 20, 12, 10, 5, 7, 4, 6, 16, 18, 22, 15, 17, 21, 11, 23, 14, 19], [3, 7, 8, 4, 0, 16, 1, 6, 11, 21, 17, 2, 13, 20, 9, 22, 18, 19, 5, 10, 12, 14, 23, 15], [4, 8, 12, 14, 5, 0, 19, 21, 9, 1, 2, 13, 10, 16, 15, 3, 11, 6, 20, 17, 23, 22, 7, 18], [6, 10, 9, 16, 17, 19, 0, 18, 12, 2, 1, 15, 8, 14, 13, 11, 3, 4, 7, 5, 22, 23, 20, 21]]
[[1, 2, 0, 13, 8, 19, 3, 12, 17, 16, 5, 7, 11, 6, 23, 20, 22, 4, 15, 10, 18, 14, 9, 21], [3, 7, 8, 4, 0, 16, 1, 6, 11, 19, 18, 2, 17, 12, 9, 22, 20, 13, 21, 14, 5, 10, 23, 15], [4, 8, 12, 14, 5, 0, 21, 19, 9, 1, 2, 17, 10, 23, 15, 3, 11, 16, 6, 22, 13, 18, 7, 20], [6, 10, 9, 16, 18, 21, 0, 20, 12, 2, 1, 15, 8, 22, 17, 11, 3, 14, 4, 23, 7, 5, 13, 19]]
[[1, 2, 0, 12, 8, 14, 3, 18, 16, 20, 9, 7, 6, 5, 13, 22, 4, 15, 11, 21, 10, 23, 17, 19], [3, 7, 8, 4, 0, 10, 1, 6, 11, 21, 17, 2, 18, 15, 19, 23, 12, 5, 16, 20, 14, 22, 9, 13], [4, 8, 12, 14, 5, 0, 11, 10, 9, 1, 19, 17, 13, 2, 15, 3, 20, 6, 22, 7, 23, 18, 21, 16], [6, 10, 3, 2, 17, 11, 0, 8, 7, 19, 1, 5, 15, 14, 13, 12, 22, 4, 20, 9, 18, 23, 16, 21]]
[[1, 2, 0, 14, 8, 9, 3, 18, 12, 13, 15, 7, 4, 5, 6, 21, 23, 16, 11, 22, 19, 10, 20, 17], [3, 7, 8, 4, 0, 10, 1, 6, 11, 20, 17, 2, 14, 16, 18, 19, 22, 5, 12, 23, 21, 9, 13, 15], [4, 8, 12, 15, 5, 0, 11, 10, 9, 1, 19, 17, 13, 2, 21, 16, 3, 6, 23, 7, 14, 20, 18, 22], [6, 10, 3, 2, 17, 11, 0, 8, 7, 19, 1, 5, 16, 15, 23, 13, 12, 4, 21, 9, 22, 18, 20, 14]]
[[1, 2, 0, 9, 11, 16, 3, 10, 7, 6, 8, 15, 22, 17, 5, 4, 14, 23, 21, 18, 12, 19, 20, 13], [3, 7, 11, 4, 0, 17, 1, 6, 2, 10, 15, 8, 19, 16, 21, 9, 20, 18, 5, 23, 13, 22, 14, 12], [4, 8, 3, 12, 5, 0, 16, 19, 9, 1, 22, 21, 2, 18, 13, 6, 15, 10, 14, 20, 7, 23, 17, 11], [6, 10, 13, 14, 15, 16, 0, 21, 17, 22, 1, 19, 18, 2, 3, 4, 5, 8, 12, 11, 23, 7, 9, 20]]
[[1, 2, 0, 10, 11, 17, 3, 16, 5, 18, 6, 15, 7, 9, 22, 4, 12, 8, 13, 21, 19, 20, 23, 14], [3, 7, 11, 4, 0, 18, 1, 6, 21, 17, 16, 12, 2, 23, 8, 10, 15, 22, 19, 5, 13, 14, 9, 20], [4, 8, 13, 7, 5, 0, 20, 14, 9, 1, 23, 2, 21, 11, 3, 18, 6, 15, 17, 10, 16, 22, 12, 19], [6, 10, 3, 2, 16, 20, 0, 11, 19, 23, 1, 7, 15, 14, 13, 12, 4, 21, 22, 8, 5, 17, 18, 9]]
[[1, 2, 0, 15, 11, 18, 20, 3, 10, 21, 23, 14, 5, 6, 4, 7, 22, 9, 12, 16, 13, 17, 19, 8], [3, 5, 11, 4, 0, 7, 21, 1, 13, 20, 9, 12, 2, 22, 15, 18, 6, 23, 14, 17, 10, 16, 8, 19], [4, 8, 13, 16, 5, 0, 19, 10, 9, 1, 22, 2, 6, 11, 21, 20, 17, 3, 15, 12, 18, 23, 7, 14], [6, 10, 14, 15, 12, 19, 0, 8, 7, 22, 1, 21, 4, 23, 2, 3, 18, 20, 16, 5, 17, 11, 9, 13]]
[[1, 2, 0, 12, 9, 17, 3, 5, 19, 16, 21, 23, 6, 11, 22, 10, 4, 7, 8, 18, 14, 15, 20, 13], [3, 5, 9, 4, 0, 6, 1, 2, 20, 7, 22, 15, 17, 8, 21, 18, 12, 16, 11, 10, 13, 23, 19, 14], [4, 7, 10, 13, 5, 0, 18, 8, 1, 6, 11, 2, 20, 14, 3, 17, 19, 23, 9, 22, 21, 12, 16, 15], [6, 2, 1, 15, 9, 18, 0, 11, 10, 4, 8, 7, 19, 23, 17, 3, 20, 14, 5, 12, 16, 22, 21, 13]]
[[1, 2, 0, 14, 11, 17, 13, 3, 5, 21, 6, 16, 9, 10, 7, 20, 4, 8, 19, 23, 22, 12, 15, 18], [3, 6, 11, 4, 0, 18, 7, 1, 21, 5, 2, 10, 19, 16, 13, 23, 14, 15, 9, 20, 12, 22, 8, 17], [4, 8, 12, 15, 5, 0, 19, 18, 9, 1, 22, 2, 11, 3, 6, 13, 21, 16, 20, 14, 7, 17, 23, 10], [6, 10, 13, 11, 14, 19, 0, 16, 23, 22, 1, 3, 15, 2, 4, 12, 7, 18, 17, 5, 21, 20, 9, 8]]
[[1, 2, 0, 15, 11, 6, 14, 3, 19, 22, 18, 17, 10, 23, 5, 7, 9, 4, 12, 20, 8, 13, 16, 21], [3, 6, 11, 4, 0, 2, 7, 1, 21, 18, 22, 5, 23, 10, 17, 14, 8, 15, 20, 12, 9, 16, 13, 19], [4, 8, 12, 16, 5, 0, 19, 11, 9, 1, 7, 10, 13, 2, 3, 20, 14, 22, 6, 18, 23, 17, 21, 15], [6, 10, 14, 13, 18, 19, 0, 9, 11, 7, 1, 8, 16, 3, 2, 21, 12, 23, 4, 5, 22, 15, 20, 17]]
[[1, 2, 0, 13, 11, 18, 9, 3, 5, 12, 15, 17, 6, 7, 20, 22, 19, 4, 8, 21, 23, 16, 10, 14], [3, 6, 11, 4, 0, 16, 7, 1, 15, 17, 5, 12, 2, 9, 22, 20, 10, 13, 23, 14, 8, 18, 19, 21], [4, 8, 6, 14, 5, 0, 11, 19, 9, 1, 21, 2, 18, 10, 15, 3, 22, 12, 17, 20, 7, 13, 23, 16], [6, 10, 4, 16, 2, 11, 0, 12, 13, 21, 1, 5, 7, 8, 23, 22, 3, 19, 20, 17, 18, 9, 15, 14]]
[[1, 2, 0, 16, 11, 9, 14, 3, 13, 21, 8, 15, 6, 10, 12, 4, 7, 23, 19, 20, 18, 5, 17, 22], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 20, 15, 16, 14, 21, 9, 10, 22, 8, 13, 18], [4, 8, 13, 17, 5, 0, 22, 15, 9, 1, 12, 19, 23, 14, 2, 21, 11, 18, 3, 16, 6, 7, 20, 10], [6, 10, 15, 19, 20, 22, 0, 13, 23, 12, 1, 17, 9, 7, 21, 2, 18, 11, 16, 3, 4, 14, 5, 8]]
[[1, 2, 0, 16, 11, 15, 22, 3, 21, 14, 9, 13, 6, 4, 10, 18, 7, 19, 5, 20, 17, 23, 12, 8], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 16, 20, 8, 22, 15, 9, 10, 21, 14, 13, 18], [4, 8, 13, 17, 5, 0, 21, 11, 9, 1, 22, 15, 16, 14, 2, 7, 19, 18, 3, 12, 6, 20, 23, 10], [6, 10, 15, 19, 20, 21, 0, 14, 23, 22, 1, 13, 18, 11, 7, 2, 17, 16, 12, 3, 4, 5, 9, 8]]
[[1, 2, 0, 13, 10, 16, 19, 3, 6, 12, 11, 4, 21, 7, 22, 23, 17, 5, 14, 8, 15, 9, 18, 20], [3, 6, 10, 4, 0, 18, 7, 1, 2, 5, 8, 13, 15, 19, 20, 17, 23, 12, 9, 11, 21, 14, 16, 22], [4, 8, 11, 14, 5, 0, 10, 18, 9, 1, 16, 12, 2, 22, 15, 3, 6, 19, 20, 21, 7, 17, 23, 13], [1, 0, 3, 2, 9, 8, 18, 10, 5, 4, 7, 15, 14, 21, 12, 11, 20, 23, 6, 22, 16, 13, 19, 17]]
[[1, 2, 0, 12, 10, 14, 19, 3, 20, 18, 15, 6, 7, 22, 16, 4, 5, 13, 23, 11, 21, 8, 17, 9], [3, 6, 10, 4, 0, 17, 7, 1, 22, 13, 11, 2, 19, 20, 8, 12, 23, 18, 5, 15, 9, 16, 14, 21], [4, 8, 12, 14, 5, 0, 16, 6, 9, 1, 2, 22, 10, 3, 13, 18, 7, 19, 21, 23, 11, 15, 20, 17], [1, 0, 13, 10, 9, 8, 20, 11, 5, 4, 3, 7, 14, 2, 12, 17, 22, 15, 23, 21, 6, 19, 16, 18]]
[[1, 2, 0, 5, 10, 7, 16, 3, 18, 21, 15, 6, 14, 20, 17, 4, 11, 12, 19, 8, 23, 22, 9, 13], [3, 6, 10, 4, 0, 16, 7, 1, 20, 13, 11, 2, 23, 18, 8, 5, 15, 22, 9, 17, 14, 12, 19, 21], [4, 8, 12, 14, 5, 0, 17, 6, 9, 1, 2, 20, 10, 3, 13, 21, 22, 7, 11, 15, 18, 19, 23, 16], [1, 0, 13, 10, 9, 8, 18, 11, 5, 4, 3, 7, 14, 2, 12, 22, 21, 20, 6, 23, 17, 16, 15, 19]]
[[1, 2, 0, 14, 10, 17, 20, 3, 5, 22, 16, 6, 9, 18, 7, 19, 4, 8, 23, 21, 11, 15, 12, 13], [3, 6, 10, 4, 0, 18, 7, 1, 21, 13, 11, 2, 8, 17, 20, 23, 14, 9, 19, 5, 16, 12, 15, 22], [4, 8, 12, 15, 5, 0, 18, 20, 9, 1, 2, 14, 10, 3, 23, 13, 22, 16, 21, 7, 19, 6, 17, 11], [1, 0, 13, 10, 9, 8, 17, 11, 5, 4, 3, 7, 15, 2, 19, 12, 21, 6, 22, 14, 23, 16, 18, 20]]
[[1, 2, 0, 9, 10, 16, 20, 3, 5, 7, 17, 6, 19, 18, 13, 23, 8, 4, 14, 22, 11, 15, 12, 21], [3, 6, 10, 4, 0, 18, 7, 1, 22, 20, 11, 2, 14, 16, 15, 12, 21, 9, 19, 5, 17, 13, 23, 8], [4, 8, 12, 10, 5, 0, 19, 11, 9, 1, 15, 17, 13, 2, 20, 3, 18, 7, 22, 21, 23, 6, 16, 14], [1, 0, 14, 16, 9, 8, 17, 21, 5, 4, 22, 19, 23, 20, 2, 18, 3, 6, 15, 11, 13, 7, 10, 12]]
[[1, 2, 0, 8, 10, 16, 13, 3, 7, 19, 15, 6, 21, 11, 22, 4, 17, 5, 12, 20, 9, 18, 23, 14], [3, 6, 10, 4, 0, 18, 7, 1, 13, 5, 11, 2, 22, 15, 21, 8, 14, 19, 9, 23, 12, 16, 20, 17], [4, 8, 12, 11, 5, 0, 15, 18, 9, 1, 21, 14, 13, 2, 3, 19, 7, 23, 16, 6, 17, 22, 10, 20], [1, 0, 14, 13, 9, 8, 18, 15, 5, 4, 17, 12, 11, 3, 2, 7, 19, 10, 6, 16, 21, 20, 23, 22]]
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 22, 19, 6, 9, 23, 8, 7, 13, 14, 11, 4, 21, 5, 12, 16], [3, 6, 10, 4, 0, 14, 7, 1, 22, 17, 11, 2, 21, 5, 13, 18, 8, 20, 19, 15, 9, 23, 16, 12], [4, 8, 12, 16, 5, 0, 21, 6, 9, 1, 18, 14, 13, 2, 23, 10, 17, 3, 15, 22, 19, 7, 20, 11], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 16, 12, 11, 23, 2, 17, 10, 15, 3, 7, 6, 22, 21, 13]]
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 23, 19, 6, 9, 14, 16, 7, 13, 22, 11, 4, 21, 5, 8, 12], [3, 6, 10, 4, 0, 22, 7, 1, 23, 17, 11, 2, 21, 5, 12, 18, 8, 20, 19, 15, 9, 14, 13, 16], [4, 8, 12, 16, 5, 0, 10, 6, 9, 1, 7, 22, 13, 2, 11, 21, 17, 3, 15, 23, 19, 18, 14, 20], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 23, 13, 22, 11, 2, 17, 21, 15, 3, 7, 6, 16, 12, 10]]
[[1, 2, 0, 13, 9, 3, 17, 6, 19, 16, 18, 20, 23, 5, 8, 10, 4, 7, 15, 14, 21, 11, 12, 22], [3, 6, 9, 4, 0, 1, 5, 2, 12, 7, 8, 22, 10, 17, 18, 23, 13, 16, 21, 11, 15, 14, 19, 20], [4, 7, 10, 14, 5, 0, 12, 8, 1, 17, 11, 2, 18, 21, 15, 3, 19, 20, 6, 22, 9, 23, 16, 13], [1, 0, 12, 9, 8, 7, 10, 5, 4, 3, 6, 18, 2, 19, 20, 17, 21, 15, 11, 13, 14, 16, 23, 22]]
[[1, 2, 0, 7, 9, 3, 14, 5, 12, 11, 6, 4, 13, 8, 10, 23, 20, 16, 15, 21, 17, 22, 19, 18], [3, 6, 9, 4, 0, 1, 5, 14, 15, 10, 2, 7, 21, 16, 11, 17, 19, 8, 12, 13, 23, 18, 20, 22], [4, 7, 11, 13, 5, 0, 15, 8, 1, 3, 18, 12, 2, 9, 17, 16, 6, 22, 19, 10, 21, 23, 14, 20], [1, 0, 13, 11, 8, 7, 17, 5, 4, 12, 20, 3, 9, 2, 15, 14, 22, 6, 23, 21, 10, 19, 16, 18]]
[[1, 2, 0, 8, 10, 9, 18, 3, 7, 16, 15, 6, 13, 22, 23, 4, 5, 19, 11, 20, 17, 14, 12, 21], [3, 6, 10, 4, 0, 17, 7, 1, 18, 14, 11, 2, 5, 21, 20, 8, 13, 12, 15, 23, 9, 16, 19, 22], [4, 8, 7, 13, 5, 0, 19, 12, 9, 1, 6, 17, 2, 14, 3, 16, 20, 21, 22, 10, 15, 11, 23, 18], [2, 3, 0, 1, 12, 7, 11, 5, 14, 13, 17, 6, 4, 9, 8, 22, 18, 10, 16, 21, 23, 19, 15, 20]]
[[1, 2, 0, 13, 11, 18, 9, 3, 14, 12, 21, 17, 6, 7, 20, 23, 10, 4, 19, 5, 8, 16, 15, 22], [3, 6, 11, 4, 0, 20, 7, 1, 15, 17, 8, 12, 2, 9, 18, 10, 23, 13, 22, 16, 21, 5, 14, 19], [4, 8, 6, 14, 5, 0, 13, 16, 9, 1, 19, 21, 18, 2, 15, 3, 20, 12, 17, 22, 7, 23, 10, 11], [2, 10, 0, 16, 13, 6, 5, 14, 22, 19, 1, 17, 23, 4, 7, 20, 3, 11, 21, 9, 15, 18, 8, 12]]
[[1, 2, 0, 14, 11, 12, 5, 3, 15, 22, 8, 18, 6, 9, 7, 10, 19, 20, 4, 23, 21, 17, 13, 16], [3, 6, 11, 4, 0, 18, 7, 1, 21, 8, 22, 12, 2, 17, 5, 19, 10, 23, 14, 20, 15, 9, 16, 13], [4, 8, 13, 15, 5, 0, 17, 20, 9, 1, 7, 23, 18, 14, 2, 16, 3, 19, 22, 6, 10, 11, 12, 21], [2, 10, 0, 17, 14, 13, 15, 9, 20, 7, 1, 18, 23, 5, 4, 6, 19, 3, 11, 16, 8, 22, 21, 12]]
[[1, 2, 0, 14, 11, 19, 16, 3, 15, 23, 5, 18, 6, 9, 7, 21, 12, 20, 4, 10, 22, 8, 17, 13], [3, 6, 11, 4, 0, 9, 7, 1, 10, 20, 22, 12, 2, 19, 16, 13, 18, 23, 14, 15, 5, 17, 8, 21], [4, 8, 13, 15, 5, 0, 20, 17, 9, 1, 6, 22, 11, 14, 2, 16, 3, 21, 23, 18, 10, 7, 12, 19], [2, 10, 0, 17, 14, 13, 9, 15, 20, 6, 1, 18, 23, 5, 4, 7, 21, 3, 11, 22, 8, 16, 19, 12]]
[[1, 2, 0, 13, 10, 16, 20, 3, 18, 6, 15, 8, 22, 7, 12, 4, 17, 5, 11, 23, 9, 19, 14, 21], [3, 6, 10, 4, 0, 18, 7, 1, 16, 2, 9, 14, 17, 20, 21, 13, 22, 23, 19, 5, 15, 11, 8, 12], [4, 7, 11, 9, 5, 0, 10, 8, 1, 14, 21, 12, 2, 22, 3, 18, 15, 20, 16, 13, 23, 6, 19, 17], [2, 9, 0, 7, 12, 11, 17, 3, 14, 1, 23, 5, 4, 18, 8, 22, 19, 6, 13, 16, 21, 20, 15, 10]]


==> anc/Finding_low_index_subgroups/data/24manifold_covers_of_O333-3.txt <==
[[1, 2, 0, 7, 6, 15, 16, 8, 3, 19, 21, 5, 10, 23, 17, 11, 4, 22, 13, 20, 9, 12, 14, 18], [3, 5, 6, 4, 0, 8, 11, 15, 1, 18, 13, 2, 14, 22, 20, 16, 7, 23, 21, 17, 12, 9, 10, 19], [5, 9, 12, 14, 17, 6, 0, 18, 4, 10, 1, 21, 13, 2, 15, 3, 11, 8, 19, 7, 23, 16, 20, 22], [7, 6, 5, 16, 15, 2, 1, 0, 11, 13, 18, 8, 19, 9, 23, 4, 3, 20, 10, 12, 17, 22, 21, 14]]
[[1, 2, 0, 5, 10, 7, 13, 3, 6, 14, 12, 20, 4, 8, 18, 22, 11, 19, 9, 23, 16, 15, 21, 17], [3, 6, 10, 4, 0, 13, 7, 1, 2, 19, 8, 18, 5, 12, 20, 9, 21, 14, 22, 15, 17, 23, 11, 16], [5, 8, 11, 14, 16, 6, 0, 17, 9, 1, 21, 12, 2, 4, 15, 3, 13, 18, 7, 10, 23, 19, 20, 22], [7, 4, 13, 6, 1, 10, 3, 0, 12, 20, 5, 23, 8, 2, 19, 17, 22, 15, 21, 14, 9, 18, 16, 11]]
[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]]
[[1, 2, 0, 14, 10, 17, 7, 16, 3, 22, 15, 9, 21, 20, 8, 4, 6, 18, 5, 12, 23, 19, 11, 13], [3, 7, 10, 4, 0, 19, 2, 8, 1, 23, 6, 5, 20, 21, 16, 14, 15, 13, 9, 11, 22, 17, 12, 18], [5, 3, 11, 9, 13, 6, 0, 18, 21, 1, 8, 12, 2, 16, 23, 17, 4, 20, 22, 14, 15, 10, 7, 19], [1, 0, 13, 8, 7, 20, 21, 4, 3, 15, 17, 22, 19, 2, 18, 9, 23, 10, 14, 12, 5, 6, 11, 16]]
[[1, 2, 0, 15, 10, 3, 19, 16, 4, 22, 8, 7, 9, 23, 21, 5, 11, 14, 13, 20, 6, 17, 12, 18], [3, 7, 10, 4, 0, 1, 14, 5, 15, 18, 11, 2, 17, 6, 13, 16, 8, 19, 21, 12, 23, 9, 20, 22], [5, 8, 12, 16, 11, 6, 0, 20, 9, 1, 23, 18, 13, 2, 7, 22, 17, 3, 4, 15, 14, 10, 19, 21], [1, 0, 14, 5, 7, 3, 10, 4, 21, 16, 6, 13, 22, 11, 2, 18, 9, 23, 15, 20, 19, 8, 12, 17]]
[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]]
[[1, 2, 0, 12, 10, 6, 9, 21, 3, 5, 16, 7, 8, 17, 15, 19, 4, 18, 13, 14, 23, 11, 20, 22], [3, 7, 10, 4, 0, 19, 18, 8, 1, 23, 11, 2, 21, 22, 13, 6, 12, 9, 15, 20, 5, 16, 14, 17], [2, 9, 5, 13, 17, 0, 1, 22, 23, 6, 21, 4, 7, 14, 3, 18, 8, 11, 20, 10, 15, 19, 12, 16], [6, 10, 7, 15, 18, 21, 0, 2, 11, 22, 1, 8, 19, 23, 17, 3, 20, 14, 4, 12, 16, 5, 9, 13]]
[[1, 2, 0, 13, 11, 10, 19, 21, 3, 5, 9, 16, 7, 8, 18, 14, 4, 22, 15, 20, 6, 12, 23, 17], [3, 7, 11, 4, 0, 17, 9, 8, 1, 15, 19, 12, 2, 21, 22, 6, 13, 18, 5, 23, 14, 16, 20, 10], [2, 9, 5, 12, 6, 0, 8, 20, 4, 10, 1, 19, 14, 16, 3, 23, 18, 11, 13, 17, 22, 15, 7, 21], [6, 2, 1, 15, 9, 19, 0, 12, 11, 4, 17, 8, 7, 14, 13, 3, 22, 10, 23, 5, 21, 20, 16, 18]]
[[1, 2, 0, 13, 11, 10, 20, 21, 3, 5, 9, 14, 7, 8, 4, 17, 23, 22, 6, 16, 18, 12, 15, 19], [3, 7, 11, 4, 0, 16, 17, 8, 1, 6, 22, 12, 2, 21, 13, 20, 18, 9, 5, 10, 23, 14, 19, 15], [2, 9, 5, 6, 15, 0, 7, 3, 14, 10, 1, 21, 19, 11, 22, 16, 4, 23, 12, 18, 17, 13, 8, 20], [6, 2, 1, 9, 17, 19, 0, 12, 11, 3, 18, 8, 7, 20, 23, 21, 22, 4, 10, 5, 13, 15, 16, 14]]
[[1, 2, 0, 13, 11, 10, 18, 14, 3, 5, 9, 16, 7, 8, 12, 21, 4, 15, 19, 6, 22, 17, 23, 20], [3, 7, 11, 4, 0, 6, 15, 8, 1, 21, 20, 12, 2, 14, 16, 5, 13, 18, 22, 10, 19, 23, 17, 9], [2, 9, 5, 14, 17, 0, 4, 20, 22, 10, 1, 19, 11, 16, 15, 3, 23, 6, 8, 12, 21, 7, 18, 13], [6, 2, 1, 5, 15, 3, 0, 12, 11, 17, 14, 8, 7, 20, 10, 4, 19, 9, 23, 16, 13, 22, 21, 18]]
[[1, 2, 0, 13, 11, 10, 18, 15, 3, 5, 9, 17, 7, 8, 21, 12, 20, 4, 19, 6, 23, 22, 14, 16], [3, 7, 11, 4, 0, 16, 5, 8, 1, 18, 22, 12, 2, 15, 19, 17, 6, 13, 21, 20, 14, 9, 23, 10], [2, 9, 5, 14, 13, 0, 12, 4, 18, 10, 1, 23, 20, 7, 15, 3, 8, 21, 16, 17, 6, 19, 11, 22], [6, 2, 1, 16, 5, 4, 0, 12, 11, 20, 13, 8, 7, 10, 21, 23, 3, 22, 19, 18, 9, 14, 17, 15]]
[[1, 2, 0, 13, 11, 10, 21, 22, 3, 5, 9, 17, 7, 8, 6, 23, 20, 4, 15, 16, 19, 14, 12, 18], [3, 7, 11, 4, 0, 18, 9, 8, 1, 16, 21, 12, 2, 22, 20, 14, 6, 13, 19, 5, 15, 23, 17, 10], [2, 9, 5, 14, 6, 0, 12, 20, 16, 10, 1, 22, 4, 7, 15, 3, 17, 8, 11, 23, 13, 19, 18, 21], [6, 2, 1, 16, 9, 20, 0, 12, 11, 4, 13, 8, 7, 10, 18, 19, 3, 21, 14, 15, 5, 17, 23, 22]]
[[1, 2, 0, 13, 11, 10, 18, 14, 3, 5, 9, 16, 7, 8, 12, 21, 4, 6, 17, 20, 22, 23, 19, 15], [3, 7, 11, 4, 0, 15, 5, 8, 1, 18, 19, 12, 2, 14, 16, 6, 13, 21, 22, 23, 17, 20, 9, 10], [2, 9, 5, 14, 17, 0, 3, 19, 20, 10, 1, 23, 11, 16, 6, 4, 22, 15, 7, 18, 21, 8, 13, 12], [6, 11, 7, 15, 5, 4, 0, 2, 12, 21, 16, 1, 8, 23, 19, 3, 10, 18, 17, 14, 22, 9, 20, 13]]
[[1, 2, 0, 13, 6, 10, 15, 20, 3, 5, 9, 21, 7, 8, 18, 4, 23, 14, 17, 11, 12, 19, 16, 22], [3, 7, 6, 4, 0, 16, 12, 8, 1, 14, 21, 9, 2, 20, 11, 13, 17, 5, 23, 18, 15, 22, 10, 19], [2, 9, 5, 14, 3, 0, 19, 6, 20, 10, 1, 17, 16, 15, 4, 23, 18, 22, 12, 7, 21, 8, 11, 13], [6, 11, 3, 2, 12, 18, 0, 14, 9, 8, 13, 1, 4, 10, 7, 21, 19, 23, 5, 16, 22, 15, 20, 17]]
[[1, 2, 0, 13, 6, 10, 16, 11, 3, 5, 9, 12, 7, 8, 23, 18, 4, 15, 17, 20, 22, 14, 19, 21], [3, 7, 6, 4, 0, 14, 12, 8, 1, 15, 22, 16, 2, 11, 17, 20, 13, 5, 23, 18, 9, 10, 21, 19], [2, 9, 5, 14, 11, 0, 17, 20, 21, 10, 1, 13, 8, 4, 15, 3, 7, 19, 22, 6, 16, 12, 23, 18], [6, 11, 3, 2, 12, 18, 0, 13, 16, 21, 20, 1, 4, 7, 19, 22, 8, 23, 5, 14, 10, 9, 15, 17]]
[[1, 2, 0, 13, 12, 10, 7, 19, 3, 5, 9, 17, 16, 8, 20, 22, 4, 21, 14, 6, 18, 11, 23, 15], [3, 7, 12, 4, 0, 18, 2, 8, 1, 22, 11, 20, 6, 19, 17, 5, 13, 23, 15, 16, 10, 9, 21, 14], [2, 9, 5, 14, 8, 0, 12, 21, 17, 10, 1, 22, 20, 7, 15, 3, 19, 4, 11, 23, 6, 13, 18, 16], [6, 11, 4, 12, 2, 14, 0, 10, 20, 19, 7, 1, 3, 22, 5, 17, 21, 15, 23, 9, 8, 16, 13, 18]]
[[1, 2, 0, 15, 12, 10, 16, 22, 3, 5, 9, 23, 17, 7, 21, 8, 20, 4, 14, 11, 6, 18, 13, 19], [3, 7, 12, 4, 0, 6, 19, 8, 1, 11, 18, 21, 13, 2, 23, 22, 14, 15, 20, 5, 10, 9, 17, 16], [2, 9, 5, 13, 7, 0, 12, 18, 23, 10, 1, 20, 21, 16, 8, 17, 3, 19, 4, 15, 22, 6, 11, 14], [6, 11, 14, 5, 19, 3, 0, 9, 21, 7, 17, 1, 16, 23, 2, 20, 12, 10, 22, 4, 15, 8, 18, 13]]
[[1, 2, 0, 15, 12, 10, 14, 21, 3, 5, 9, 6, 17, 7, 11, 8, 19, 4, 20, 23, 22, 13, 18, 16], [3, 7, 12, 4, 0, 6, 19, 8, 1, 23, 20, 10, 13, 2, 22, 21, 14, 15, 9, 5, 11, 17, 16, 18], [2, 9, 5, 13, 18, 0, 12, 22, 4, 10, 1, 21, 20, 16, 7, 17, 3, 19, 8, 15, 6, 23, 14, 11], [6, 11, 14, 5, 19, 3, 0, 20, 10, 15, 8, 1, 16, 22, 2, 9, 12, 23, 21, 4, 7, 18, 13, 17]]
[[1, 2, 0, 15, 12, 10, 21, 22, 3, 5, 9, 20, 18, 7, 23, 8, 14, 11, 4, 6, 17, 19, 13, 16], [3, 7, 12, 4, 0, 20, 16, 8, 1, 23, 19, 10, 13, 2, 5, 22, 17, 6, 15, 11, 14, 9, 18, 21], [2, 9, 5, 13, 14, 0, 17, 6, 12, 10, 1, 15, 21, 16, 19, 23, 3, 7, 22, 4, 18, 8, 20, 11], [6, 11, 14, 17, 16, 13, 0, 19, 10, 18, 8, 1, 20, 5, 2, 21, 4, 3, 9, 7, 12, 15, 23, 22]]
[[1, 2, 0, 15, 12, 10, 16, 22, 3, 5, 9, 17, 18, 7, 19, 8, 20, 23, 4, 21, 6, 14, 13, 11], [3, 7, 12, 4, 0, 14, 19, 8, 1, 20, 11, 21, 13, 2, 16, 22, 5, 6, 15, 17, 23, 10, 18, 9], [2, 9, 5, 16, 17, 0, 21, 4, 12, 10, 1, 3, 20, 19, 23, 13, 11, 7, 14, 15, 8, 22, 6, 18], [6, 11, 14, 17, 19, 12, 0, 10, 21, 15, 7, 1, 5, 16, 2, 9, 13, 3, 20, 4, 18, 8, 23, 22]]
[[1, 2, 0, 15, 12, 10, 21, 16, 3, 5, 9, 22, 19, 7, 20, 8, 13, 6, 14, 4, 18, 17, 23, 11], [3, 7, 12, 4, 0, 18, 5, 8, 1, 21, 22, 9, 13, 2, 23, 16, 19, 14, 6, 15, 10, 11, 20, 17], [2, 9, 5, 16, 7, 0, 19, 20, 23, 10, 1, 18, 8, 11, 15, 21, 17, 3, 13, 22, 4, 14, 6, 12], [6, 11, 14, 18, 5, 4, 0, 21, 9, 8, 16, 1, 17, 23, 2, 22, 10, 12, 3, 20, 19, 7, 15, 13]]
[[1, 2, 0, 14, 11, 6, 17, 19, 3, 4, 16, 9, 7, 21, 8, 13, 22, 5, 20, 12, 23, 15, 10, 18], [3, 7, 11, 4, 0, 13, 16, 8, 1, 14, 17, 12, 2, 18, 19, 6, 15, 20, 5, 9, 10, 22, 23, 21], [2, 4, 5, 11, 9, 0, 15, 16, 21, 1, 23, 14, 10, 8, 3, 17, 18, 6, 7, 22, 19, 13, 20, 12], [6, 10, 13, 15, 16, 11, 0, 20, 17, 22, 1, 5, 18, 2, 21, 3, 4, 8, 12, 23, 7, 14, 9, 19]]
[[1, 2, 0, 12, 11, 9, 5, 20, 3, 6, 7, 16, 8, 19, 15, 22, 4, 13, 23, 17, 10, 18, 14, 21], [3, 7, 11, 4, 0, 18, 17, 8, 1, 22, 2, 10, 20, 23, 13, 6, 12, 15, 19, 5, 16, 9, 21, 14], [2, 6, 5, 13, 8, 0, 9, 21, 10, 1, 4, 20, 22, 14, 3, 11, 17, 23, 12, 7, 15, 19, 18, 16], [6, 10, 8, 15, 17, 16, 0, 11, 2, 23, 1, 7, 19, 22, 21, 3, 5, 4, 20, 12, 18, 14, 13, 9]]
[[1, 2, 0, 12, 9, 16, 3, 11, 4, 8, 7, 10, 6, 23, 19, 14, 17, 5, 21, 15, 13, 22, 18, 20], [3, 7, 9, 4, 0, 15, 1, 6, 12, 10, 2, 8, 11, 19, 23, 18, 13, 21, 5, 16, 17, 20, 14, 22], [2, 8, 5, 10, 14, 0, 18, 21, 9, 1, 13, 22, 7, 3, 15, 4, 19, 16, 20, 17, 6, 12, 23, 11], [6, 4, 11, 7, 1, 19, 0, 3, 10, 12, 8, 2, 9, 15, 21, 13, 18, 23, 16, 5, 22, 14, 20, 17]]
[[1, 2, 0, 12, 10, 9, 3, 17, 5, 8, 14, 7, 6, 23, 4, 20, 18, 11, 19, 16, 22, 13, 15, 21], [3, 7, 10, 4, 0, 16, 1, 6, 20, 13, 11, 2, 17, 19, 12, 5, 15, 14, 23, 9, 21, 8, 18, 22], [2, 8, 5, 13, 15, 0, 17, 14, 9, 1, 3, 22, 4, 10, 19, 12, 21, 18, 6, 7, 16, 20, 23, 11], [6, 4, 8, 7, 1, 12, 0, 3, 2, 18, 21, 20, 5, 22, 16, 17, 14, 15, 9, 23, 11, 10, 13, 19]]
[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]]
[[1, 2, 0, 13, 10, 9, 3, 19, 5, 8, 15, 7, 23, 6, 20, 4, 14, 12, 22, 11, 16, 18, 21, 17], [3, 7, 10, 4, 0, 12, 1, 6, 14, 22, 11, 2, 16, 19, 18, 13, 5, 9, 8, 15, 23, 20, 17, 21], [2, 8, 5, 14, 3, 0, 17, 20, 9, 1, 16, 12, 13, 11, 4, 19, 23, 18, 6, 22, 21, 7, 15, 10], [6, 4, 12, 7, 1, 10, 0, 3, 15, 20, 5, 16, 2, 18, 19, 8, 11, 23, 13, 14, 9, 22, 21, 17]]
[[1, 2, 0, 13, 11, 9, 18, 3, 5, 8, 4, 10, 15, 7, 21, 20, 22, 6, 17, 16, 12, 23, 19, 14], [3, 5, 11, 4, 0, 7, 14, 1, 2, 10, 13, 8, 19, 9, 16, 17, 6, 22, 20, 21, 23, 12, 15, 18], [2, 8, 5, 14, 13, 0, 19, 16, 9, 1, 12, 18, 22, 17, 15, 3, 21, 4, 23, 20, 6, 7, 10, 11], [6, 10, 12, 16, 14, 9, 0, 13, 19, 5, 1, 21, 2, 7, 4, 18, 3, 23, 15, 8, 22, 11, 20, 17]]
[[1, 2, 0, 11, 9, 6, 8, 3, 5, 13, 16, 7, 21, 4, 15, 22, 20, 18, 23, 12, 10, 19, 14, 17], [3, 6, 9, 4, 0, 2, 7, 1, 13, 5, 12, 8, 14, 11, 10, 18, 23, 22, 20, 16, 15, 17, 21, 19], [2, 8, 5, 12, 11, 0, 1, 15, 6, 18, 17, 14, 13, 3, 4, 16, 7, 21, 19, 9, 23, 10, 20, 22], [6, 3, 10, 1, 7, 12, 0, 4, 17, 14, 2, 22, 5, 21, 9, 19, 20, 8, 23, 15, 16, 13, 11, 18]]
[[1, 2, 0, 11, 9, 6, 8, 3, 5, 13, 20, 7, 22, 4, 15, 17, 21, 14, 10, 12, 18, 23, 19, 16], [3, 6, 9, 4, 0, 2, 7, 1, 13, 5, 12, 8, 14, 11, 10, 23, 19, 22, 15, 20, 16, 17, 21, 18], [2, 8, 5, 12, 11, 0, 1, 15, 6, 18, 17, 14, 13, 3, 4, 16, 7, 21, 19, 9, 22, 10, 23, 20], [6, 3, 10, 1, 7, 12, 0, 4, 17, 14, 2, 22, 5, 21, 9, 19, 23, 8, 20, 15, 18, 13, 11, 16]]
[[1, 2, 0, 12, 10, 6, 16, 3, 17, 8, 11, 4, 7, 22, 19, 14, 5, 9, 23, 15, 18, 13, 21, 20], [3, 6, 10, 4, 0, 2, 7, 1, 13, 19, 5, 12, 16, 14, 8, 22, 11, 23, 9, 18, 15, 17, 20, 21], [2, 8, 5, 7, 14, 0, 17, 13, 9, 1, 20, 10, 21, 3, 15, 4, 6, 16, 19, 23, 11, 22, 12, 18], [6, 3, 11, 1, 7, 12, 0, 4, 18, 14, 16, 2, 5, 19, 9, 23, 10, 22, 8, 13, 21, 20, 17, 15]]
[[1, 2, 0, 12, 10, 9, 17, 3, 5, 8, 13, 6, 7, 4, 22, 23, 18, 11, 20, 14, 16, 15, 19, 21], [3, 6, 10, 4, 0, 15, 7, 1, 18, 14, 11, 2, 17, 12, 21, 16, 5, 13, 19, 8, 23, 9, 20, 22], [2, 8, 5, 6, 14, 0, 10, 15, 9, 1, 3, 22, 4, 20, 12, 18, 19, 16, 7, 17, 21, 13, 23, 11], [6, 3, 9, 1, 7, 13, 0, 4, 20, 2, 21, 14, 16, 5, 11, 17, 12, 15, 22, 23, 8, 10, 18, 19]]
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]
[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]
[[1, 2, 0, 11, 9, 6, 8, 3, 5, 13, 15, 7, 21, 4, 22, 20, 17, 23, 14, 12, 10, 19, 18, 16], [3, 6, 9, 4, 0, 2, 7, 1, 13, 5, 14, 8, 10, 11, 12, 23, 19, 20, 15, 22, 21, 17, 16, 18], [2, 8, 5, 12, 11, 0, 1, 15, 6, 18, 4, 10, 13, 3, 20, 16, 7, 14, 19, 9, 17, 23, 21, 22], [1, 0, 10, 7, 6, 14, 4, 3, 17, 12, 2, 20, 9, 21, 5, 22, 18, 8, 16, 23, 11, 13, 15, 19]]
[[1, 2, 0, 11, 9, 6, 8, 3, 5, 13, 15, 7, 17, 4, 16, 20, 22, 19, 23, 12, 10, 18, 14, 21], [3, 6, 9, 4, 0, 2, 7, 1, 13, 5, 14, 8, 10, 11, 12, 18, 23, 21, 22, 16, 17, 20, 15, 19], [2, 8, 5, 12, 11, 0, 1, 15, 6, 18, 4, 10, 13, 3, 21, 16, 7, 14, 19, 9, 22, 17, 23, 20], [1, 0, 10, 7, 6, 14, 4, 3, 17, 12, 2, 21, 9, 20, 5, 23, 18, 8, 16, 22, 13, 11, 19, 15]]
[[1, 2, 0, 8, 9, 14, 17, 3, 7, 12, 6, 19, 4, 21, 15, 5, 13, 10, 11, 18, 23, 16, 20, 22], [3, 6, 9, 4, 0, 11, 7, 1, 17, 10, 2, 16, 8, 22, 20, 13, 5, 12, 14, 23, 18, 19, 15, 21], [2, 8, 5, 1, 12, 0, 10, 19, 3, 15, 18, 7, 13, 4, 9, 14, 21, 23, 6, 11, 17, 22, 16, 20], [1, 0, 11, 7, 6, 9, 4, 3, 14, 5, 16, 2, 20, 21, 8, 19, 10, 18, 17, 15, 12, 13, 23, 22]]
[[1, 2, 0, 12, 9, 16, 19, 3, 4, 8, 6, 18, 7, 23, 22, 14, 17, 5, 20, 10, 11, 13, 15, 21], [3, 6, 9, 4, 0, 15, 7, 1, 12, 10, 2, 14, 19, 22, 23, 18, 13, 20, 5, 8, 21, 17, 16, 11], [2, 8, 5, 10, 14, 0, 20, 18, 9, 1, 13, 23, 6, 3, 15, 4, 22, 16, 21, 11, 12, 7, 17, 19], [1, 0, 11, 7, 6, 17, 4, 3, 22, 23, 14, 2, 13, 12, 10, 21, 19, 5, 20, 16, 18, 15, 8, 9]]
[[1, 2, 0, 13, 10, 9, 18, 3, 5, 8, 14, 6, 23, 7, 4, 20, 17, 19, 11, 16, 22, 12, 15, 21], [3, 6, 10, 4, 0, 16, 7, 1, 20, 12, 11, 2, 19, 18, 13, 5, 15, 23, 14, 9, 21, 8, 17, 22], [2, 8, 5, 12, 15, 0, 14, 18, 9, 1, 3, 22, 10, 4, 19, 13, 21, 7, 17, 6, 16, 20, 23, 11], [1, 0, 12, 7, 6, 17, 4, 3, 18, 10, 9, 19, 2, 20, 21, 23, 22, 5, 8, 11, 13, 14, 16, 15]]
[[1, 2, 0, 13, 10, 9, 19, 3, 5, 8, 15, 6, 23, 7, 18, 4, 21, 14, 17, 11, 12, 22, 16, 20], [3, 6, 10, 4, 0, 12, 7, 1, 17, 21, 11, 2, 18, 19, 23, 13, 8, 16, 5, 15, 9, 20, 14, 22], [2, 8, 5, 12, 16, 0, 18, 19, 9, 1, 7, 13, 14, 22, 3, 23, 17, 4, 20, 10, 6, 15, 11, 21], [1, 0, 12, 7, 6, 10, 4, 3, 19, 14, 5, 18, 2, 17, 9, 16, 15, 13, 11, 8, 23, 22, 21, 20]]
[[1, 2, 0, 13, 10, 9, 19, 3, 5, 8, 15, 6, 21, 7, 23, 4, 22, 12, 14, 11, 16, 17, 20, 18], [3, 6, 10, 4, 0, 18, 7, 1, 22, 12, 11, 2, 23, 19, 21, 13, 5, 8, 16, 15, 14, 20, 17, 9], [2, 8, 5, 11, 16, 0, 12, 20, 9, 1, 6, 14, 10, 22, 3, 19, 17, 4, 15, 18, 21, 7, 23, 13], [1, 0, 12, 7, 6, 17, 4, 3, 16, 10, 9, 23, 2, 21, 19, 20, 8, 5, 22, 14, 15, 13, 18, 11]]
[[1, 2, 0, 13, 10, 16, 21, 3, 22, 8, 15, 6, 23, 7, 18, 4, 17, 5, 20, 12, 14, 11, 9, 19], [3, 6, 10, 4, 0, 18, 7, 1, 14, 17, 11, 2, 9, 21, 16, 13, 8, 12, 19, 5, 22, 15, 23, 20], [2, 8, 5, 14, 7, 0, 22, 10, 9, 1, 4, 23, 11, 3, 13, 20, 19, 16, 15, 17, 18, 6, 21, 12], [1, 0, 12, 7, 6, 20, 4, 3, 15, 11, 17, 9, 2, 16, 21, 8, 13, 10, 23, 22, 5, 14, 19, 18]]
[[1, 2, 0, 13, 10, 9, 17, 3, 5, 8, 15, 6, 14, 7, 18, 4, 23, 11, 12, 21, 16, 22, 19, 20], [3, 6, 10, 4, 0, 16, 7, 1, 14, 22, 11, 2, 5, 17, 21, 13, 12, 15, 23, 18, 9, 8, 20, 19], [2, 8, 5, 14, 3, 0, 18, 20, 9, 1, 12, 16, 23, 11, 4, 17, 13, 22, 19, 6, 21, 7, 15, 10], [1, 0, 12, 7, 6, 11, 4, 3, 13, 23, 16, 5, 2, 8, 15, 14, 10, 21, 22, 20, 19, 17, 18, 9]]
[[1, 2, 0, 13, 10, 9, 17, 3, 5, 8, 16, 6, 14, 7, 22, 23, 4, 11, 15, 20, 21, 19, 12, 18], [3, 6, 10, 4, 0, 14, 7, 1, 15, 20, 11, 2, 9, 17, 18, 19, 13, 16, 5, 8, 12, 23, 21, 22], [2, 8, 5, 14, 17, 0, 19, 12, 9, 1, 18, 7, 11, 4, 15, 3, 6, 13, 21, 16, 22, 10, 23, 20], [1, 0, 12, 7, 6, 15, 4, 3, 14, 11, 20, 9, 2, 21, 8, 5, 23, 22, 19, 18, 10, 13, 17, 16]]
[[1, 2, 0, 12, 9, 14, 17, 3, 4, 8, 6, 13, 7, 20, 15, 5, 19, 10, 16, 18, 11, 23, 21, 22], [3, 6, 9, 4, 0, 16, 7, 1, 12, 10, 2, 5, 17, 21, 23, 13, 11, 8, 14, 22, 19, 15, 20, 18], [2, 4, 5, 13, 8, 0, 10, 19, 1, 15, 18, 20, 3, 12, 9, 14, 7, 22, 6, 16, 21, 11, 23, 17], [1, 0, 11, 7, 6, 10, 4, 3, 20, 16, 5, 2, 22, 14, 13, 23, 9, 19, 21, 17, 8, 18, 12, 15]]
[[1, 2, 0, 12, 9, 3, 16, 17, 7, 14, 6, 13, 5, 21, 4, 18, 10, 8, 19, 15, 22, 11, 23, 20], [3, 6, 9, 4, 0, 1, 5, 13, 19, 10, 2, 17, 16, 18, 12, 21, 14, 22, 7, 20, 8, 23, 11, 15], [2, 7, 5, 13, 15, 0, 17, 8, 1, 4, 22, 21, 3, 12, 11, 9, 6, 16, 23, 18, 10, 14, 20, 19], [1, 0, 11, 5, 6, 3, 4, 12, 21, 22, 17, 2, 7, 14, 13, 19, 18, 10, 16, 15, 23, 8, 9, 20]]
[[1, 2, 0, 11, 9, 8, 3, 5, 7, 12, 14, 6, 4, 20, 17, 21, 23, 10, 13, 16, 18, 22, 15, 19], [3, 5, 9, 4, 0, 6, 1, 2, 12, 7, 15, 8, 11, 22, 13, 16, 10, 23, 17, 21, 19, 20, 14, 18], [2, 7, 5, 12, 14, 0, 16, 8, 1, 19, 18, 22, 13, 3, 15, 4, 17, 6, 21, 20, 9, 10, 23, 11], [1, 0, 10, 6, 5, 4, 3, 15, 18, 16, 2, 17, 23, 19, 21, 7, 9, 11, 8, 13, 22, 14, 20, 12]]
[[1, 2, 0, 12, 9, 16, 3, 11, 7, 15, 5, 8, 6, 23, 19, 4, 10, 13, 14, 18, 22, 20, 21, 17], [3, 5, 9, 4, 0, 6, 1, 13, 18, 10, 2, 22, 16, 19, 23, 12, 15, 11, 20, 7, 8, 14, 17, 21], [2, 7, 5, 13, 10, 0, 17, 8, 1, 20, 16, 21, 23, 14, 3, 9, 4, 18, 6, 12, 15, 22, 11, 19], [1, 0, 11, 6, 5, 4, 3, 16, 21, 17, 22, 2, 13, 12, 20, 19, 7, 9, 23, 15, 14, 8, 10, 18]]
[[1, 2, 0, 8, 9, 17, 18, 3, 7, 14, 6, 13, 11, 12, 4, 5, 23, 15, 10, 16, 22, 20, 21, 19], [3, 6, 9, 4, 0, 16, 7, 1, 18, 10, 2, 23, 21, 5, 8, 12, 13, 20, 14, 17, 19, 15, 11, 22], [2, 0, 1, 11, 14, 18, 10, 8, 13, 20, 19, 12, 3, 7, 15, 4, 22, 5, 17, 6, 21, 9, 23, 16], [5, 8, 11, 13, 16, 0, 14, 18, 1, 22, 23, 2, 17, 3, 6, 20, 4, 12, 7, 21, 15, 19, 9, 10]]
[[1, 2, 0, 8, 9, 17, 19, 3, 7, 15, 6, 14, 23, 12, 22, 4, 21, 18, 5, 10, 16, 20, 11, 13], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 21, 18, 11, 5, 8, 14, 23, 22, 15, 17, 13, 12, 20], [2, 0, 1, 12, 15, 19, 10, 8, 18, 21, 20, 22, 13, 3, 4, 14, 9, 5, 7, 17, 6, 16, 23, 11], [5, 8, 11, 14, 16, 0, 15, 19, 1, 13, 21, 2, 20, 9, 3, 6, 4, 22, 23, 7, 12, 10, 17, 18]]
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 13, 6, 18, 11, 4, 20, 10, 19, 14, 12, 8, 17, 23, 21, 22], [3, 6, 9, 4, 0, 15, 7, 1, 12, 10, 2, 23, 17, 5, 22, 13, 21, 8, 16, 14, 11, 18, 19, 20], [2, 0, 1, 12, 14, 3, 16, 18, 19, 4, 21, 7, 5, 8, 9, 6, 15, 20, 11, 13, 23, 22, 10, 17], [5, 8, 11, 13, 15, 0, 17, 12, 1, 20, 23, 2, 7, 3, 21, 4, 22, 6, 19, 18, 9, 14, 16, 10]]
[[1, 2, 0, 5, 9, 7, 15, 3, 12, 13, 6, 22, 20, 4, 21, 10, 11, 14, 23, 18, 8, 17, 16, 19], [3, 6, 9, 4, 0, 15, 7, 1, 16, 10, 2, 18, 19, 5, 23, 13, 17, 8, 21, 22, 14, 11, 12, 20], [2, 0, 1, 12, 14, 3, 16, 18, 20, 4, 17, 23, 5, 8, 9, 6, 15, 21, 19, 7, 13, 10, 11, 22], [5, 8, 11, 13, 15, 0, 17, 16, 1, 21, 18, 2, 23, 3, 19, 4, 7, 6, 10, 14, 22, 9, 20, 12]]
[[1, 2, 0, 12, 9, 13, 18, 3, 19, 15, 6, 14, 7, 17, 23, 4, 22, 5, 10, 21, 16, 8, 20, 11], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 22, 18, 8, 5, 12, 14, 23, 15, 11, 13, 17, 19, 21], [2, 0, 1, 8, 7, 14, 11, 10, 13, 5, 4, 19, 23, 3, 9, 21, 18, 16, 17, 6, 15, 20, 12, 22], [5, 8, 11, 14, 16, 0, 13, 20, 1, 19, 22, 2, 21, 6, 3, 17, 4, 15, 23, 9, 7, 12, 10, 18]]
[[1, 2, 0, 12, 9, 13, 18, 3, 19, 15, 6, 14, 7, 17, 23, 4, 22, 5, 10, 21, 16, 8, 20, 11], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 22, 18, 8, 5, 12, 14, 23, 15, 11, 13, 17, 19, 21], [2, 0, 1, 8, 7, 14, 11, 10, 13, 5, 4, 19, 23, 3, 9, 21, 15, 22, 17, 6, 12, 16, 18, 20], [5, 8, 11, 14, 16, 0, 13, 20, 1, 19, 22, 2, 21, 6, 3, 17, 4, 15, 23, 9, 7, 12, 10, 18]]
[[1, 2, 0, 12, 9, 13, 18, 3, 19, 15, 6, 14, 7, 17, 23, 4, 22, 5, 10, 21, 16, 8, 20, 11], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 22, 18, 8, 5, 12, 14, 23, 15, 11, 13, 17, 19, 21], [2, 0, 1, 8, 7, 14, 11, 10, 13, 5, 4, 19, 23, 3, 9, 21, 12, 20, 17, 6, 18, 22, 15, 16], [5, 8, 11, 14, 16, 0, 13, 20, 1, 19, 22, 2, 21, 6, 3, 17, 4, 15, 23, 9, 7, 12, 10, 18]]
[[1, 2, 0, 12, 9, 11, 17, 3, 5, 15, 6, 8, 7, 20, 19, 4, 21, 10, 16, 22, 23, 18, 14, 13], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 20, 17, 8, 5, 12, 14, 15, 11, 13, 18, 23, 21, 22], [2, 0, 1, 8, 7, 14, 11, 10, 13, 5, 4, 18, 19, 3, 9, 16, 23, 20, 6, 21, 22, 12, 17, 15], [5, 8, 11, 14, 16, 0, 13, 19, 1, 18, 20, 2, 22, 6, 3, 21, 4, 23, 9, 7, 10, 15, 12, 17]]
[[1, 2, 0, 12, 9, 11, 17, 3, 5, 14, 6, 8, 7, 19, 4, 21, 23, 10, 15, 22, 16, 18, 13, 20], [3, 6, 9, 4, 0, 16, 7, 1, 19, 10, 2, 15, 17, 5, 12, 20, 13, 14, 8, 18, 11, 22, 23, 21], [2, 0, 1, 6, 15, 7, 9, 16, 10, 3, 19, 4, 21, 12, 22, 11, 5, 23, 17, 8, 14, 13, 20, 18], [5, 8, 11, 13, 16, 0, 18, 19, 1, 20, 15, 2, 22, 3, 23, 10, 4, 21, 6, 7, 9, 17, 12, 14]]
[[1, 2, 0, 12, 9, 17, 18, 3, 21, 14, 6, 23, 7, 22, 4, 5, 8, 15, 10, 13, 11, 16, 19, 20], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 15, 18, 5, 12, 22, 13, 23, 14, 8, 19, 17, 11, 21], [2, 0, 1, 6, 15, 7, 9, 16, 10, 3, 20, 4, 22, 17, 19, 11, 5, 18, 13, 21, 8, 14, 23, 12], [5, 8, 11, 13, 16, 0, 19, 20, 1, 22, 15, 2, 17, 3, 23, 10, 4, 12, 21, 6, 7, 18, 9, 14]]
[[1, 2, 0, 12, 9, 17, 18, 3, 21, 14, 6, 23, 7, 22, 4, 5, 8, 15, 10, 13, 11, 16, 19, 20], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 15, 18, 5, 12, 22, 13, 23, 14, 8, 19, 17, 11, 21], [2, 0, 1, 6, 15, 7, 9, 16, 10, 3, 20, 4, 19, 21, 13, 11, 5, 18, 22, 23, 8, 14, 17, 12], [5, 8, 11, 13, 16, 0, 19, 20, 1, 22, 15, 2, 17, 3, 23, 10, 4, 12, 21, 6, 7, 18, 9, 14]]
[[1, 2, 0, 12, 9, 17, 18, 3, 21, 14, 6, 23, 7, 22, 4, 5, 8, 15, 10, 13, 11, 16, 19, 20], [3, 6, 9, 4, 0, 16, 7, 1, 20, 10, 2, 15, 18, 5, 12, 22, 13, 23, 14, 8, 19, 17, 11, 21], [2, 0, 1, 6, 15, 7, 9, 16, 10, 3, 20, 4, 13, 23, 22, 11, 5, 18, 19, 17, 8, 14, 21, 12], [5, 8, 11, 13, 16, 0, 19, 20, 1, 22, 15, 2, 17, 3, 23, 10, 4, 12, 21, 6, 7, 18, 9, 14]]
[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 17, 22, 23, 13, 10, 16, 18, 20, 15], [3, 6, 9, 4, 0, 17, 7, 1, 21, 10, 2, 16, 19, 5, 12, 11, 15, 13, 23, 14, 8, 20, 18, 22], [2, 0, 1, 6, 15, 18, 9, 13, 22, 3, 20, 23, 8, 17, 5, 16, 4, 7, 14, 11, 21, 10, 12, 19], [5, 8, 11, 13, 17, 0, 20, 21, 1, 15, 16, 2, 18, 3, 23, 9, 10, 4, 12, 22, 6, 7, 19, 14]]
[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 17, 18, 22, 20, 10, 16, 23, 15, 13], [3, 6, 9, 4, 0, 17, 7, 1, 21, 10, 2, 16, 19, 5, 12, 11, 15, 13, 23, 14, 8, 20, 18, 22], [2, 0, 1, 6, 15, 18, 9, 13, 22, 3, 20, 23, 5, 17, 11, 16, 4, 7, 12, 8, 21, 10, 19, 14], [5, 8, 11, 13, 17, 0, 20, 21, 1, 15, 16, 2, 23, 3, 22, 9, 10, 4, 19, 18, 6, 7, 14, 12]]
[[1, 2, 0, 12, 9, 11, 19, 3, 5, 14, 6, 8, 7, 21, 4, 17, 23, 18, 15, 10, 16, 22, 13, 20], [3, 6, 9, 4, 0, 17, 7, 1, 21, 10, 2, 16, 19, 5, 12, 11, 15, 13, 23, 14, 8, 20, 18, 22], [2, 0, 1, 6, 15, 18, 9, 13, 22, 3, 20, 23, 11, 17, 8, 16, 4, 7, 19, 5, 21, 10, 14, 12], [5, 8, 11, 13, 17, 0, 20, 21, 1, 15, 16, 2, 22, 3, 18, 9, 10, 4, 14, 23, 6, 7, 12, 19]]
[[1, 2, 0, 12, 9, 18, 21, 3, 15, 14, 6, 13, 7, 23, 4, 20, 22, 16, 19, 5, 8, 10, 17, 11], [3, 6, 9, 4, 0, 17, 7, 1, 22, 10, 2, 16, 21, 5, 12, 11, 15, 13, 8, 23, 19, 14, 18, 20], [2, 0, 1, 6, 15, 12, 9, 13, 21, 3, 18, 14, 20, 17, 19, 16, 4, 7, 22, 11, 5, 23, 10, 8], [5, 8, 11, 13, 17, 0, 18, 22, 1, 15, 16, 2, 23, 3, 20, 9, 10, 4, 6, 21, 14, 19, 7, 12]]
[[1, 2, 0, 12, 9, 18, 19, 3, 21, 14, 6, 13, 7, 23, 4, 5, 8, 22, 15, 10, 17, 16, 20, 11], [3, 6, 9, 4, 0, 17, 7, 1, 20, 10, 2, 22, 19, 5, 12, 23, 15, 13, 8, 14, 18, 11, 21, 16], [2, 0, 1, 6, 15, 3, 5, 13, 7, 12, 14, 18, 22, 8, 23, 16, 4, 21, 20, 17, 11, 19, 9, 10], [5, 8, 11, 13, 17, 0, 18, 20, 1, 21, 22, 2, 16, 3, 15, 14, 12, 4, 6, 23, 7, 9, 10, 19]]
[[1, 2, 0, 12, 9, 17, 19, 3, 20, 15, 6, 22, 7, 11, 23, 4, 8, 18, 5, 10, 16, 14, 13, 21], [3, 6, 9, 4, 0, 16, 7, 1, 13, 10, 2, 18, 19, 21, 5, 12, 14, 22, 23, 15, 17, 8, 20, 11], [2, 0, 1, 5, 7, 13, 17, 8, 4, 22, 23, 14, 10, 3, 16, 18, 11, 20, 21, 9, 6, 15, 19, 12], [5, 8, 11, 14, 16, 0, 21, 13, 1, 23, 18, 2, 17, 7, 3, 22, 4, 12, 10, 20, 19, 6, 15, 9]]
[[1, 2, 0, 12, 9, 11, 19, 3, 5, 16, 6, 8, 7, 21, 23, 14, 4, 22, 13, 10, 17, 18, 20, 15], [3, 6, 9, 4, 0, 17, 7, 1, 14, 10, 2, 21, 19, 8, 13, 5, 12, 15, 23, 16, 11, 20, 18, 22], [2, 0, 1, 13, 7, 16, 20, 10, 12, 15, 4, 19, 22, 14, 3, 17, 18, 9, 5, 23, 21, 6, 8, 11], [5, 8, 11, 15, 17, 0, 13, 14, 1, 20, 21, 2, 23, 6, 7, 3, 22, 4, 19, 18, 9, 10, 16, 12]]
[[1, 2, 0, 12, 9, 11, 19, 3, 5, 16, 6, 8, 7, 21, 22, 14, 4, 18, 20, 10, 17, 23, 15, 13], [3, 6, 9, 4, 0, 17, 7, 1, 14, 10, 2, 21, 19, 8, 13, 5, 12, 15, 23, 16, 11, 20, 18, 22], [2, 0, 1, 13, 7, 12, 20, 10, 19, 15, 4, 16, 18, 14, 3, 17, 23, 9, 5, 22, 21, 6, 8, 11], [5, 8, 11, 15, 17, 0, 13, 14, 1, 20, 21, 2, 22, 6, 7, 3, 18, 4, 16, 23, 9, 10, 12, 19]]
[[1, 2, 0, 12, 9, 11, 18, 3, 5, 16, 6, 8, 7, 21, 19, 14, 4, 23, 10, 15, 17, 22, 13, 20], [3, 6, 9, 4, 0, 17, 7, 1, 14, 10, 2, 21, 18, 8, 13, 5, 12, 15, 16, 23, 11, 20, 19, 22], [2, 0, 1, 13, 7, 18, 20, 10, 16, 15, 4, 12, 23, 14, 3, 17, 22, 9, 19, 5, 21, 6, 8, 11], [5, 8, 11, 15, 17, 0, 13, 14, 1, 20, 21, 2, 19, 6, 7, 3, 23, 4, 22, 12, 9, 10, 18, 16]]
[[1, 2, 0, 12, 9, 18, 21, 3, 23, 16, 6, 20, 7, 15, 11, 22, 4, 8, 19, 5, 14, 10, 13, 17], [3, 6, 9, 4, 0, 17, 7, 1, 14, 10, 2, 19, 21, 8, 13, 5, 12, 15, 20, 22, 23, 16, 11, 18], [2, 0, 1, 13, 7, 20, 22, 10, 18, 15, 4, 23, 8, 14, 3, 17, 5, 9, 12, 6, 16, 11, 19, 21], [5, 8, 11, 15, 17, 0, 13, 14, 1, 22, 19, 2, 20, 6, 7, 3, 23, 4, 21, 10, 12, 18, 9, 16]]
[[1, 2, 0, 9, 7, 3, 13, 11, 6, 5, 16, 4, 20, 8, 18, 17, 21, 19, 22, 15, 23, 10, 14, 12], [3, 6, 7, 4, 0, 1, 5, 8, 2, 13, 18, 9, 21, 11, 16, 22, 20, 10, 17, 12, 14, 19, 23, 15], [2, 0, 1, 10, 12, 8, 15, 17, 14, 19, 11, 3, 13, 4, 5, 16, 6, 18, 7, 20, 9, 23, 21, 22], [5, 4, 9, 6, 1, 0, 3, 11, 13, 2, 22, 7, 20, 8, 19, 18, 21, 23, 15, 14, 12, 16, 10, 17]]
[[1, 2, 0, 10, 7, 3, 16, 12, 6, 19, 5, 21, 4, 22, 17, 14, 8, 15, 11, 20, 9, 18, 23, 13], [3, 6, 7, 4, 0, 1, 5, 8, 2, 18, 16, 22, 10, 21, 9, 11, 12, 23, 14, 13, 17, 19, 15, 20], [2, 0, 1, 11, 13, 14, 8, 4, 17, 20, 3, 10, 18, 7, 15, 5, 9, 6, 21, 23, 16, 12, 19, 22], [5, 4, 9, 6, 1, 0, 3, 14, 18, 2, 21, 23, 19, 16, 7, 20, 13, 22, 8, 12, 15, 10, 17, 11]]
[[1, 2, 0, 10, 7, 3, 9, 12, 6, 8, 5, 14, 4, 11, 13, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 6, 7, 4, 0, 1, 5, 8, 2, 12, 9, 15, 10, 18, 21, 19, 14, 23, 22, 11, 17, 16, 13, 20], [2, 0, 1, 11, 13, 15, 8, 18, 17, 19, 3, 10, 7, 14, 4, 16, 5, 6, 12, 20, 9, 22, 23, 21], [5, 4, 9, 6, 1, 0, 3, 10, 12, 2, 7, 21, 8, 20, 15, 14, 19, 22, 23, 16, 13, 11, 17, 18]]
[[1, 2, 0, 10, 7, 3, 16, 13, 6, 18, 5, 9, 22, 4, 12, 21, 8, 19, 11, 20, 17, 23, 14, 15], [3, 6, 7, 4, 0, 1, 5, 8, 2, 15, 16, 17, 11, 10, 19, 20, 13, 12, 22, 21, 9, 14, 23, 18], [2, 0, 1, 11, 14, 15, 17, 18, 4, 21, 6, 12, 3, 5, 8, 13, 9, 10, 19, 7, 23, 16, 20, 22], [5, 4, 9, 6, 1, 0, 3, 20, 15, 2, 19, 18, 22, 21, 16, 8, 14, 23, 11, 10, 7, 13, 12, 17]]
[[1, 2, 0, 10, 7, 3, 9, 13, 6, 8, 5, 14, 11, 4, 12, 18, 23, 15, 17, 16, 21, 22, 20, 19], [3, 6, 7, 4, 0, 1, 5, 8, 2, 13, 9, 19, 18, 10, 22, 11, 20, 16, 21, 15, 17, 12, 23, 14], [2, 0, 1, 11, 14, 10, 8, 4, 16, 17, 15, 12, 3, 22, 7, 5, 6, 18, 9, 23, 19, 13, 21, 20], [5, 4, 9, 6, 1, 0, 3, 10, 13, 2, 7, 20, 22, 8, 18, 17, 19, 15, 14, 16, 11, 23, 12, 21]]
[[1, 2, 0, 9, 7, 14, 3, 11, 5, 6, 21, 4, 16, 20, 8, 23, 22, 10, 13, 15, 18, 17, 12, 19], [3, 5, 7, 4, 0, 6, 1, 8, 2, 14, 19, 9, 10, 23, 11, 20, 18, 16, 17, 12, 22, 13, 15, 21], [2, 0, 1, 10, 12, 11, 14, 3, 17, 19, 7, 15, 13, 4, 16, 5, 6, 18, 8, 20, 9, 23, 21, 22], [5, 3, 9, 1, 6, 0, 4, 11, 14, 2, 20, 7, 22, 17, 8, 19, 21, 13, 23, 15, 10, 16, 12, 18]]
[[1, 2, 0, 10, 7, 13, 3, 9, 5, 4, 6, 18, 19, 8, 16, 14, 15, 11, 17, 20, 12, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 13, 19, 18, 9, 20, 22, 11, 15, 21, 16, 23, 12, 17, 14], [2, 0, 1, 11, 12, 8, 15, 4, 14, 17, 3, 10, 7, 22, 5, 16, 6, 18, 9, 21, 19, 20, 23, 13], [5, 3, 9, 1, 6, 0, 4, 13, 10, 2, 8, 18, 19, 7, 17, 23, 21, 14, 11, 12, 22, 16, 20, 15]]
[[1, 2, 0, 10, 7, 14, 3, 9, 5, 4, 6, 13, 11, 12, 8, 17, 15, 16, 20, 18, 19, 23, 21, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 10, 14, 21, 17, 19, 9, 11, 23, 20, 16, 22, 12, 15, 13, 18], [2, 0, 1, 11, 13, 15, 10, 4, 14, 19, 17, 12, 3, 7, 18, 16, 5, 6, 8, 20, 9, 22, 23, 21], [5, 3, 9, 1, 6, 0, 4, 14, 10, 2, 8, 20, 15, 23, 7, 12, 19, 21, 22, 16, 11, 17, 18, 13]]
[[1, 2, 0, 10, 7, 11, 3, 13, 5, 17, 6, 8, 22, 4, 20, 23, 15, 19, 14, 9, 18, 12, 21, 16], [3, 5, 7, 4, 0, 6, 1, 8, 2, 20, 11, 13, 9, 10, 17, 21, 14, 16, 15, 22, 12, 18, 23, 19], [2, 0, 1, 11, 10, 7, 16, 15, 18, 13, 14, 12, 3, 21, 4, 5, 17, 6, 19, 8, 23, 9, 20, 22], [5, 3, 9, 1, 6, 0, 4, 12, 20, 2, 18, 21, 7, 15, 22, 13, 23, 19, 10, 17, 8, 11, 14, 16]]
[[1, 2, 0, 10, 7, 15, 3, 13, 5, 19, 6, 14, 11, 4, 12, 8, 23, 18, 21, 20, 9, 17, 16, 22], [3, 5, 7, 4, 0, 6, 1, 8, 2, 12, 15, 22, 18, 10, 19, 13, 20, 11, 9, 23, 21, 16, 17, 14], [2, 0, 1, 11, 14, 8, 10, 4, 16, 13, 17, 12, 3, 19, 7, 21, 5, 6, 15, 9, 22, 18, 23, 20], [5, 3, 9, 1, 6, 0, 4, 18, 12, 2, 21, 19, 8, 16, 22, 20, 13, 23, 7, 11, 15, 10, 14, 17]]
[[1, 2, 0, 13, 10, 8, 19, 3, 18, 17, 15, 6, 22, 7, 12, 4, 20, 21, 5, 11, 23, 9, 14, 16], [3, 6, 10, 4, 0, 17, 7, 1, 20, 8, 11, 2, 16, 19, 5, 13, 18, 14, 12, 15, 9, 23, 21, 22], [2, 8, 3, 0, 16, 1, 4, 13, 5, 14, 20, 15, 7, 12, 22, 23, 6, 18, 21, 10, 19, 17, 9, 11], [5, 9, 12, 14, 17, 0, 20, 8, 7, 1, 18, 16, 2, 22, 3, 21, 11, 4, 10, 23, 6, 15, 13, 19]]
[[1, 2, 0, 12, 10, 18, 19, 3, 22, 8, 14, 6, 7, 23, 4, 5, 20, 16, 15, 11, 17, 13, 9, 21], [3, 6, 10, 4, 0, 17, 7, 1, 15, 21, 11, 2, 19, 5, 12, 23, 9, 13, 22, 14, 18, 16, 20, 8], [2, 8, 3, 0, 15, 14, 20, 12, 9, 1, 6, 18, 21, 22, 19, 16, 4, 11, 17, 5, 10, 7, 23, 13], [5, 2, 1, 13, 17, 0, 11, 10, 19, 22, 7, 6, 15, 3, 23, 12, 20, 4, 21, 8, 16, 18, 9, 14]]
[[1, 2, 0, 12, 11, 4, 13, 3, 16, 8, 6, 5, 7, 10, 23, 22, 9, 14, 19, 20, 18, 15, 21, 17], [3, 6, 11, 4, 0, 12, 7, 1, 17, 19, 2, 10, 13, 5, 21, 9, 22, 18, 8, 15, 14, 20, 23, 16], [2, 8, 3, 0, 5, 14, 10, 12, 9, 1, 15, 20, 16, 21, 4, 6, 7, 23, 17, 11, 19, 22, 13, 18], [5, 10, 7, 13, 12, 0, 11, 2, 19, 17, 1, 6, 4, 3, 22, 18, 21, 9, 15, 8, 23, 16, 14, 20]]
[[1, 2, 0, 12, 11, 16, 19, 3, 18, 8, 6, 14, 7, 20, 4, 21, 17, 5, 9, 10, 23, 22, 15, 13], [3, 6, 11, 4, 0, 8, 7, 1, 13, 16, 2, 10, 19, 5, 12, 17, 21, 20, 22, 14, 15, 9, 23, 18], [2, 8, 3, 0, 15, 18, 4, 12, 9, 1, 14, 21, 20, 23, 22, 6, 5, 13, 16, 11, 7, 19, 10, 17], [5, 10, 7, 13, 8, 0, 11, 2, 4, 19, 1, 6, 16, 3, 21, 22, 12, 18, 17, 9, 23, 14, 15, 20]]
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 12, 6, 14, 4, 22, 18, 10, 20, 23, 11, 17, 8, 13, 21, 19], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 21, 5, 23, 17, 12, 13, 22, 8, 18, 11, 20, 14, 16], [2, 7, 3, 0, 13, 1, 16, 5, 12, 15, 8, 19, 10, 14, 4, 18, 17, 6, 9, 21, 23, 11, 20, 22], [5, 8, 11, 12, 15, 0, 18, 19, 1, 20, 21, 2, 3, 22, 16, 4, 14, 23, 6, 7, 9, 10, 13, 17]]
[[1, 2, 0, 5, 9, 7, 15, 3, 16, 12, 6, 22, 4, 19, 18, 10, 20, 11, 21, 23, 8, 14, 17, 13], [3, 6, 9, 4, 0, 15, 7, 1, 19, 10, 2, 20, 5, 16, 23, 12, 22, 14, 8, 18, 21, 11, 13, 17], [2, 7, 3, 0, 13, 1, 16, 5, 12, 15, 8, 19, 10, 14, 4, 18, 17, 6, 9, 20, 11, 22, 23, 21], [5, 8, 11, 12, 15, 0, 18, 19, 1, 21, 20, 2, 3, 23, 16, 4, 14, 22, 6, 7, 10, 9, 17, 13]]
[[1, 2, 0, 8, 9, 16, 18, 3, 7, 12, 6, 14, 4, 22, 21, 13, 17, 5, 10, 23, 19, 11, 15, 20], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 5, 8, 19, 23, 11, 20, 14, 12, 21, 22, 13, 16, 17], [2, 7, 3, 0, 13, 18, 19, 8, 1, 5, 12, 20, 15, 14, 4, 10, 11, 6, 9, 17, 16, 23, 21, 22], [5, 2, 1, 11, 15, 0, 10, 9, 20, 7, 6, 3, 22, 23, 19, 4, 18, 21, 16, 14, 8, 17, 12, 13]]
[[1, 2, 0, 8, 9, 16, 18, 3, 7, 12, 6, 21, 4, 20, 22, 13, 17, 5, 10, 11, 15, 19, 23, 14], [3, 6, 9, 4, 0, 15, 7, 1, 18, 10, 2, 5, 8, 23, 17, 11, 22, 21, 12, 13, 16, 14, 20, 19], [2, 7, 3, 0, 13, 18, 19, 8, 1, 5, 12, 20, 15, 14, 4, 10, 23, 6, 9, 17, 22, 16, 11, 21], [5, 2, 1, 11, 15, 0, 10, 9, 20, 7, 6, 3, 16, 21, 19, 4, 12, 23, 22, 14, 8, 13, 18, 17]]
[[1, 2, 0, 12, 9, 15, 3, 18, 7, 11, 5, 4, 6, 20, 16, 10, 22, 23, 8, 17, 21, 13, 14, 19], [3, 5, 9, 4, 0, 6, 1, 13, 17, 10, 2, 12, 15, 19, 8, 11, 21, 14, 16, 7, 22, 18, 23, 20], [2, 7, 3, 0, 13, 16, 12, 8, 1, 5, 21, 15, 17, 14, 4, 20, 9, 6, 19, 23, 11, 22, 10, 18], [5, 3, 11, 1, 6, 0, 4, 20, 16, 15, 12, 2, 10, 23, 21, 9, 8, 18, 17, 22, 7, 14, 19, 13]]
[[1, 2, 0, 12, 9, 10, 20, 21, 3, 14, 13, 7, 8, 5, 4, 16, 19, 23, 6, 15, 18, 11, 17, 22], [3, 7, 9, 4, 0, 18, 17, 8, 1, 11, 22, 2, 21, 15, 12, 23, 6, 16, 19, 5, 10, 14, 20, 13], [4, 9, 12, 10, 5, 0, 1, 18, 11, 6, 15, 19, 13, 2, 20, 3, 17, 21, 22, 8, 23, 16, 7, 14], [6, 10, 14, 16, 17, 15, 0, 20, 22, 21, 1, 12, 11, 18, 2, 5, 3, 4, 13, 23, 7, 9, 8, 19]]
[[1, 2, 0, 15, 9, 6, 13, 14, 3, 12, 17, 7, 4, 5, 11, 8, 22, 19, 21, 10, 16, 23, 20, 18], [3, 7, 9, 4, 0, 19, 18, 8, 1, 11, 21, 2, 15, 16, 12, 14, 23, 6, 17, 20, 5, 22, 10, 13], [4, 9, 12, 10, 5, 0, 1, 19, 11, 6, 16, 20, 13, 2, 22, 17, 3, 18, 15, 21, 8, 7, 23, 14], [6, 10, 14, 17, 18, 16, 0, 22, 21, 15, 1, 12, 11, 19, 2, 9, 5, 3, 4, 13, 23, 8, 7, 20]]
[[1, 2, 0, 15, 11, 7, 20, 14, 3, 21, 13, 18, 22, 23, 5, 8, 6, 9, 4, 12, 16, 17, 19, 10], [3, 7, 11, 4, 0, 2, 19, 8, 1, 10, 16, 5, 23, 22, 18, 14, 9, 6, 15, 17, 13, 12, 20, 21], [4, 9, 12, 16, 5, 0, 1, 21, 11, 6, 18, 22, 13, 2, 3, 17, 14, 23, 20, 7, 10, 19, 8, 15], [6, 10, 14, 17, 19, 18, 0, 9, 16, 7, 1, 15, 22, 23, 2, 11, 8, 3, 5, 4, 21, 20, 12, 13]]
[[1, 2, 0, 14, 11, 18, 13, 20, 3, 5, 6, 17, 7, 10, 8, 16, 22, 4, 9, 23, 12, 19, 15, 21], [3, 7, 11, 4, 0, 13, 18, 8, 1, 23, 22, 12, 2, 19, 20, 9, 6, 14, 16, 5, 17, 10, 21, 15], [4, 9, 10, 7, 5, 0, 1, 15, 21, 6, 11, 2, 23, 18, 22, 3, 12, 13, 17, 14, 8, 20, 19, 16], [6, 10, 13, 16, 18, 11, 0, 21, 22, 17, 1, 5, 19, 2, 15, 14, 3, 9, 4, 12, 23, 7, 8, 20]]
[[1, 2, 0, 5, 9, 8, 7, 13, 3, 12, 18, 10, 4, 6, 16, 22, 19, 23, 11, 14, 17, 15, 21, 20], [3, 7, 9, 4, 0, 13, 2, 8, 1, 6, 15, 14, 5, 12, 20, 19, 22, 21, 17, 10, 11, 18, 23, 16], [4, 9, 11, 2, 5, 0, 14, 16, 12, 10, 1, 3, 18, 20, 15, 6, 17, 7, 8, 23, 21, 13, 19, 22], [6, 5, 4, 9, 2, 1, 0, 12, 13, 3, 14, 15, 7, 8, 10, 11, 21, 22, 23, 20, 19, 16, 17, 18]]
[[1, 2, 0, 12, 11, 7, 13, 18, 3, 21, 17, 16, 8, 19, 10, 20, 4, 14, 5, 6, 23, 22, 9, 15], [3, 7, 11, 4, 0, 2, 17, 8, 1, 23, 13, 5, 18, 22, 9, 6, 12, 15, 16, 20, 21, 19, 10, 14], [4, 9, 12, 7, 5, 0, 20, 14, 21, 10, 1, 22, 13, 2, 3, 8, 17, 23, 6, 11, 18, 15, 19, 16], [6, 5, 8, 15, 17, 1, 0, 11, 2, 16, 20, 7, 14, 19, 12, 3, 9, 4, 23, 13, 10, 22, 21, 18]]
[[1, 2, 0, 14, 11, 18, 20, 22, 3, 5, 19, 17, 7, 10, 8, 23, 15, 4, 9, 13, 21, 6, 12, 16], [3, 7, 11, 4, 0, 19, 13, 8, 1, 21, 18, 12, 2, 16, 22, 9, 6, 14, 23, 20, 5, 15, 17, 10], [4, 9, 13, 7, 5, 0, 22, 15, 6, 10, 1, 2, 21, 11, 16, 3, 20, 19, 17, 18, 14, 23, 8, 12], [6, 2, 1, 16, 13, 10, 0, 12, 11, 22, 5, 8, 7, 4, 21, 17, 3, 15, 20, 23, 18, 14, 9, 19]]
[[1, 2, 0, 15, 11, 19, 22, 23, 3, 6, 14, 13, 7, 4, 21, 8, 20, 5, 16, 17, 18, 10, 9, 12], [3, 7, 11, 4, 0, 20, 14, 8, 1, 16, 22, 12, 2, 15, 18, 23, 19, 10, 6, 9, 21, 5, 17, 13], [4, 9, 13, 16, 5, 0, 18, 6, 11, 10, 1, 19, 15, 14, 2, 20, 17, 3, 7, 8, 12, 23, 21, 22], [6, 11, 7, 18, 14, 16, 0, 2, 12, 20, 23, 1, 8, 17, 4, 22, 5, 13, 3, 21, 9, 19, 15, 10]]
[[1, 2, 0, 14, 9, 10, 20, 22, 3, 12, 13, 7, 4, 5, 8, 18, 19, 16, 23, 17, 21, 6, 11, 15], [3, 7, 9, 4, 0, 18, 13, 8, 1, 11, 20, 2, 14, 17, 22, 10, 23, 6, 19, 5, 15, 16, 12, 21], [4, 9, 12, 15, 5, 0, 17, 20, 6, 10, 1, 14, 13, 2, 18, 16, 3, 8, 11, 22, 23, 19, 21, 7], [6, 11, 8, 17, 13, 15, 0, 9, 2, 7, 19, 1, 16, 4, 21, 5, 12, 3, 20, 10, 18, 14, 23, 22]]
[[1, 2, 0, 14, 9, 19, 15, 12, 3, 18, 20, 7, 11, 5, 8, 22, 21, 16, 4, 13, 23, 17, 6, 10], [3, 7, 9, 4, 0, 20, 13, 8, 1, 11, 19, 2, 18, 17, 12, 10, 23, 6, 14, 15, 21, 5, 16, 22], [4, 9, 12, 15, 5, 0, 17, 19, 6, 10, 1, 18, 13, 2, 22, 16, 3, 8, 20, 23, 11, 14, 21, 7], [6, 11, 8, 17, 13, 15, 0, 9, 2, 7, 21, 1, 16, 4, 23, 5, 12, 3, 22, 20, 19, 10, 18, 14]]
[[1, 2, 0, 15, 9, 10, 5, 11, 3, 13, 6, 12, 7, 4, 19, 8, 20, 21, 16, 22, 18, 23, 14, 17], [3, 7, 9, 4, 0, 19, 18, 8, 1, 12, 21, 13, 2, 15, 10, 11, 22, 6, 17, 20, 5, 14, 23, 16], [4, 9, 13, 14, 5, 0, 2, 21, 17, 10, 1, 23, 15, 6, 16, 19, 3, 18, 8, 12, 11, 22, 7, 20], [6, 11, 14, 17, 18, 16, 0, 15, 13, 21, 12, 1, 10, 8, 2, 7, 5, 3, 4, 23, 22, 9, 20, 19]]
[[1, 2, 0, 15, 9, 10, 20, 21, 3, 13, 14, 22, 7, 4, 5, 8, 23, 11, 16, 6, 19, 12, 17, 18], [3, 7, 9, 4, 0, 18, 17, 8, 1, 12, 11, 23, 2, 15, 6, 21, 22, 14, 19, 5, 16, 13, 20, 10], [4, 9, 13, 16, 5, 0, 3, 18, 12, 10, 1, 15, 19, 14, 2, 23, 6, 21, 22, 8, 17, 20, 7, 11], [6, 11, 5, 14, 17, 2, 0, 10, 23, 19, 7, 1, 18, 20, 3, 22, 21, 4, 12, 9, 13, 16, 15, 8]]
[[1, 2, 0, 13, 9, 16, 21, 11, 3, 19, 23, 12, 7, 8, 5, 22, 14, 6, 15, 4, 10, 17, 18, 20], [3, 7, 9, 4, 0, 20, 10, 8, 1, 12, 18, 19, 2, 11, 17, 14, 22, 15, 6, 13, 21, 5, 23, 16], [4, 9, 13, 16, 5, 0, 18, 20, 12, 10, 1, 6, 21, 14, 2, 19, 17, 3, 11, 23, 22, 8, 7, 15], [6, 11, 15, 18, 10, 16, 0, 13, 19, 17, 4, 1, 14, 7, 12, 2, 5, 9, 3, 8, 23, 22, 21, 20]]
[[1, 2, 0, 16, 9, 10, 20, 22, 3, 13, 14, 17, 7, 4, 5, 11, 8, 15, 19, 23, 21, 6, 12, 18], [3, 7, 9, 4, 0, 15, 17, 8, 1, 12, 6, 20, 2, 16, 23, 19, 22, 10, 11, 5, 18, 14, 13, 21], [4, 9, 13, 17, 5, 0, 11, 6, 21, 10, 1, 7, 16, 14, 2, 12, 15, 18, 3, 22, 19, 23, 20, 8], [6, 11, 15, 10, 17, 9, 0, 18, 20, 5, 3, 1, 19, 21, 22, 2, 23, 4, 7, 12, 8, 13, 14, 16]]
[[1, 2, 0, 9, 6, 17, 16, 14, 3, 8, 21, 5, 7, 19, 12, 20, 4, 11, 13, 18, 22, 23, 15, 10], [3, 7, 6, 4, 0, 18, 12, 8, 1, 14, 5, 21, 2, 20, 16, 19, 9, 15, 10, 17, 23, 22, 11, 13], [4, 9, 13, 12, 5, 0, 19, 16, 18, 10, 1, 22, 15, 14, 2, 3, 21, 8, 17, 20, 6, 7, 23, 11], [6, 11, 3, 2, 12, 14, 0, 22, 21, 18, 16, 1, 4, 19, 5, 20, 10, 23, 9, 13, 15, 8, 7, 17]]
[[1, 2, 0, 10, 12, 17, 4, 16, 3, 5, 8, 7, 6, 19, 18, 22, 11, 9, 23, 21, 15, 13, 20, 14], [3, 7, 12, 4, 0, 18, 10, 8, 1, 21, 16, 2, 11, 23, 17, 13, 6, 20, 19, 5, 14, 22, 9, 15], [4, 9, 13, 12, 5, 0, 8, 19, 11, 10, 1, 6, 15, 14, 2, 3, 22, 18, 21, 20, 7, 17, 23, 16], [6, 11, 8, 16, 10, 13, 0, 12, 2, 14, 4, 1, 7, 5, 9, 18, 3, 22, 15, 23, 21, 20, 17, 19]]
[[1, 2, 0, 15, 12, 6, 20, 17, 3, 7, 21, 16, 19, 10, 23, 8, 22, 9, 14, 4, 5, 13, 11, 18], [3, 7, 12, 4, 0, 14, 16, 8, 1, 2, 11, 20, 9, 5, 13, 17, 18, 19, 6, 15, 10, 23, 21, 22], [4, 9, 13, 16, 5, 0, 19, 14, 2, 10, 1, 23, 18, 8, 15, 7, 17, 3, 22, 21, 11, 6, 12, 20], [6, 11, 14, 18, 16, 12, 0, 10, 20, 13, 7, 1, 5, 9, 2, 23, 4, 21, 3, 22, 8, 17, 19, 15]]
[[1, 2, 0, 9, 12, 10, 22, 23, 3, 8, 20, 4, 11, 7, 16, 17, 18, 19, 14, 15, 5, 6, 21, 13], [3, 7, 12, 4, 0, 21, 19, 8, 1, 23, 17, 9, 13, 2, 5, 20, 15, 22, 6, 18, 16, 14, 10, 11], [4, 9, 8, 16, 5, 0, 12, 6, 14, 10, 1, 20, 7, 21, 2, 13, 17, 3, 19, 23, 22, 15, 11, 18], [6, 11, 15, 18, 19, 17, 0, 23, 9, 8, 21, 1, 16, 20, 22, 2, 12, 5, 3, 4, 13, 10, 14, 7]]
[[1, 2, 0, 14, 12, 15, 4, 10, 3, 16, 13, 21, 6, 7, 8, 18, 19, 22, 5, 9, 11, 20, 23, 17], [3, 7, 12, 4, 0, 19, 14, 8, 1, 17, 6, 22, 13, 2, 10, 23, 15, 21, 11, 20, 5, 9, 18, 16], [4, 9, 7, 16, 5, 0, 13, 14, 11, 10, 1, 19, 20, 15, 2, 6, 17, 3, 23, 8, 22, 18, 12, 21], [6, 11, 15, 10, 14, 21, 0, 18, 22, 20, 3, 1, 16, 23, 4, 2, 12, 19, 7, 17, 9, 5, 8, 13]]
[[1, 2, 0, 5, 12, 8, 21, 19, 3, 22, 16, 9, 18, 7, 10, 17, 14, 23, 4, 13, 6, 20, 11, 15], [3, 7, 12, 4, 0, 19, 9, 8, 1, 17, 11, 21, 13, 2, 20, 22, 15, 6, 5, 18, 23, 10, 16, 14], [4, 9, 14, 7, 5, 0, 3, 6, 18, 10, 1, 17, 21, 12, 15, 2, 8, 20, 16, 23, 11, 13, 19, 22], [6, 11, 16, 17, 9, 20, 0, 10, 21, 4, 7, 1, 22, 15, 19, 13, 2, 3, 23, 14, 5, 8, 12, 18]]
[[1, 2, 0, 5, 10, 8, 7, 13, 3, 18, 12, 9, 4, 6, 22, 23, 15, 20, 11, 14, 21, 17, 19, 16], [3, 7, 10, 4, 0, 13, 2, 8, 1, 19, 6, 20, 5, 12, 23, 22, 11, 9, 15, 17, 16, 14, 18, 21], [4, 3, 11, 9, 5, 0, 14, 16, 12, 1, 2, 10, 18, 21, 15, 6, 17, 7, 8, 20, 23, 22, 13, 19], [6, 5, 4, 10, 2, 1, 0, 12, 13, 14, 3, 15, 7, 8, 9, 11, 22, 23, 20, 21, 18, 19, 16, 17]]
[[1, 2, 0, 5, 6, 8, 13, 14, 3, 17, 20, 7, 9, 4, 11, 10, 22, 12, 19, 21, 15, 18, 23, 16], [3, 7, 6, 4, 0, 14, 11, 8, 1, 19, 18, 2, 22, 5, 13, 12, 9, 10, 17, 16, 23, 20, 15, 21], [4, 3, 12, 9, 5, 0, 2, 15, 13, 1, 11, 21, 6, 17, 23, 16, 7, 8, 14, 22, 19, 10, 20, 18], [6, 10, 3, 2, 11, 9, 0, 17, 18, 5, 1, 4, 21, 19, 16, 20, 14, 7, 8, 13, 15, 12, 23, 22]]
[[1, 2, 0, 5, 11, 8, 19, 17, 3, 21, 22, 16, 7, 9, 15, 23, 4, 12, 10, 20, 6, 13, 18, 14], [3, 7, 11, 4, 0, 17, 9, 8, 1, 15, 13, 12, 2, 19, 21, 6, 5, 16, 20, 10, 23, 22, 14, 18], [4, 3, 13, 9, 5, 0, 7, 10, 16, 1, 6, 2, 23, 11, 17, 19, 21, 20, 15, 18, 14, 8, 12, 22], [6, 10, 14, 15, 9, 18, 0, 19, 13, 4, 1, 22, 21, 8, 2, 3, 20, 23, 5, 7, 16, 12, 11, 17]]
[[1, 2, 0, 5, 11, 8, 20, 18, 3, 10, 23, 16, 7, 6, 15, 22, 4, 21, 12, 17, 13, 19, 14, 9], [3, 7, 11, 4, 0, 18, 17, 8, 1, 14, 13, 12, 2, 22, 21, 6, 5, 15, 16, 20, 23, 9, 10, 19], [4, 3, 13, 9, 5, 0, 21, 6, 15, 1, 12, 19, 16, 14, 2, 20, 10, 22, 17, 23, 8, 7, 18, 11], [6, 10, 9, 15, 17, 19, 0, 22, 13, 2, 1, 21, 14, 8, 12, 3, 20, 4, 23, 5, 16, 11, 7, 18]]
[[1, 2, 0, 14, 11, 10, 5, 16, 3, 19, 6, 18, 7, 9, 8, 23, 12, 15, 4, 13, 21, 22, 20, 17], [3, 7, 11, 4, 0, 20, 19, 8, 1, 5, 15, 12, 2, 21, 16, 22, 18, 6, 14, 17, 9, 23, 10, 13], [4, 6, 13, 15, 5, 0, 9, 21, 20, 1, 18, 2, 17, 11, 7, 16, 3, 22, 19, 10, 23, 14, 12, 8], [6, 10, 5, 17, 19, 2, 0, 22, 15, 11, 1, 9, 20, 18, 23, 8, 21, 3, 13, 4, 12, 16, 7, 14]]
[[1, 2, 0, 16, 11, 18, 20, 22, 3, 14, 5, 13, 7, 4, 19, 23, 8, 15, 10, 9, 21, 6, 12, 17], [3, 7, 11, 4, 0, 15, 17, 8, 1, 21, 9, 12, 2, 16, 23, 19, 22, 18, 6, 5, 14, 10, 13, 20], [4, 6, 13, 17, 5, 0, 9, 20, 11, 1, 3, 18, 16, 14, 2, 12, 15, 10, 8, 22, 23, 19, 21, 7], [6, 10, 15, 18, 17, 11, 0, 21, 9, 8, 1, 5, 19, 20, 22, 2, 23, 4, 3, 12, 13, 7, 14, 16]]
[[1, 2, 0, 16, 11, 9, 13, 14, 3, 18, 20, 19, 7, 21, 12, 17, 8, 23, 5, 4, 22, 6, 10, 15], [3, 7, 11, 4, 0, 20, 17, 8, 1, 23, 9, 12, 2, 22, 19, 13, 14, 18, 6, 16, 21, 5, 15, 10], [4, 6, 13, 17, 5, 0, 9, 15, 19, 1, 3, 20, 23, 14, 2, 22, 11, 10, 8, 18, 16, 12, 7, 21], [6, 10, 15, 18, 17, 19, 0, 23, 9, 8, 1, 22, 13, 12, 20, 2, 21, 4, 3, 5, 14, 16, 11, 7]]
[[1, 2, 0, 15, 10, 18, 20, 9, 3, 11, 17, 7, 6, 16, 13, 8, 14, 4, 19, 5, 12, 22, 23, 21], [3, 7, 10, 4, 0, 20, 18, 8, 1, 17, 11, 2, 14, 19, 23, 9, 6, 15, 16, 22, 21, 5, 13, 12], [4, 8, 12, 11, 5, 0, 1, 10, 6, 22, 23, 14, 13, 2, 3, 16, 21, 20, 17, 9, 18, 15, 19, 7], [6, 9, 14, 16, 18, 22, 0, 15, 17, 1, 12, 23, 10, 21, 2, 7, 3, 8, 4, 20, 19, 13, 5, 11]]
[[1, 2, 0, 13, 10, 3, 11, 19, 7, 21, 16, 18, 15, 5, 9, 23, 4, 22, 6, 8, 17, 14, 20, 12], [3, 7, 10, 4, 0, 1, 17, 5, 2, 20, 8, 9, 22, 19, 18, 6, 13, 15, 23, 16, 11, 12, 21, 14], [4, 8, 11, 14, 5, 0, 3, 20, 9, 1, 19, 12, 2, 23, 6, 10, 21, 13, 7, 15, 18, 22, 16, 17], [6, 2, 1, 15, 17, 10, 0, 8, 7, 22, 5, 21, 20, 14, 13, 3, 18, 4, 16, 23, 12, 11, 9, 19]]
[[1, 2, 0, 13, 10, 3, 15, 18, 20, 22, 17, 7, 6, 5, 19, 12, 9, 4, 11, 23, 21, 8, 16, 14], [3, 7, 10, 4, 0, 1, 8, 5, 16, 19, 11, 2, 9, 18, 22, 23, 6, 13, 17, 12, 14, 15, 20, 21], [4, 8, 12, 14, 5, 0, 18, 19, 9, 1, 2, 20, 10, 6, 15, 3, 7, 22, 13, 16, 23, 17, 21, 11], [6, 2, 1, 16, 8, 10, 0, 11, 4, 13, 5, 7, 18, 9, 21, 20, 3, 19, 12, 17, 15, 14, 23, 22]]
[[1, 2, 0, 8, 6, 3, 13, 10, 5, 14, 11, 7, 9, 4, 12, 21, 18, 20, 19, 16, 23, 22, 15, 17], [3, 7, 6, 4, 0, 1, 11, 5, 10, 15, 13, 2, 20, 8, 19, 17, 23, 9, 12, 22, 18, 16, 14, 21], [4, 8, 12, 13, 5, 0, 2, 15, 9, 1, 19, 17, 6, 14, 3, 16, 7, 21, 22, 20, 10, 11, 23, 18], [6, 10, 3, 2, 11, 13, 0, 8, 7, 18, 1, 4, 17, 5, 21, 20, 22, 12, 9, 23, 15, 14, 16, 19]]
[[1, 2, 0, 8, 6, 3, 12, 10, 5, 13, 11, 7, 4, 14, 9, 23, 18, 16, 17, 21, 15, 22, 19, 20], [3, 7, 6, 4, 0, 1, 11, 5, 10, 15, 12, 2, 8, 22, 16, 17, 21, 9, 23, 18, 13, 14, 20, 19], [4, 8, 12, 14, 5, 0, 3, 15, 9, 1, 17, 20, 13, 2, 6, 16, 7, 19, 22, 10, 21, 11, 23, 18], [6, 10, 3, 2, 11, 12, 0, 8, 7, 18, 1, 4, 5, 21, 20, 19, 22, 23, 9, 15, 14, 13, 16, 17]]
[[1, 2, 0, 13, 11, 3, 9, 20, 21, 18, 7, 16, 17, 5, 19, 12, 4, 15, 6, 23, 10, 22, 8, 14], [3, 7, 11, 4, 0, 1, 17, 5, 6, 19, 2, 10, 9, 20, 18, 23, 13, 8, 21, 12, 16, 14, 15, 22], [4, 8, 12, 14, 5, 0, 7, 19, 9, 1, 21, 2, 11, 17, 15, 3, 18, 20, 22, 6, 13, 23, 16, 10], [6, 10, 5, 8, 17, 2, 0, 11, 3, 16, 1, 7, 13, 12, 23, 18, 9, 4, 15, 20, 19, 22, 21, 14]]
[[1, 2, 0, 15, 11, 3, 13, 21, 7, 17, 19, 16, 9, 14, 6, 5, 4, 12, 22, 23, 18, 8, 20, 10], [3, 7, 11, 4, 0, 1, 19, 5, 2, 20, 13, 8, 10, 12, 22, 21, 15, 14, 6, 18, 23, 16, 17, 9], [4, 8, 12, 16, 5, 0, 7, 20, 9, 1, 18, 22, 13, 2, 19, 10, 17, 3, 15, 21, 6, 14, 23, 11], [6, 10, 14, 18, 19, 13, 0, 12, 22, 16, 1, 17, 7, 5, 2, 23, 9, 11, 3, 4, 21, 20, 8, 15]]
[[1, 2, 0, 8, 11, 3, 7, 15, 5, 14, 18, 13, 9, 4, 12, 6, 23, 10, 17, 22, 19, 16, 20, 21], [3, 7, 11, 4, 0, 1, 2, 5, 15, 18, 14, 6, 23, 8, 20, 13, 9, 19, 16, 21, 10, 17, 12, 22], [4, 8, 12, 13, 5, 0, 16, 18, 9, 1, 21, 2, 11, 14, 3, 20, 17, 6, 19, 7, 23, 22, 10, 15], [6, 10, 4, 11, 2, 14, 0, 20, 18, 15, 1, 3, 17, 16, 5, 9, 13, 12, 8, 22, 7, 23, 19, 21]]
[[1, 2, 0, 8, 11, 3, 20, 16, 5, 21, 17, 18, 7, 15, 6, 19, 12, 23, 4, 13, 14, 22, 9, 10], [3, 7, 11, 4, 0, 1, 15, 5, 16, 14, 19, 12, 2, 20, 23, 17, 18, 6, 8, 22, 21, 13, 10, 9], [4, 8, 12, 15, 5, 0, 18, 14, 9, 1, 7, 23, 13, 2, 10, 16, 3, 20, 21, 17, 19, 6, 11, 22], [6, 10, 14, 17, 15, 19, 0, 22, 13, 11, 1, 9, 23, 8, 2, 4, 21, 3, 20, 5, 18, 16, 7, 12]]
[[1, 2, 0, 8, 11, 3, 13, 19, 5, 6, 22, 15, 7, 9, 23, 4, 20, 10, 14, 12, 21, 16, 17, 18], [3, 7, 11, 4, 0, 1, 17, 5, 19, 20, 18, 12, 2, 23, 9, 8, 6, 16, 21, 15, 14, 10, 13, 22], [4, 8, 13, 15, 5, 0, 3, 20, 9, 1, 7, 2, 14, 11, 21, 6, 18, 23, 22, 17, 10, 12, 16, 19], [6, 10, 14, 16, 17, 18, 0, 21, 13, 12, 1, 20, 9, 8, 2, 23, 3, 4, 5, 22, 11, 7, 19, 15]]
[[1, 2, 0, 14, 10, 17, 3, 20, 5, 7, 16, 15, 19, 21, 6, 22, 4, 8, 13, 23, 9, 18, 11, 12], [3, 7, 10, 4, 0, 12, 1, 6, 13, 2, 9, 23, 18, 22, 20, 21, 14, 11, 5, 15, 16, 19, 8, 17], [4, 8, 11, 15, 5, 0, 20, 21, 9, 1, 6, 12, 2, 3, 18, 13, 7, 19, 23, 22, 10, 16, 17, 14], [6, 4, 13, 7, 1, 19, 0, 3, 10, 22, 8, 14, 21, 2, 11, 18, 23, 20, 15, 5, 17, 12, 9, 16]]
[[1, 2, 0, 9, 10, 14, 3, 12, 7, 6, 13, 22, 8, 4, 15, 5, 18, 21, 23, 17, 11, 19, 20, 16], [3, 7, 10, 4, 0, 16, 1, 6, 2, 12, 8, 19, 13, 9, 20, 21, 17, 5, 11, 18, 23, 22, 15, 14], [4, 8, 3, 11, 5, 0, 14, 19, 9, 1, 21, 2, 22, 6, 13, 23, 12, 15, 10, 20, 7, 18, 16, 17], [6, 4, 12, 7, 1, 18, 0, 3, 13, 10, 9, 17, 2, 8, 21, 20, 19, 11, 5, 16, 15, 14, 23, 22]]
[[1, 2, 0, 12, 10, 16, 3, 18, 20, 22, 15, 7, 6, 17, 5, 4, 14, 23, 11, 9, 21, 8, 19, 13], [3, 7, 10, 4, 0, 9, 1, 6, 19, 17, 11, 2, 18, 22, 23, 12, 8, 5, 15, 16, 13, 14, 20, 21], [4, 8, 6, 13, 5, 0, 10, 17, 9, 1, 2, 20, 16, 14, 3, 22, 18, 19, 12, 7, 23, 15, 21, 11], [6, 4, 8, 7, 1, 18, 0, 3, 2, 12, 16, 19, 9, 23, 22, 17, 10, 15, 5, 11, 21, 20, 14, 13]]
[[1, 2, 0, 12, 9, 18, 19, 3, 15, 16, 5, 22, 7, 20, 6, 21, 4, 11, 10, 14, 23, 8, 17, 13], [3, 5, 9, 4, 0, 7, 17, 1, 11, 10, 2, 20, 18, 22, 21, 6, 12, 15, 16, 13, 8, 23, 19, 14], [4, 8, 11, 13, 5, 0, 1, 15, 6, 2, 22, 9, 17, 14, 3, 20, 19, 18, 12, 21, 7, 16, 23, 10], [6, 9, 5, 15, 17, 2, 0, 10, 18, 1, 7, 12, 11, 23, 19, 3, 20, 4, 8, 14, 16, 22, 21, 13]]
[[1, 2, 0, 13, 11, 18, 12, 3, 17, 22, 5, 16, 19, 7, 20, 9, 4, 21, 10, 6, 23, 8, 15, 14], [3, 5, 11, 4, 0, 7, 17, 1, 12, 6, 2, 10, 20, 18, 19, 21, 13, 9, 16, 22, 8, 23, 14, 15], [4, 8, 12, 14, 5, 0, 18, 17, 9, 1, 19, 2, 11, 6, 15, 3, 22, 20, 13, 23, 7, 16, 21, 10], [6, 10, 7, 9, 17, 11, 0, 2, 16, 3, 1, 5, 18, 20, 21, 19, 8, 4, 12, 15, 13, 14, 23, 22]]
[[1, 2, 0, 15, 11, 20, 22, 3, 5, 14, 9, 18, 19, 17, 10, 7, 13, 16, 4, 21, 8, 12, 23, 6], [3, 5, 11, 4, 0, 7, 19, 1, 2, 23, 13, 8, 22, 21, 12, 20, 9, 6, 15, 17, 18, 10, 14, 16], [4, 8, 12, 16, 5, 0, 3, 10, 9, 1, 11, 7, 13, 2, 22, 23, 6, 21, 14, 15, 17, 20, 18, 19], [6, 10, 14, 17, 19, 21, 0, 13, 12, 18, 1, 22, 8, 7, 2, 16, 15, 3, 9, 4, 23, 5, 11, 20]]
[[1, 2, 0, 13, 10, 12, 18, 3, 20, 22, 16, 6, 15, 7, 17, 5, 4, 23, 11, 9, 21, 8, 19, 14], [3, 6, 10, 4, 0, 9, 7, 1, 19, 17, 11, 2, 8, 18, 22, 23, 13, 5, 16, 12, 14, 15, 20, 21], [4, 8, 7, 14, 5, 0, 17, 10, 9, 1, 2, 20, 18, 12, 15, 3, 22, 19, 13, 6, 23, 16, 21, 11], [6, 3, 12, 1, 7, 13, 0, 4, 11, 16, 19, 8, 2, 5, 21, 20, 9, 18, 17, 10, 15, 14, 23, 22]]
[[1, 2, 0, 13, 10, 17, 20, 3, 12, 22, 16, 6, 21, 7, 19, 9, 4, 18, 5, 23, 11, 8, 15, 14], [3, 6, 10, 4, 0, 19, 7, 1, 5, 18, 11, 2, 9, 20, 17, 21, 13, 22, 12, 8, 16, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 12, 9, 1, 2, 17, 19, 18, 15, 3, 22, 23, 20, 7, 13, 16, 21, 11], [6, 3, 12, 1, 7, 20, 0, 4, 16, 11, 18, 9, 2, 19, 23, 22, 8, 21, 10, 13, 5, 17, 15, 14]]
[[1, 2, 0, 13, 10, 17, 15, 3, 14, 23, 16, 6, 9, 7, 21, 11, 4, 18, 5, 22, 19, 8, 20, 12], [3, 6, 10, 4, 0, 9, 7, 1, 18, 19, 11, 2, 17, 15, 12, 16, 13, 14, 22, 5, 23, 20, 8, 21], [4, 8, 12, 14, 5, 0, 19, 20, 9, 1, 22, 10, 13, 2, 15, 3, 23, 16, 6, 18, 21, 7, 11, 17], [6, 3, 9, 1, 7, 10, 0, 4, 23, 2, 5, 19, 16, 14, 13, 17, 12, 15, 20, 11, 18, 22, 21, 8]]
[[1, 2, 0, 13, 10, 17, 19, 3, 20, 22, 16, 6, 5, 7, 18, 9, 4, 12, 23, 11, 21, 8, 15, 14], [3, 6, 10, 4, 0, 18, 7, 1, 5, 12, 11, 2, 20, 19, 17, 21, 13, 22, 8, 16, 9, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 20, 9, 1, 2, 17, 19, 12, 15, 3, 22, 23, 7, 13, 18, 16, 21, 11], [1, 0, 12, 7, 6, 13, 4, 3, 19, 10, 9, 20, 2, 5, 21, 17, 18, 15, 16, 8, 11, 14, 23, 22]]
[[1, 2, 0, 14, 10, 18, 20, 3, 5, 22, 17, 6, 9, 16, 7, 21, 23, 4, 8, 15, 11, 19, 12, 13], [3, 6, 10, 4, 0, 13, 7, 1, 15, 21, 11, 2, 23, 19, 20, 22, 9, 14, 12, 5, 17, 16, 8, 18], [4, 8, 12, 15, 5, 0, 14, 11, 9, 1, 2, 21, 10, 6, 13, 16, 3, 22, 17, 20, 23, 7, 18, 19], [1, 0, 13, 7, 6, 10, 4, 3, 12, 14, 5, 19, 8, 2, 9, 18, 20, 21, 15, 11, 16, 17, 23, 22]]
[[1, 2, 0, 14, 11, 18, 15, 3, 6, 23, 21, 17, 9, 16, 7, 8, 22, 4, 19, 5, 10, 20, 13, 12], [3, 6, 11, 4, 0, 20, 7, 1, 2, 5, 13, 8, 10, 12, 15, 17, 19, 14, 22, 23, 9, 18, 21, 16], [4, 8, 12, 15, 5, 0, 21, 20, 9, 1, 14, 7, 13, 2, 19, 16, 3, 23, 17, 10, 11, 22, 6, 18], [2, 10, 0, 8, 11, 21, 12, 13, 3, 18, 1, 4, 6, 7, 23, 19, 17, 16, 9, 15, 22, 5, 20, 14]]
[[1, 2, 0, 14, 11, 16, 19, 3, 5, 17, 23, 15, 6, 18, 7, 4, 8, 22, 20, 12, 13, 10, 9, 21], [3, 6, 11, 4, 0, 17, 7, 1, 18, 16, 9, 12, 2, 5, 19, 14, 10, 13, 21, 15, 22, 8, 23, 20], [4, 8, 13, 10, 5, 0, 3, 20, 9, 1, 6, 23, 15, 14, 2, 17, 7, 12, 19, 21, 16, 18, 11, 22], [2, 10, 0, 12, 11, 18, 16, 9, 17, 7, 1, 4, 3, 21, 23, 20, 6, 8, 5, 22, 15, 13, 19, 14]]
[[1, 2, 0, 5, 10, 7, 15, 3, 20, 13, 14, 6, 16, 18, 4, 11, 19, 23, 9, 12, 21, 8, 17, 22], [3, 6, 10, 4, 0, 15, 7, 1, 13, 20, 11, 2, 9, 17, 5, 14, 22, 8, 16, 21, 12, 23, 18, 19], [4, 3, 12, 8, 5, 0, 16, 18, 1, 15, 23, 14, 13, 2, 20, 22, 17, 6, 19, 7, 11, 10, 9, 21], [2, 9, 0, 11, 10, 16, 12, 20, 19, 1, 4, 3, 6, 23, 22, 18, 5, 21, 15, 8, 7, 17, 14, 13]]
[[1, 2, 0, 13, 10, 3, 17, 6, 15, 12, 14, 8, 21, 5, 4, 11, 20, 7, 19, 22, 23, 9, 18, 16], [3, 6, 10, 4, 0, 1, 5, 2, 18, 16, 7, 23, 11, 17, 13, 21, 19, 14, 20, 9, 8, 22, 15, 12], [4, 7, 11, 14, 5, 0, 18, 8, 1, 6, 22, 12, 2, 23, 15, 3, 17, 21, 9, 13, 10, 16, 20, 19], [2, 9, 0, 7, 10, 16, 19, 3, 13, 1, 4, 21, 22, 8, 18, 23, 5, 20, 14, 6, 17, 11, 12, 15]]


==> anc/Finding_low_index_subgroups/data/24manifold_covers_of_O333-4.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]
[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]
[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]
[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]
[[1, 2, 0, 15, 12, 4, 11, 19, 3, 6, 21, 9, 5, 10, 7, 8, 22, 16, 23, 14, 18, 13, 17, 20], [3, 6, 12, 4, 0, 15, 8, 18, 1, 2, 20, 5, 9, 14, 16, 11, 13, 7, 17, 10, 19, 22, 23, 21], [5, 9, 13, 7, 2, 6, 0, 16, 18, 10, 1, 12, 21, 4, 20, 17, 3, 23, 19, 8, 22, 11, 14, 15], [7, 11, 14, 5, 1, 17, 18, 8, 0, 20, 2, 4, 22, 12, 10, 6, 23, 3, 15, 16, 21, 9, 13, 19]]
[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]
[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]
[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]
[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]
[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]
[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]
[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]
[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]
[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]
[[1, 2, 0, 14, 11, 6, 9, 3, 22, 5, 4, 10, 8, 17, 7, 19, 23, 18, 13, 20, 15, 16, 12, 21], [3, 8, 11, 4, 0, 18, 21, 1, 7, 20, 14, 12, 2, 16, 22, 13, 15, 6, 19, 5, 23, 17, 10, 9], [2, 9, 5, 15, 7, 0, 1, 12, 17, 6, 20, 22, 4, 10, 21, 16, 3, 19, 14, 8, 13, 18, 23, 11], [6, 10, 13, 14, 1, 12, 7, 0, 21, 2, 4, 18, 20, 9, 17, 11, 19, 3, 15, 23, 5, 22, 8, 16]]
[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]
[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]
[[1, 2, 0, 17, 13, 10, 3, 23, 22, 5, 9, 7, 19, 20, 8, 12, 21, 6, 16, 15, 4, 18, 14, 11], [3, 8, 13, 4, 0, 15, 1, 21, 6, 16, 11, 19, 7, 14, 2, 18, 23, 22, 5, 10, 17, 12, 20, 9], [2, 9, 5, 18, 12, 0, 14, 13, 4, 10, 1, 21, 8, 17, 16, 23, 6, 7, 19, 3, 11, 20, 15, 22], [6, 11, 15, 10, 21, 13, 7, 0, 3, 18, 8, 12, 1, 22, 23, 16, 2, 14, 20, 4, 9, 19, 5, 17]]
[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]
[[1, 2, 0, 7, 12, 10, 5, 9, 19, 3, 6, 21, 17, 8, 22, 18, 15, 4, 16, 13, 14, 23, 20, 11], [3, 8, 12, 4, 0, 11, 14, 19, 9, 1, 15, 20, 13, 2, 16, 23, 6, 7, 22, 17, 5, 18, 21, 10], [2, 6, 5, 14, 18, 0, 10, 12, 3, 17, 1, 4, 19, 23, 8, 9, 21, 15, 11, 7, 13, 22, 16, 20], [6, 2, 11, 15, 19, 12, 7, 0, 21, 20, 4, 1, 18, 8, 23, 16, 3, 14, 5, 10, 22, 13, 9, 17]]
[[1, 2, 0, 14, 12, 10, 5, 16, 23, 3, 6, 20, 18, 8, 9, 11, 22, 19, 4, 21, 15, 17, 7, 13], [3, 8, 12, 4, 0, 20, 22, 15, 9, 1, 19, 10, 13, 2, 23, 21, 5, 6, 14, 11, 16, 7, 17, 18], [2, 6, 5, 13, 8, 0, 10, 21, 19, 7, 1, 23, 17, 15, 18, 3, 14, 20, 16, 4, 12, 9, 11, 22], [6, 2, 11, 16, 15, 21, 7, 0, 18, 10, 23, 1, 14, 8, 19, 20, 17, 3, 13, 12, 4, 22, 5, 9]]
[[1, 2, 0, 14, 12, 10, 5, 18, 22, 3, 6, 16, 17, 8, 9, 19, 21, 4, 20, 23, 7, 11, 13, 15], [3, 8, 12, 4, 0, 18, 19, 10, 9, 1, 21, 23, 13, 2, 22, 5, 6, 14, 15, 16, 11, 7, 17, 20], [2, 6, 5, 11, 7, 0, 10, 16, 21, 13, 1, 15, 9, 12, 23, 3, 4, 22, 14, 17, 8, 20, 19, 18], [6, 2, 11, 5, 10, 16, 7, 0, 14, 23, 15, 1, 22, 8, 13, 4, 3, 9, 21, 18, 12, 19, 20, 17]]
[[1, 2, 0, 14, 12, 10, 5, 13, 7, 3, 6, 15, 17, 8, 9, 19, 20, 4, 21, 11, 22, 23, 16, 18], [3, 8, 12, 4, 0, 19, 23, 17, 9, 1, 20, 22, 13, 2, 7, 10, 6, 14, 11, 21, 15, 5, 18, 16], [2, 6, 5, 8, 18, 0, 10, 9, 12, 23, 1, 14, 3, 15, 22, 20, 21, 16, 19, 4, 13, 17, 11, 7], [6, 2, 11, 15, 17, 9, 7, 0, 19, 22, 14, 1, 21, 8, 23, 16, 3, 20, 12, 13, 4, 18, 5, 10]]
[[1, 2, 0, 15, 12, 7, 20, 10, 11, 3, 5, 13, 19, 8, 21, 9, 18, 6, 22, 4, 17, 23, 16, 14], [3, 8, 12, 4, 0, 14, 10, 20, 9, 1, 18, 19, 13, 2, 16, 11, 5, 22, 6, 15, 23, 17, 21, 7], [2, 10, 5, 8, 15, 0, 22, 1, 16, 23, 7, 9, 20, 12, 6, 17, 3, 4, 19, 21, 13, 18, 14, 11], [6, 11, 9, 17, 20, 1, 7, 0, 12, 14, 22, 5, 15, 16, 2, 8, 19, 18, 3, 13, 21, 4, 23, 10]]
[[1, 2, 0, 14, 11, 6, 10, 18, 22, 3, 5, 12, 4, 8, 9, 19, 21, 15, 20, 17, 7, 23, 13, 16], [3, 8, 11, 4, 0, 19, 16, 17, 9, 1, 20, 13, 14, 2, 22, 6, 15, 21, 5, 18, 23, 7, 12, 10], [2, 10, 5, 8, 16, 0, 1, 15, 11, 19, 6, 3, 7, 21, 4, 12, 14, 13, 23, 20, 9, 17, 18, 22], [6, 11, 8, 5, 17, 15, 7, 0, 10, 14, 2, 12, 1, 20, 23, 3, 19, 18, 4, 21, 22, 16, 13, 9]]
[[1, 2, 0, 7, 12, 21, 14, 9, 20, 3, 17, 10, 19, 8, 23, 18, 15, 11, 16, 4, 13, 22, 5, 6], [3, 8, 12, 4, 0, 10, 22, 20, 9, 1, 15, 21, 13, 2, 11, 5, 17, 23, 6, 7, 19, 14, 18, 16], [2, 10, 5, 15, 19, 0, 13, 12, 23, 7, 11, 1, 9, 14, 6, 16, 3, 22, 4, 18, 8, 17, 21, 20], [6, 5, 10, 17, 20, 12, 7, 0, 21, 13, 14, 9, 1, 11, 2, 8, 4, 18, 3, 22, 16, 15, 23, 19]]
[[1, 2, 0, 14, 7, 11, 21, 17, 16, 3, 5, 10, 8, 22, 9, 13, 12, 4, 23, 6, 18, 19, 15, 20], [3, 8, 7, 4, 0, 18, 13, 12, 9, 1, 6, 22, 2, 10, 16, 21, 17, 14, 19, 5, 11, 23, 20, 15], [2, 10, 5, 15, 14, 0, 18, 20, 4, 6, 11, 1, 23, 21, 8, 16, 3, 13, 9, 12, 22, 17, 7, 19], [6, 4, 13, 8, 12, 20, 7, 0, 10, 2, 3, 23, 1, 9, 15, 19, 11, 5, 21, 14, 17, 22, 18, 16]]
[[1, 2, 0, 14, 13, 11, 19, 8, 21, 3, 5, 10, 18, 17, 9, 12, 6, 4, 15, 16, 22, 7, 23, 20], [3, 8, 13, 4, 0, 16, 20, 2, 9, 1, 15, 23, 6, 7, 21, 22, 18, 14, 5, 11, 12, 17, 10, 19], [2, 10, 5, 15, 6, 0, 8, 17, 4, 13, 11, 1, 22, 19, 12, 16, 3, 20, 23, 9, 7, 18, 14, 21], [6, 12, 9, 1, 2, 17, 7, 0, 13, 4, 23, 15, 3, 20, 10, 18, 22, 19, 11, 5, 8, 16, 21, 14]]
[[1, 2, 0, 15, 13, 11, 17, 16, 23, 3, 5, 10, 20, 18, 8, 9, 22, 19, 4, 6, 21, 12, 7, 14], [3, 8, 13, 4, 0, 12, 5, 19, 9, 1, 17, 22, 6, 14, 2, 23, 10, 16, 15, 20, 7, 11, 21, 18], [2, 10, 5, 17, 3, 0, 21, 8, 13, 23, 11, 1, 19, 7, 12, 18, 6, 4, 20, 14, 15, 16, 9, 22], [6, 12, 15, 1, 19, 8, 7, 0, 20, 4, 22, 17, 3, 21, 10, 16, 2, 23, 13, 9, 5, 18, 14, 11]]
[[1, 2, 0, 15, 13, 11, 7, 20, 12, 3, 5, 10, 14, 16, 8, 9, 4, 23, 22, 18, 6, 17, 19, 21], [3, 8, 13, 4, 0, 6, 17, 19, 9, 1, 23, 22, 16, 14, 2, 12, 15, 5, 10, 21, 11, 7, 20, 18], [2, 10, 5, 14, 17, 0, 16, 3, 22, 21, 11, 1, 6, 8, 7, 23, 12, 18, 4, 9, 15, 19, 13, 20], [6, 12, 1, 11, 19, 3, 7, 0, 18, 13, 14, 5, 2, 23, 16, 8, 10, 22, 15, 20, 4, 17, 21, 9]]
[[1, 2, 0, 17, 7, 11, 12, 20, 16, 3, 5, 10, 19, 18, 8, 13, 14, 9, 15, 6, 4, 22, 23, 21], [3, 8, 7, 4, 0, 22, 15, 14, 9, 1, 6, 13, 23, 21, 2, 10, 20, 16, 12, 5, 17, 11, 19, 18], [2, 10, 5, 18, 21, 0, 20, 9, 13, 14, 11, 1, 22, 23, 7, 4, 6, 12, 19, 3, 16, 15, 17, 8], [6, 12, 15, 17, 14, 9, 7, 0, 22, 21, 3, 23, 13, 1, 20, 16, 2, 10, 8, 11, 4, 5, 18, 19]]
[[1, 2, 0, 13, 6, 11, 18, 20, 16, 3, 5, 10, 7, 9, 8, 21, 14, 19, 4, 23, 12, 22, 15, 17], [3, 8, 6, 4, 0, 7, 14, 19, 9, 1, 23, 22, 11, 16, 2, 17, 18, 20, 13, 5, 15, 10, 12, 21], [2, 10, 5, 16, 8, 0, 9, 14, 12, 15, 11, 1, 4, 23, 21, 6, 17, 3, 22, 18, 13, 7, 19, 20], [6, 12, 3, 15, 19, 14, 7, 0, 10, 16, 22, 23, 13, 1, 17, 2, 21, 5, 11, 20, 4, 9, 8, 18]]
[[1, 2, 0, 16, 14, 11, 15, 6, 20, 3, 5, 10, 18, 8, 17, 7, 9, 4, 21, 22, 13, 12, 23, 19], [3, 8, 14, 4, 0, 18, 19, 5, 9, 1, 6, 22, 11, 2, 13, 21, 20, 16, 7, 10, 17, 23, 12, 15], [2, 10, 5, 8, 15, 0, 20, 17, 14, 6, 11, 1, 22, 23, 3, 18, 12, 19, 4, 7, 9, 13, 16, 21], [6, 12, 15, 16, 5, 17, 7, 0, 21, 2, 3, 23, 13, 1, 11, 9, 10, 4, 19, 20, 18, 22, 8, 14]]
[[1, 2, 0, 12, 14, 11, 13, 8, 22, 3, 5, 10, 9, 15, 18, 6, 23, 16, 4, 21, 19, 20, 7, 17], [3, 8, 14, 4, 0, 19, 21, 2, 9, 1, 15, 23, 22, 5, 7, 16, 10, 6, 12, 13, 11, 17, 18, 20], [2, 10, 5, 8, 6, 0, 19, 20, 14, 15, 11, 1, 17, 18, 3, 22, 13, 21, 16, 4, 23, 12, 9, 7], [6, 12, 15, 16, 2, 20, 7, 0, 11, 5, 14, 18, 13, 1, 21, 4, 17, 3, 8, 22, 9, 10, 23, 19]]
[[1, 2, 0, 16, 14, 11, 21, 8, 12, 3, 5, 10, 7, 22, 19, 13, 9, 6, 23, 4, 18, 17, 15, 20], [3, 8, 14, 4, 0, 20, 22, 2, 9, 1, 13, 17, 19, 21, 7, 5, 12, 23, 6, 16, 15, 10, 18, 11], [2, 10, 5, 15, 6, 0, 8, 18, 4, 14, 11, 1, 22, 9, 13, 17, 7, 3, 16, 20, 21, 19, 23, 12], [6, 12, 15, 5, 2, 18, 7, 0, 17, 21, 19, 9, 13, 1, 22, 4, 8, 16, 3, 23, 14, 11, 20, 10]]
[[1, 2, 0, 17, 14, 11, 21, 23, 18, 3, 5, 10, 7, 19, 20, 8, 13, 9, 15, 16, 4, 22, 6, 12], [3, 8, 14, 4, 0, 21, 11, 5, 9, 1, 23, 19, 22, 10, 15, 2, 12, 18, 20, 6, 17, 7, 16, 13], [2, 10, 5, 8, 16, 0, 3, 17, 6, 12, 11, 1, 14, 20, 9, 23, 18, 19, 4, 7, 22, 15, 13, 21], [6, 12, 16, 18, 5, 17, 7, 0, 2, 10, 15, 20, 13, 1, 23, 9, 8, 4, 19, 3, 21, 11, 14, 22]]
[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]
[[1, 2, 0, 13, 12, 9, 3, 19, 5, 8, 21, 22, 17, 6, 23, 14, 11, 4, 10, 20, 7, 18, 16, 15], [3, 5, 12, 4, 0, 6, 1, 18, 2, 17, 15, 7, 8, 9, 20, 16, 10, 13, 11, 23, 22, 19, 14, 21], [2, 8, 5, 15, 14, 0, 4, 3, 9, 1, 17, 21, 22, 18, 6, 7, 13, 19, 16, 10, 12, 23, 20, 11], [6, 10, 13, 16, 18, 3, 7, 0, 20, 21, 11, 1, 23, 14, 2, 4, 5, 12, 15, 8, 19, 22, 9, 17]]
[[1, 2, 0, 14, 12, 9, 17, 5, 3, 7, 11, 18, 15, 16, 8, 4, 21, 19, 10, 6, 23, 13, 20, 22], [3, 5, 12, 4, 0, 8, 16, 2, 1, 15, 20, 21, 7, 17, 9, 14, 18, 23, 6, 10, 19, 22, 11, 13], [2, 7, 5, 15, 6, 0, 10, 9, 20, 1, 4, 19, 22, 11, 18, 16, 3, 8, 23, 13, 17, 12, 21, 14], [6, 10, 13, 17, 2, 9, 7, 0, 21, 19, 11, 1, 16, 4, 8, 22, 23, 18, 3, 5, 15, 14, 20, 12]]
[[1, 2, 0, 7, 12, 11, 15, 8, 3, 19, 9, 13, 18, 5, 23, 20, 14, 21, 4, 10, 6, 22, 17, 16], [3, 5, 12, 4, 0, 8, 16, 11, 1, 20, 22, 18, 13, 2, 10, 19, 17, 6, 7, 23, 21, 9, 14, 15], [2, 9, 5, 14, 19, 0, 18, 17, 7, 10, 1, 20, 4, 11, 16, 6, 3, 8, 15, 12, 13, 23, 21, 22], [6, 4, 14, 5, 11, 17, 7, 0, 18, 22, 20, 1, 9, 19, 15, 2, 8, 3, 16, 21, 23, 13, 12, 10]]
[[1, 2, 0, 13, 12, 10, 20, 23, 3, 5, 9, 4, 11, 8, 18, 6, 21, 7, 22, 16, 15, 19, 14, 17], [3, 5, 12, 4, 0, 8, 22, 19, 1, 2, 11, 13, 9, 10, 21, 7, 18, 6, 20, 15, 16, 23, 17, 14], [2, 9, 5, 14, 18, 0, 23, 21, 4, 10, 1, 6, 16, 7, 15, 3, 20, 22, 8, 17, 12, 13, 19, 11], [6, 11, 1, 16, 19, 21, 7, 0, 12, 13, 5, 2, 14, 23, 8, 22, 17, 3, 15, 20, 4, 10, 18, 9]]
[[1, 2, 0, 15, 7, 10, 19, 12, 3, 5, 9, 6, 4, 20, 13, 8, 22, 23, 16, 11, 14, 17, 18, 21], [3, 5, 7, 4, 0, 8, 13, 9, 1, 2, 12, 16, 15, 18, 19, 10, 21, 14, 6, 17, 23, 11, 20, 22], [2, 9, 5, 12, 11, 0, 8, 20, 14, 10, 1, 17, 16, 15, 6, 21, 3, 4, 23, 18, 22, 13, 7, 19], [6, 11, 13, 17, 9, 20, 7, 0, 15, 19, 16, 12, 1, 14, 2, 22, 23, 18, 3, 4, 21, 5, 8, 10]]
[[1, 2, 0, 12, 13, 10, 21, 19, 3, 5, 9, 6, 8, 18, 22, 14, 7, 23, 4, 16, 17, 11, 15, 20], [3, 5, 13, 4, 0, 8, 15, 20, 1, 2, 18, 23, 10, 9, 7, 17, 22, 6, 12, 11, 14, 16, 21, 19], [2, 9, 5, 11, 19, 0, 13, 21, 17, 10, 1, 16, 22, 15, 4, 6, 3, 18, 8, 14, 7, 20, 23, 12], [6, 11, 14, 9, 20, 21, 7, 0, 10, 17, 22, 12, 1, 4, 15, 2, 18, 3, 23, 5, 13, 19, 8, 16]]
[[1, 2, 0, 16, 13, 10, 20, 21, 3, 5, 9, 6, 17, 14, 4, 22, 8, 23, 7, 15, 11, 18, 19, 12], [3, 5, 13, 4, 0, 8, 12, 19, 1, 2, 14, 7, 18, 9, 16, 23, 10, 22, 6, 11, 15, 17, 21, 20], [2, 9, 5, 17, 16, 0, 21, 4, 22, 10, 1, 3, 13, 18, 20, 6, 7, 11, 12, 14, 19, 15, 23, 8], [6, 11, 14, 8, 19, 4, 7, 0, 18, 23, 13, 12, 1, 22, 15, 2, 21, 9, 3, 5, 16, 20, 10, 17]]
[[1, 2, 0, 10, 11, 9, 19, 5, 3, 7, 8, 15, 6, 20, 17, 4, 22, 23, 16, 12, 21, 13, 18, 14], [3, 6, 11, 4, 0, 18, 8, 17, 1, 21, 19, 12, 2, 23, 5, 10, 13, 20, 14, 15, 7, 22, 9, 16], [2, 7, 5, 14, 16, 0, 3, 9, 4, 1, 12, 23, 13, 10, 6, 19, 8, 18, 21, 22, 11, 17, 15, 20], [6, 3, 13, 10, 17, 9, 7, 0, 19, 12, 1, 21, 5, 14, 2, 4, 11, 15, 23, 20, 8, 16, 18, 22]]
[[1, 2, 0, 7, 10, 14, 9, 8, 3, 11, 13, 6, 19, 4, 15, 5, 23, 22, 17, 21, 16, 12, 18, 20], [3, 6, 10, 4, 0, 16, 8, 9, 1, 13, 11, 2, 15, 7, 19, 22, 17, 5, 23, 20, 14, 18, 12, 21], [2, 9, 5, 12, 3, 0, 1, 18, 17, 6, 7, 16, 4, 22, 23, 14, 20, 19, 10, 8, 11, 13, 21, 15], [6, 3, 4, 10, 9, 18, 7, 0, 11, 2, 1, 13, 5, 8, 21, 20, 14, 15, 12, 22, 17, 16, 23, 19]]
[[1, 2, 0, 13, 11, 10, 19, 15, 3, 5, 9, 14, 6, 8, 4, 18, 23, 20, 7, 12, 22, 16, 17, 21], [3, 6, 11, 4, 0, 16, 8, 17, 1, 7, 20, 12, 2, 19, 13, 23, 18, 9, 5, 14, 21, 10, 15, 22], [2, 9, 5, 6, 15, 0, 11, 19, 7, 10, 1, 3, 22, 21, 17, 16, 4, 18, 14, 8, 13, 20, 23, 12], [6, 3, 1, 2, 17, 19, 7, 0, 11, 8, 5, 9, 4, 16, 15, 21, 22, 12, 20, 10, 23, 14, 13, 18]]
[[1, 2, 0, 14, 11, 10, 21, 22, 3, 5, 9, 17, 6, 15, 8, 23, 20, 4, 7, 16, 19, 12, 18, 13], [3, 6, 11, 4, 0, 15, 8, 13, 1, 19, 7, 12, 2, 10, 21, 20, 23, 14, 9, 18, 5, 17, 16, 22], [2, 9, 5, 15, 18, 0, 20, 17, 21, 10, 1, 8, 14, 6, 22, 16, 3, 23, 19, 4, 13, 11, 12, 7], [6, 3, 4, 11, 13, 17, 7, 0, 12, 14, 8, 1, 10, 2, 16, 22, 9, 19, 23, 5, 18, 15, 21, 20]]
[[1, 2, 0, 14, 10, 18, 19, 20, 3, 4, 9, 5, 6, 23, 8, 22, 13, 15, 11, 12, 21, 7, 17, 16], [3, 6, 10, 4, 0, 16, 8, 5, 1, 14, 12, 20, 2, 22, 19, 23, 7, 11, 15, 9, 17, 13, 21, 18], [2, 9, 5, 12, 13, 0, 20, 17, 7, 10, 1, 18, 15, 16, 6, 3, 4, 8, 23, 21, 14, 22, 19, 11], [6, 3, 13, 11, 5, 17, 7, 0, 20, 22, 18, 1, 19, 14, 2, 9, 8, 4, 21, 23, 16, 10, 15, 12]]
[[1, 2, 0, 14, 7, 10, 21, 17, 3, 5, 9, 20, 6, 22, 8, 18, 11, 4, 19, 15, 16, 12, 23, 13], [3, 6, 7, 4, 0, 16, 8, 12, 1, 15, 23, 13, 2, 18, 21, 22, 19, 14, 11, 5, 10, 17, 9, 20], [2, 9, 5, 15, 13, 0, 4, 14, 12, 10, 1, 22, 20, 6, 18, 16, 3, 23, 7, 17, 8, 11, 21, 19], [6, 3, 8, 11, 12, 14, 7, 0, 13, 17, 22, 1, 18, 2, 20, 23, 9, 16, 4, 10, 5, 15, 19, 21]]
[[1, 2, 0, 14, 12, 10, 21, 6, 3, 5, 9, 15, 17, 20, 8, 23, 13, 4, 19, 22, 16, 7, 18, 11], [3, 6, 12, 4, 0, 16, 8, 2, 1, 22, 23, 18, 7, 11, 21, 9, 19, 14, 13, 5, 10, 17, 15, 20], [2, 9, 5, 15, 6, 0, 18, 20, 7, 10, 1, 22, 21, 12, 23, 16, 3, 11, 4, 14, 8, 13, 17, 19], [6, 3, 13, 11, 2, 20, 7, 0, 18, 23, 22, 1, 8, 4, 10, 19, 9, 15, 12, 17, 21, 5, 14, 16]]
[[1, 2, 0, 7, 12, 10, 19, 8, 3, 5, 9, 14, 17, 6, 15, 11, 23, 4, 20, 13, 22, 16, 18, 21], [3, 6, 12, 4, 0, 11, 8, 19, 1, 20, 16, 18, 13, 2, 23, 10, 15, 7, 5, 17, 21, 9, 14, 22], [2, 9, 5, 16, 18, 0, 17, 4, 19, 10, 1, 21, 3, 22, 8, 6, 12, 15, 7, 14, 11, 20, 23, 13], [6, 3, 14, 11, 19, 4, 7, 0, 18, 22, 21, 1, 9, 10, 15, 2, 23, 8, 17, 5, 16, 13, 12, 20]]
[[1, 2, 0, 16, 12, 10, 21, 15, 3, 5, 9, 17, 19, 6, 7, 14, 8, 20, 22, 4, 11, 13, 23, 18], [3, 6, 12, 4, 0, 14, 8, 18, 1, 11, 23, 22, 13, 2, 20, 10, 21, 7, 17, 16, 5, 19, 9, 15], [2, 9, 5, 17, 8, 0, 16, 12, 13, 10, 1, 21, 20, 4, 23, 6, 15, 18, 3, 14, 7, 22, 11, 19], [6, 3, 14, 11, 18, 12, 7, 0, 22, 4, 21, 1, 19, 10, 15, 2, 23, 8, 9, 5, 16, 13, 17, 20]]
[[1, 2, 0, 13, 11, 17, 16, 19, 3, 21, 9, 15, 7, 8, 6, 4, 14, 18, 5, 12, 23, 10, 20, 22], [3, 7, 11, 4, 0, 9, 5, 8, 1, 6, 17, 12, 2, 19, 21, 13, 23, 22, 16, 15, 14, 20, 10, 18], [2, 9, 5, 6, 15, 0, 14, 11, 13, 10, 1, 19, 22, 20, 3, 16, 4, 21, 17, 7, 8, 18, 23, 12], [6, 5, 9, 2, 8, 11, 7, 0, 12, 3, 19, 1, 4, 17, 10, 18, 22, 23, 20, 14, 15, 16, 21, 13]]
[[1, 2, 0, 11, 12, 10, 19, 18, 3, 5, 9, 8, 16, 7, 23, 14, 4, 21, 13, 20, 6, 22, 17, 15], [3, 7, 12, 4, 0, 17, 5, 8, 1, 19, 14, 18, 13, 2, 22, 9, 11, 6, 16, 15, 21, 23, 10, 20], [2, 9, 5, 15, 3, 0, 21, 11, 13, 10, 1, 19, 23, 17, 6, 4, 22, 8, 12, 7, 16, 14, 20, 18], [6, 5, 9, 16, 8, 11, 7, 0, 18, 14, 19, 1, 20, 22, 2, 12, 17, 3, 4, 21, 15, 10, 23, 13]]
[[1, 2, 0, 5, 13, 8, 17, 19, 3, 11, 9, 10, 22, 16, 7, 12, 4, 21, 23, 14, 18, 6, 15, 20], [3, 7, 13, 4, 0, 19, 11, 8, 1, 17, 22, 18, 9, 14, 2, 21, 5, 12, 6, 16, 10, 23, 20, 15], [2, 9, 5, 8, 17, 0, 21, 20, 11, 10, 1, 3, 23, 4, 15, 22, 6, 13, 12, 7, 19, 16, 14, 18], [6, 11, 15, 17, 8, 20, 7, 0, 9, 4, 23, 12, 1, 10, 5, 16, 2, 18, 3, 21, 14, 22, 19, 13]]
[[1, 2, 0, 12, 10, 19, 5, 9, 3, 11, 14, 7, 8, 23, 4, 18, 22, 16, 20, 6, 15, 13, 17, 21], [3, 7, 10, 4, 0, 13, 15, 8, 1, 14, 11, 2, 9, 20, 12, 17, 21, 6, 23, 16, 5, 19, 18, 22], [2, 9, 5, 14, 18, 0, 19, 1, 10, 7, 20, 22, 4, 6, 15, 3, 11, 21, 12, 13, 8, 23, 16, 17], [6, 0, 12, 16, 7, 9, 1, 19, 15, 18, 22, 20, 13, 2, 10, 21, 17, 3, 5, 4, 23, 8, 14, 11]]
[[1, 2, 0, 5, 9, 8, 18, 11, 3, 16, 7, 10, 17, 21, 23, 12, 4, 15, 19, 6, 14, 22, 13, 20], [3, 7, 9, 4, 0, 11, 20, 8, 1, 10, 2, 16, 22, 23, 21, 6, 5, 14, 13, 12, 15, 17, 19, 18], [2, 9, 5, 8, 1, 0, 7, 12, 13, 4, 15, 17, 6, 3, 22, 19, 20, 18, 11, 10, 23, 14, 21, 16], [6, 0, 11, 14, 7, 9, 1, 17, 20, 18, 22, 12, 2, 19, 15, 3, 13, 4, 5, 16, 21, 8, 23, 10]]
[[1, 2, 0, 13, 11, 10, 7, 20, 3, 5, 9, 17, 18, 8, 19, 22, 15, 4, 23, 21, 6, 14, 16, 12], [3, 7, 11, 4, 0, 18, 2, 8, 1, 21, 16, 6, 10, 20, 23, 14, 12, 13, 19, 5, 17, 22, 9, 15], [2, 9, 5, 14, 8, 0, 4, 13, 6, 10, 1, 19, 7, 12, 15, 3, 17, 18, 16, 23, 22, 20, 21, 11], [6, 0, 12, 16, 7, 9, 1, 10, 2, 13, 4, 3, 8, 5, 22, 19, 11, 21, 14, 20, 15, 23, 18, 17]]
[[1, 2, 0, 6, 11, 10, 8, 19, 3, 5, 9, 15, 7, 14, 23, 4, 22, 18, 21, 12, 16, 17, 20, 13], [3, 7, 11, 4, 0, 18, 19, 8, 1, 23, 22, 12, 2, 21, 5, 6, 9, 10, 14, 15, 13, 20, 17, 16], [2, 9, 5, 12, 16, 0, 15, 20, 4, 10, 1, 22, 13, 3, 6, 14, 8, 19, 11, 23, 21, 7, 18, 17], [6, 0, 13, 10, 7, 9, 1, 17, 19, 12, 15, 23, 5, 14, 2, 3, 18, 4, 21, 22, 11, 16, 8, 20]]
[[1, 2, 0, 12, 10, 9, 16, 3, 5, 8, 14, 13, 7, 21, 4, 22, 17, 6, 23, 18, 15, 11, 20, 19], [3, 5, 10, 4, 0, 7, 18, 1, 2, 14, 8, 6, 9, 22, 12, 21, 20, 13, 11, 16, 19, 23, 17, 15], [2, 8, 5, 6, 11, 0, 13, 19, 9, 1, 20, 15, 22, 3, 7, 4, 10, 23, 12, 14, 16, 17, 18, 21], [6, 0, 11, 2, 5, 8, 1, 18, 4, 13, 7, 3, 21, 15, 20, 9, 12, 14, 10, 23, 17, 16, 19, 22]]
[[1, 2, 0, 9, 10, 4, 12, 14, 3, 8, 5, 7, 15, 22, 11, 6, 21, 19, 16, 23, 13, 18, 20, 17], [3, 7, 10, 4, 0, 9, 13, 8, 1, 14, 11, 2, 16, 17, 5, 19, 20, 6, 15, 18, 12, 23, 21, 22], [2, 9, 5, 1, 12, 0, 15, 19, 21, 3, 4, 17, 10, 14, 23, 18, 8, 22, 6, 20, 7, 16, 11, 13], [1, 6, 8, 2, 13, 15, 0, 10, 3, 21, 17, 4, 19, 11, 20, 16, 5, 7, 9, 23, 22, 18, 14, 12]]
[[1, 2, 0, 12, 11, 7, 17, 15, 3, 21, 9, 14, 8, 20, 4, 5, 23, 18, 6, 13, 19, 10, 16, 22], [3, 7, 11, 4, 0, 2, 10, 8, 1, 19, 16, 5, 15, 18, 12, 14, 6, 20, 23, 22, 21, 17, 9, 13], [2, 9, 5, 13, 15, 0, 16, 4, 19, 10, 1, 18, 3, 12, 11, 7, 17, 6, 14, 20, 8, 22, 23, 21], [1, 6, 4, 11, 10, 16, 0, 5, 3, 15, 2, 8, 19, 21, 13, 17, 7, 9, 22, 23, 18, 14, 20, 12]]
[[1, 2, 0, 13, 11, 7, 21, 12, 3, 23, 9, 15, 5, 8, 17, 4, 18, 22, 19, 16, 6, 20, 14, 10], [3, 7, 11, 4, 0, 2, 18, 8, 1, 6, 19, 5, 15, 12, 16, 13, 21, 10, 9, 17, 23, 14, 20, 22], [2, 9, 5, 14, 13, 0, 19, 20, 22, 10, 1, 8, 7, 17, 15, 3, 23, 4, 16, 21, 12, 6, 11, 18], [1, 6, 12, 16, 18, 19, 0, 21, 3, 7, 2, 23, 10, 11, 4, 22, 8, 15, 14, 20, 5, 9, 17, 13]]
[[1, 2, 0, 13, 11, 10, 16, 21, 3, 5, 9, 17, 7, 8, 23, 6, 15, 4, 22, 18, 14, 12, 19, 20], [3, 7, 11, 4, 0, 19, 18, 8, 1, 15, 23, 12, 2, 21, 9, 14, 5, 13, 20, 16, 6, 17, 10, 22], [2, 9, 5, 14, 8, 0, 20, 13, 12, 10, 1, 16, 4, 22, 15, 3, 18, 19, 11, 23, 21, 6, 7, 17], [1, 6, 13, 16, 18, 20, 0, 5, 3, 22, 2, 14, 23, 10, 17, 12, 8, 11, 19, 4, 7, 9, 21, 15]]
[[1, 2, 0, 14, 11, 10, 15, 20, 3, 5, 9, 16, 7, 22, 8, 17, 4, 6, 23, 18, 12, 13, 21, 19], [3, 7, 11, 4, 0, 21, 19, 8, 1, 6, 18, 12, 2, 23, 20, 13, 14, 5, 22, 9, 16, 17, 10, 15], [2, 9, 5, 12, 17, 0, 22, 23, 11, 10, 1, 19, 15, 7, 6, 3, 20, 18, 4, 8, 21, 16, 14, 13], [1, 6, 13, 16, 19, 22, 0, 14, 3, 7, 2, 17, 18, 10, 9, 11, 8, 15, 21, 20, 4, 12, 23, 5]]
[[1, 2, 0, 14, 11, 10, 21, 15, 3, 5, 9, 16, 7, 17, 8, 12, 4, 19, 22, 13, 6, 20, 23, 18], [3, 7, 11, 4, 0, 18, 17, 8, 1, 13, 20, 12, 2, 21, 15, 16, 14, 22, 19, 5, 23, 9, 6, 10], [2, 9, 5, 7, 3, 0, 12, 4, 17, 10, 1, 20, 18, 11, 16, 19, 23, 21, 6, 22, 13, 8, 15, 14], [1, 6, 13, 15, 17, 12, 0, 16, 3, 11, 2, 18, 20, 10, 4, 8, 22, 14, 9, 23, 5, 19, 7, 21]]
[[1, 2, 0, 14, 11, 10, 20, 18, 3, 5, 9, 13, 7, 4, 8, 17, 15, 16, 12, 6, 19, 23, 21, 22], [3, 7, 11, 4, 0, 15, 5, 8, 1, 20, 22, 12, 2, 14, 18, 6, 10, 21, 13, 17, 23, 19, 16, 9], [2, 9, 5, 15, 13, 0, 19, 12, 14, 10, 1, 6, 20, 18, 22, 16, 3, 23, 4, 11, 7, 17, 8, 21], [1, 6, 13, 17, 5, 19, 0, 21, 3, 18, 2, 9, 22, 10, 20, 7, 14, 8, 11, 4, 16, 15, 23, 12]]
[[1, 2, 0, 14, 11, 10, 16, 13, 3, 5, 9, 18, 7, 12, 8, 21, 17, 6, 4, 20, 23, 22, 15, 19], [3, 7, 11, 4, 0, 15, 5, 8, 1, 16, 23, 12, 2, 18, 13, 6, 20, 21, 14, 17, 9, 19, 10, 22], [2, 9, 5, 15, 13, 0, 19, 20, 22, 10, 1, 6, 8, 14, 4, 16, 3, 23, 7, 11, 18, 17, 12, 21], [1, 6, 13, 17, 5, 19, 0, 21, 3, 14, 2, 9, 23, 10, 11, 7, 22, 8, 16, 4, 12, 15, 18, 20]]
[[1, 2, 0, 14, 11, 10, 15, 17, 3, 5, 9, 18, 7, 6, 8, 13, 19, 12, 4, 23, 21, 22, 20, 16], [3, 7, 11, 4, 0, 20, 19, 8, 1, 6, 23, 12, 2, 5, 17, 21, 15, 18, 14, 9, 13, 16, 10, 22], [2, 9, 5, 15, 8, 0, 21, 22, 12, 10, 1, 17, 4, 7, 23, 16, 3, 19, 6, 11, 14, 18, 13, 20], [1, 6, 13, 17, 19, 21, 0, 18, 3, 7, 2, 15, 23, 10, 4, 20, 12, 8, 9, 14, 11, 22, 5, 16]]
[[1, 2, 0, 12, 10, 9, 22, 3, 5, 8, 16, 6, 7, 18, 20, 17, 4, 23, 19, 13, 21, 14, 11, 15], [3, 5, 10, 4, 0, 7, 18, 1, 2, 16, 8, 14, 9, 22, 17, 20, 12, 11, 21, 15, 19, 6, 23, 13], [2, 8, 5, 13, 12, 0, 20, 22, 9, 1, 15, 16, 17, 14, 3, 19, 21, 4, 7, 10, 23, 11, 18, 6], [1, 6, 11, 15, 18, 20, 0, 3, 16, 2, 13, 9, 14, 17, 22, 7, 23, 10, 19, 4, 21, 5, 12, 8]]
[[1, 2, 0, 8, 9, 7, 3, 13, 6, 10, 4, 14, 11, 5, 12, 18, 21, 15, 17, 20, 22, 23, 19, 16], [3, 7, 9, 4, 0, 2, 1, 6, 13, 5, 8, 17, 20, 10, 21, 23, 12, 19, 14, 11, 16, 18, 15, 22], [2, 0, 1, 11, 10, 15, 8, 5, 16, 17, 14, 12, 3, 23, 4, 7, 6, 18, 9, 22, 19, 13, 20, 21], [5, 8, 10, 13, 1, 6, 0, 2, 4, 3, 7, 20, 17, 9, 16, 14, 15, 22, 23, 18, 21, 11, 12, 19]]
[[1, 2, 0, 13, 9, 15, 3, 19, 14, 12, 7, 22, 4, 6, 18, 17, 11, 5, 8, 10, 23, 20, 16, 21], [3, 7, 9, 4, 0, 14, 1, 6, 15, 10, 2, 21, 13, 19, 16, 20, 5, 11, 23, 12, 8, 17, 18, 22], [2, 0, 1, 14, 11, 17, 8, 15, 18, 4, 20, 9, 5, 3, 13, 19, 22, 12, 6, 7, 21, 10, 23, 16], [5, 8, 11, 15, 1, 6, 0, 14, 4, 18, 13, 12, 2, 22, 20, 16, 3, 9, 17, 21, 7, 23, 10, 19]]
[[1, 2, 0, 12, 10, 3, 15, 19, 7, 18, 14, 16, 5, 11, 4, 17, 13, 6, 20, 8, 9, 22, 23, 21], [3, 7, 10, 4, 0, 1, 11, 5, 2, 6, 8, 9, 19, 15, 12, 22, 23, 18, 21, 14, 16, 17, 13, 20], [2, 0, 1, 13, 15, 16, 8, 20, 18, 4, 17, 5, 3, 12, 7, 9, 11, 19, 6, 10, 14, 23, 21, 22], [5, 8, 4, 10, 11, 6, 0, 3, 9, 1, 7, 2, 20, 23, 17, 18, 15, 22, 16, 13, 21, 12, 14, 19]]
[[1, 2, 0, 14, 10, 3, 19, 20, 21, 22, 16, 7, 6, 18, 5, 9, 4, 8, 23, 12, 11, 17, 15, 13], [3, 7, 10, 4, 0, 1, 17, 5, 18, 6, 11, 2, 22, 21, 20, 8, 14, 9, 15, 13, 16, 19, 23, 12], [2, 0, 1, 6, 11, 15, 8, 9, 3, 12, 22, 14, 7, 5, 4, 13, 18, 23, 19, 16, 17, 10, 21, 20], [5, 8, 12, 15, 17, 6, 0, 3, 9, 1, 16, 21, 13, 2, 19, 7, 23, 18, 4, 22, 11, 20, 14, 10]]
[[1, 2, 0, 14, 10, 3, 4, 9, 20, 11, 6, 7, 13, 18, 5, 23, 15, 22, 12, 17, 21, 8, 19, 16], [3, 7, 10, 4, 0, 1, 14, 5, 18, 6, 11, 2, 23, 20, 9, 13, 21, 8, 17, 12, 15, 22, 16, 19], [2, 0, 1, 15, 6, 14, 8, 11, 4, 12, 22, 19, 18, 5, 13, 16, 3, 10, 9, 7, 23, 20, 17, 21], [5, 8, 12, 17, 14, 6, 0, 3, 9, 1, 21, 20, 13, 2, 18, 23, 11, 7, 4, 10, 16, 19, 15, 22]]
[[1, 2, 0, 14, 10, 3, 19, 15, 12, 16, 18, 7, 13, 8, 5, 11, 21, 22, 4, 23, 17, 9, 20, 6], [3, 7, 10, 4, 0, 1, 20, 5, 21, 6, 11, 2, 23, 22, 15, 18, 12, 8, 14, 13, 9, 17, 19, 16], [2, 0, 1, 15, 14, 22, 8, 10, 11, 12, 20, 6, 18, 5, 19, 16, 3, 21, 9, 4, 7, 23, 13, 17], [5, 8, 12, 17, 20, 6, 0, 3, 9, 1, 14, 22, 13, 2, 16, 19, 10, 7, 11, 23, 21, 4, 18, 15]]
[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 19, 22, 17, 13, 12, 23, 20, 16, 21, 18, 15, 14], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 14, 20, 21, 23, 18, 13, 22, 15, 17, 12, 16, 19], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 22, 23, 21], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 22, 19, 15, 18, 23, 12, 14, 21, 16, 13, 17, 20]]
[[1, 2, 0, 6, 10, 7, 8, 9, 3, 5, 11, 4, 15, 20, 23, 21, 14, 13, 22, 18, 17, 12, 19, 16], [3, 7, 10, 4, 0, 2, 9, 8, 1, 11, 5, 6, 19, 21, 13, 20, 12, 23, 17, 16, 22, 14, 15, 18], [2, 0, 1, 12, 14, 15, 4, 16, 18, 8, 19, 5, 13, 3, 6, 11, 17, 7, 9, 20, 10, 23, 21, 22], [5, 4, 8, 7, 9, 6, 0, 10, 11, 1, 3, 2, 21, 19, 15, 18, 23, 12, 14, 22, 16, 17, 13, 20]]
[[1, 2, 0, 12, 10, 13, 5, 19, 3, 21, 16, 7, 8, 6, 18, 9, 4, 20, 22, 11, 23, 15, 14, 17], [3, 7, 10, 4, 0, 17, 9, 8, 1, 18, 11, 2, 19, 22, 21, 5, 12, 15, 6, 16, 14, 20, 23, 13], [2, 0, 1, 8, 16, 10, 4, 20, 14, 12, 13, 19, 21, 5, 3, 11, 6, 7, 23, 15, 17, 9, 18, 22], [5, 4, 12, 7, 9, 6, 0, 15, 18, 1, 21, 22, 13, 2, 11, 3, 10, 8, 17, 20, 23, 16, 14, 19]]
[[1, 2, 0, 14, 10, 4, 18, 9, 3, 11, 5, 7, 13, 17, 8, 22, 15, 12, 19, 6, 23, 20, 16, 21], [3, 7, 10, 4, 0, 14, 16, 8, 1, 5, 11, 2, 21, 15, 9, 23, 17, 6, 20, 12, 22, 19, 18, 13], [2, 0, 1, 12, 15, 17, 9, 6, 20, 7, 4, 16, 14, 5, 3, 10, 22, 13, 23, 18, 21, 8, 11, 19], [5, 9, 12, 1, 16, 6, 0, 17, 4, 3, 20, 15, 13, 2, 7, 18, 8, 14, 11, 10, 19, 22, 23, 21]]
[[1, 2, 0, 14, 10, 15, 18, 21, 3, 13, 16, 7, 23, 22, 8, 17, 4, 5, 19, 6, 12, 11, 9, 20], [3, 7, 10, 4, 0, 18, 15, 8, 1, 5, 11, 2, 22, 23, 21, 20, 14, 13, 9, 12, 6, 16, 19, 17], [2, 0, 1, 12, 13, 4, 9, 14, 6, 8, 7, 19, 15, 5, 10, 3, 23, 11, 16, 17, 21, 22, 20, 18], [5, 9, 12, 1, 15, 6, 0, 20, 4, 3, 16, 23, 13, 2, 17, 8, 19, 22, 7, 10, 18, 11, 14, 21]]
[[1, 2, 0, 14, 10, 19, 12, 21, 3, 23, 16, 7, 13, 6, 8, 18, 4, 15, 17, 20, 5, 11, 9, 22], [3, 7, 10, 4, 0, 17, 18, 8, 1, 5, 11, 2, 22, 20, 21, 12, 14, 9, 19, 6, 23, 16, 15, 13], [2, 0, 1, 12, 17, 21, 9, 22, 20, 10, 6, 4, 15, 5, 7, 3, 8, 11, 23, 18, 16, 13, 14, 19], [5, 9, 12, 1, 18, 6, 0, 19, 4, 3, 21, 20, 13, 2, 11, 10, 23, 7, 8, 17, 14, 15, 16, 22]]
[[1, 2, 0, 13, 11, 19, 12, 6, 3, 21, 23, 17, 7, 8, 22, 14, 10, 4, 9, 20, 5, 18, 15, 16], [3, 7, 11, 4, 0, 14, 17, 8, 1, 23, 21, 12, 2, 6, 16, 19, 5, 13, 15, 18, 10, 20, 9, 22], [2, 0, 1, 15, 18, 21, 9, 17, 6, 8, 13, 3, 22, 19, 5, 11, 4, 20, 16, 10, 7, 14, 23, 12], [5, 9, 13, 12, 17, 6, 0, 18, 21, 10, 1, 4, 16, 14, 2, 20, 3, 11, 22, 8, 23, 19, 7, 15]]
[[1, 2, 0, 13, 11, 19, 12, 6, 3, 17, 23, 18, 7, 8, 22, 9, 5, 15, 4, 16, 10, 14, 21, 20], [3, 7, 11, 4, 0, 14, 18, 8, 1, 22, 16, 12, 2, 6, 17, 10, 15, 5, 13, 23, 9, 19, 20, 21], [2, 0, 1, 15, 19, 20, 9, 10, 22, 21, 13, 17, 4, 7, 5, 16, 3, 23, 8, 12, 14, 6, 18, 11], [5, 9, 13, 12, 18, 6, 0, 21, 16, 10, 1, 4, 17, 14, 2, 22, 23, 3, 11, 15, 7, 20, 19, 8]]
[[1, 2, 0, 6, 8, 10, 7, 3, 12, 5, 9, 19, 4, 18, 16, 14, 15, 13, 17, 20, 11, 23, 21, 22], [3, 5, 8, 4, 0, 7, 10, 1, 9, 2, 12, 21, 6, 22, 17, 11, 23, 20, 16, 13, 14, 15, 19, 18], [2, 0, 1, 11, 13, 14, 3, 15, 4, 17, 5, 6, 20, 8, 10, 16, 7, 18, 9, 12, 19, 22, 23, 21], [5, 3, 4, 8, 10, 6, 0, 9, 1, 12, 2, 14, 7, 11, 13, 22, 20, 23, 15, 17, 21, 16, 18, 19]]
[[1, 2, 0, 13, 9, 11, 14, 3, 20, 15, 5, 10, 19, 7, 18, 4, 8, 21, 6, 22, 16, 23, 12, 17], [3, 5, 9, 4, 0, 7, 17, 1, 19, 10, 2, 15, 20, 11, 22, 13, 6, 16, 8, 18, 21, 12, 23, 14], [2, 0, 1, 14, 15, 10, 3, 13, 11, 21, 12, 20, 5, 18, 6, 16, 4, 9, 7, 23, 8, 17, 19, 22], [5, 3, 11, 8, 17, 6, 0, 19, 1, 22, 20, 12, 2, 9, 10, 23, 7, 18, 4, 16, 14, 15, 13, 21]]
[[1, 2, 0, 13, 9, 17, 18, 3, 16, 15, 5, 8, 6, 7, 20, 4, 11, 10, 12, 22, 21, 14, 23, 19], [3, 5, 9, 4, 0, 7, 16, 1, 18, 10, 2, 20, 22, 17, 8, 13, 19, 15, 14, 6, 23, 12, 21, 11], [2, 0, 1, 14, 12, 4, 3, 10, 11, 21, 20, 16, 5, 15, 6, 19, 8, 18, 23, 13, 7, 22, 9, 17], [5, 3, 11, 8, 16, 6, 0, 18, 1, 15, 22, 12, 2, 21, 4, 23, 14, 10, 19, 7, 13, 20, 17, 9]]
[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 20, 19, 22, 14, 13, 23, 17, 16, 21, 12, 15, 18], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 22, 12, 20, 23, 15, 14, 21, 18, 17, 19, 13, 16], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 22, 23, 21], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 23, 19, 12, 21, 13, 15, 22, 16, 20, 14, 17]]
[[1, 2, 0, 8, 9, 4, 11, 3, 7, 5, 6, 10, 21, 15, 20, 23, 18, 14, 22, 12, 17, 19, 16, 13], [3, 6, 9, 4, 0, 8, 7, 1, 11, 10, 2, 5, 14, 19, 22, 17, 13, 21, 20, 16, 23, 15, 12, 18], [2, 0, 1, 5, 13, 12, 8, 16, 15, 11, 19, 18, 3, 14, 4, 6, 17, 7, 9, 20, 10, 23, 21, 22], [5, 8, 11, 2, 7, 6, 0, 10, 9, 1, 4, 3, 18, 22, 19, 12, 21, 13, 15, 23, 16, 20, 17, 14]]
[[1, 2, 0, 13, 10, 19, 21, 3, 12, 8, 17, 6, 9, 7, 22, 23, 14, 4, 15, 20, 5, 11, 16, 18], [3, 6, 10, 4, 0, 8, 7, 1, 16, 19, 11, 2, 23, 21, 18, 9, 5, 13, 20, 15, 14, 17, 12, 22], [2, 0, 1, 7, 15, 20, 8, 14, 21, 12, 19, 9, 11, 5, 3, 18, 22, 10, 4, 17, 13, 6, 23, 16], [5, 8, 12, 15, 7, 6, 0, 19, 9, 1, 14, 21, 13, 2, 22, 16, 3, 23, 17, 4, 11, 20, 10, 18]]
[[1, 2, 0, 13, 10, 17, 21, 3, 19, 15, 16, 6, 9, 7, 23, 12, 4, 20, 8, 18, 5, 11, 14, 22], [3, 6, 10, 4, 0, 8, 7, 1, 15, 19, 11, 2, 23, 21, 9, 5, 13, 22, 17, 14, 12, 16, 18, 20], [2, 0, 1, 6, 17, 14, 8, 22, 3, 12, 7, 23, 15, 5, 13, 9, 21, 18, 4, 11, 16, 20, 10, 19], [5, 8, 12, 14, 7, 6, 0, 19, 9, 1, 17, 21, 13, 2, 15, 3, 23, 20, 11, 4, 10, 18, 16, 22]]
[[1, 2, 0, 15, 11, 9, 3, 21, 5, 8, 4, 10, 7, 14, 19, 6, 22, 23, 17, 13, 16, 12, 20, 18], [3, 7, 11, 4, 0, 18, 1, 6, 22, 19, 15, 12, 2, 20, 8, 21, 5, 13, 16, 23, 17, 10, 14, 9], [2, 8, 3, 0, 17, 19, 15, 4, 9, 1, 18, 23, 10, 22, 5, 20, 13, 7, 12, 14, 6, 11, 16, 21], [5, 10, 13, 15, 1, 6, 0, 18, 23, 17, 4, 9, 8, 14, 2, 16, 3, 11, 21, 22, 19, 7, 20, 12]]
[[1, 2, 0, 5, 12, 8, 19, 18, 3, 6, 21, 7, 14, 15, 4, 16, 13, 10, 11, 9, 22, 17, 23, 20], [3, 7, 12, 4, 0, 18, 16, 8, 1, 22, 15, 2, 11, 21, 5, 19, 20, 9, 14, 10, 6, 23, 17, 13], [2, 6, 3, 0, 15, 10, 9, 4, 5, 1, 8, 14, 16, 11, 13, 7, 18, 21, 12, 23, 17, 20, 19, 22], [5, 10, 13, 9, 16, 6, 0, 21, 2, 14, 11, 1, 15, 8, 3, 23, 17, 4, 22, 7, 18, 19, 20, 12]]
[[1, 2, 0, 12, 6, 16, 14, 17, 3, 5, 15, 7, 8, 20, 4, 21, 9, 11, 22, 18, 23, 10, 19, 13], [3, 7, 6, 4, 0, 10, 11, 8, 1, 20, 13, 2, 17, 5, 12, 22, 18, 14, 21, 9, 19, 16, 23, 15], [2, 5, 3, 0, 14, 9, 8, 18, 12, 1, 21, 17, 6, 10, 15, 4, 23, 22, 19, 7, 16, 13, 11, 20], [5, 2, 10, 8, 11, 6, 0, 4, 13, 21, 1, 7, 9, 3, 16, 18, 22, 23, 20, 17, 15, 12, 14, 19]]
[[1, 2, 0, 6, 11, 18, 8, 17, 3, 5, 13, 15, 7, 21, 22, 4, 19, 12, 9, 23, 14, 10, 20, 16], [3, 7, 11, 4, 0, 19, 17, 8, 1, 22, 9, 12, 2, 16, 5, 6, 18, 15, 13, 14, 23, 20, 10, 21], [2, 5, 3, 0, 16, 9, 13, 4, 6, 1, 21, 19, 15, 8, 10, 23, 7, 11, 20, 17, 22, 14, 18, 12], [5, 2, 10, 13, 17, 6, 0, 20, 9, 21, 1, 23, 7, 14, 3, 19, 15, 18, 4, 16, 12, 8, 11, 22]]
[[1, 2, 0, 5, 6, 8, 13, 12, 3, 18, 9, 7, 11, 4, 23, 17, 20, 22, 10, 16, 19, 14, 15, 21], [3, 7, 6, 4, 0, 12, 11, 8, 1, 14, 16, 2, 13, 5, 19, 10, 15, 21, 17, 9, 23, 18, 20, 22], [2, 9, 3, 0, 14, 16, 7, 17, 5, 10, 1, 21, 23, 12, 15, 4, 8, 6, 19, 20, 18, 22, 11, 13], [5, 4, 12, 7, 11, 6, 0, 13, 2, 20, 21, 1, 8, 3, 18, 9, 23, 16, 22, 10, 15, 19, 14, 17]]
[[1, 2, 0, 16, 12, 11, 13, 6, 3, 15, 9, 20, 19, 7, 21, 10, 8, 22, 17, 4, 5, 23, 18, 14], [3, 7, 12, 4, 0, 9, 19, 8, 1, 18, 11, 14, 13, 2, 10, 21, 6, 23, 5, 16, 17, 22, 15, 20], [2, 9, 3, 0, 18, 20, 17, 21, 16, 10, 1, 8, 7, 22, 4, 5, 11, 19, 14, 6, 15, 12, 23, 13], [5, 11, 14, 17, 19, 6, 0, 22, 13, 23, 7, 12, 1, 21, 15, 2, 9, 18, 3, 20, 4, 8, 10, 16]]
[[1, 2, 0, 17, 13, 14, 15, 5, 3, 23, 9, 22, 16, 19, 7, 18, 21, 8, 6, 4, 11, 12, 20, 10], [3, 7, 13, 4, 0, 19, 20, 8, 1, 6, 11, 16, 22, 14, 2, 12, 10, 5, 23, 17, 9, 18, 15, 21], [2, 9, 3, 0, 12, 13, 18, 4, 17, 10, 1, 20, 7, 16, 19, 8, 5, 15, 22, 21, 23, 14, 6, 11], [5, 11, 15, 18, 20, 6, 0, 14, 22, 19, 7, 12, 1, 8, 10, 16, 2, 3, 17, 23, 21, 4, 13, 9]]
[[1, 2, 0, 14, 11, 19, 13, 3, 18, 8, 6, 15, 5, 10, 7, 4, 20, 22, 9, 12, 21, 16, 23, 17], [3, 5, 11, 4, 0, 7, 17, 1, 21, 23, 20, 12, 2, 9, 19, 14, 6, 16, 10, 15, 18, 22, 8, 13], [2, 8, 3, 0, 15, 12, 10, 14, 9, 1, 19, 17, 13, 5, 18, 16, 4, 23, 7, 6, 22, 20, 21, 11], [5, 3, 8, 10, 17, 6, 0, 20, 13, 19, 1, 15, 9, 2, 23, 22, 7, 18, 4, 12, 16, 14, 11, 21]]
[[1, 2, 0, 14, 11, 17, 16, 3, 10, 5, 12, 18, 8, 20, 7, 19, 22, 9, 4, 23, 21, 13, 6, 15], [3, 8, 11, 4, 0, 19, 15, 1, 7, 21, 18, 12, 2, 23, 10, 17, 13, 6, 14, 20, 5, 22, 9, 16], [4, 9, 6, 15, 5, 0, 13, 21, 11, 10, 1, 23, 14, 2, 18, 16, 3, 20, 12, 7, 22, 19, 17, 8], [6, 2, 4, 11, 1, 21, 7, 0, 15, 19, 5, 17, 8, 9, 22, 12, 20, 3, 16, 13, 18, 10, 23, 14]]
[[1, 2, 0, 10, 12, 18, 19, 3, 21, 5, 7, 20, 14, 8, 4, 23, 6, 15, 9, 16, 22, 13, 11, 17], [3, 8, 12, 4, 0, 19, 18, 1, 7, 22, 21, 16, 13, 2, 10, 11, 15, 6, 17, 20, 5, 14, 23, 9], [4, 9, 11, 12, 5, 0, 2, 13, 20, 10, 1, 6, 15, 14, 7, 3, 21, 8, 19, 22, 17, 23, 18, 16], [6, 11, 9, 16, 1, 13, 7, 0, 18, 14, 5, 4, 19, 10, 2, 8, 17, 3, 15, 23, 21, 22, 20, 12]]
[[1, 2, 0, 16, 12, 10, 3, 8, 14, 13, 15, 21, 18, 20, 7, 5, 6, 19, 4, 23, 9, 22, 11, 17], [3, 8, 12, 4, 0, 19, 1, 2, 6, 11, 21, 15, 7, 23, 18, 9, 14, 10, 16, 20, 5, 17, 13, 22], [4, 9, 13, 11, 5, 0, 18, 21, 22, 10, 1, 17, 19, 14, 2, 6, 12, 3, 15, 16, 7, 20, 23, 8], [6, 11, 15, 9, 2, 21, 7, 0, 3, 8, 19, 12, 1, 20, 5, 4, 17, 22, 13, 23, 18, 14, 16, 10]]
[[1, 2, 0, 10, 13, 19, 3, 20, 11, 5, 6, 14, 17, 18, 8, 21, 15, 23, 4, 9, 22, 16, 7, 12], [3, 8, 13, 4, 0, 20, 1, 19, 6, 16, 11, 18, 7, 14, 2, 22, 23, 15, 10, 12, 21, 5, 17, 9], [4, 9, 15, 13, 5, 0, 14, 2, 21, 10, 1, 23, 8, 17, 18, 7, 19, 3, 6, 20, 16, 12, 11, 22], [6, 11, 16, 10, 19, 2, 7, 0, 3, 13, 8, 12, 1, 22, 20, 14, 5, 21, 4, 18, 15, 23, 9, 17]]
[[1, 2, 0, 14, 12, 3, 13, 8, 17, 23, 22, 18, 19, 20, 5, 9, 11, 7, 16, 4, 6, 10, 21, 15], [3, 8, 12, 4, 0, 1, 15, 2, 5, 21, 20, 9, 7, 22, 17, 18, 10, 19, 6, 14, 16, 11, 23, 13], [4, 7, 11, 15, 5, 0, 10, 9, 21, 1, 14, 13, 17, 2, 6, 16, 3, 20, 8, 23, 12, 18, 19, 22], [6, 10, 14, 17, 2, 9, 7, 0, 22, 13, 11, 1, 15, 5, 4, 19, 8, 18, 3, 12, 23, 20, 16, 21]]
[[1, 2, 0, 9, 12, 3, 13, 11, 6, 5, 15, 20, 16, 8, 10, 14, 4, 21, 17, 22, 7, 18, 23, 19], [3, 8, 12, 4, 0, 1, 16, 18, 5, 6, 20, 15, 13, 2, 19, 21, 9, 14, 22, 17, 23, 11, 7, 10], [4, 9, 14, 16, 5, 0, 21, 13, 20, 10, 1, 22, 2, 23, 12, 3, 15, 11, 8, 6, 18, 19, 17, 7], [6, 11, 15, 17, 18, 13, 7, 0, 23, 3, 2, 12, 1, 20, 22, 10, 14, 9, 19, 4, 5, 8, 16, 21]]
[[1, 2, 0, 9, 11, 3, 21, 23, 15, 5, 22, 18, 14, 8, 16, 13, 12, 6, 4, 7, 10, 17, 20, 19], [3, 8, 11, 4, 0, 1, 22, 10, 5, 15, 21, 13, 20, 2, 6, 18, 19, 16, 9, 17, 23, 7, 14, 12], [4, 9, 13, 16, 5, 0, 12, 20, 21, 10, 1, 7, 19, 14, 2, 3, 15, 18, 22, 6, 11, 23, 17, 8], [6, 11, 8, 17, 10, 20, 7, 0, 15, 5, 19, 12, 1, 18, 3, 2, 21, 14, 23, 4, 9, 22, 16, 13]]
[[1, 2, 0, 9, 13, 3, 21, 22, 23, 5, 17, 8, 7, 15, 10, 4, 19, 14, 16, 18, 6, 20, 12, 11], [3, 8, 13, 4, 0, 1, 17, 10, 5, 23, 21, 2, 20, 11, 22, 9, 12, 18, 6, 14, 16, 7, 19, 15], [4, 9, 14, 15, 5, 0, 12, 20, 21, 10, 1, 7, 19, 2, 13, 17, 8, 3, 22, 6, 11, 16, 23, 18], [6, 11, 15, 14, 10, 20, 7, 0, 23, 5, 19, 12, 1, 8, 18, 16, 2, 22, 3, 4, 9, 17, 21, 13]]
[[1, 2, 0, 16, 13, 3, 10, 12, 21, 8, 15, 7, 11, 17, 20, 6, 5, 4, 19, 23, 22, 9, 14, 18], [3, 8, 13, 4, 0, 1, 19, 15, 5, 2, 12, 22, 18, 9, 6, 20, 21, 16, 10, 14, 7, 17, 23, 11], [4, 9, 6, 17, 5, 0, 14, 18, 12, 10, 1, 16, 22, 7, 2, 3, 19, 15, 13, 11, 23, 20, 8, 21], [6, 11, 4, 13, 15, 18, 7, 0, 16, 20, 22, 12, 1, 14, 3, 2, 23, 5, 17, 9, 19, 10, 21, 8]]
[[1, 2, 0, 17, 13, 3, 22, 20, 21, 8, 23, 7, 10, 19, 16, 6, 18, 5, 14, 4, 11, 9, 15, 12], [3, 8, 13, 4, 0, 1, 18, 14, 5, 2, 7, 23, 16, 9, 10, 11, 22, 21, 20, 17, 6, 19, 12, 15], [4, 9, 14, 12, 5, 0, 13, 16, 7, 10, 1, 19, 18, 21, 15, 2, 8, 22, 3, 23, 17, 6, 20, 11], [6, 11, 5, 19, 14, 16, 7, 0, 13, 22, 18, 12, 1, 15, 21, 8, 2, 10, 17, 20, 3, 4, 23, 9]]
[[1, 2, 0, 5, 6, 9, 14, 17, 16, 3, 19, 8, 21, 20, 4, 7, 11, 15, 13, 22, 18, 23, 10, 12], [3, 8, 6, 4, 0, 16, 11, 12, 9, 1, 23, 2, 18, 22, 5, 13, 14, 10, 7, 20, 21, 19, 15, 17], [4, 3, 10, 7, 5, 0, 13, 1, 19, 21, 12, 14, 2, 15, 17, 6, 20, 11, 8, 18, 23, 22, 9, 16], [6, 10, 3, 13, 12, 1, 7, 0, 20, 16, 5, 22, 15, 2, 23, 4, 19, 8, 11, 9, 17, 14, 18, 21]]
[[1, 2, 0, 5, 11, 9, 12, 14, 15, 3, 7, 17, 16, 8, 10, 13, 6, 4, 22, 20, 23, 18, 21, 19], [3, 8, 11, 4, 0, 15, 21, 18, 9, 1, 19, 13, 20, 2, 6, 17, 10, 5, 23, 16, 22, 14, 12, 7], [4, 3, 14, 10, 5, 0, 22, 9, 21, 17, 1, 2, 23, 20, 11, 12, 8, 7, 13, 6, 18, 16, 19, 15], [6, 11, 8, 16, 18, 9, 7, 0, 15, 20, 23, 12, 1, 17, 3, 2, 14, 22, 19, 4, 5, 10, 13, 21]]
[[1, 2, 0, 5, 13, 9, 21, 22, 19, 3, 23, 6, 10, 16, 8, 18, 4, 7, 20, 14, 15, 11, 17, 12], [3, 8, 13, 4, 0, 19, 12, 18, 9, 1, 15, 7, 17, 14, 2, 22, 5, 6, 11, 16, 23, 20, 10, 21], [4, 3, 12, 10, 5, 0, 22, 20, 6, 16, 1, 15, 13, 2, 18, 17, 23, 11, 21, 7, 19, 14, 8, 9], [6, 11, 15, 9, 18, 20, 7, 0, 4, 17, 13, 12, 1, 23, 5, 16, 2, 3, 8, 22, 14, 19, 21, 10]]
[[1, 2, 0, 14, 6, 17, 16, 20, 21, 3, 5, 19, 8, 7, 9, 18, 4, 10, 23, 22, 13, 12, 11, 15], [3, 8, 6, 4, 0, 18, 12, 15, 9, 1, 22, 23, 2, 10, 21, 17, 14, 7, 19, 5, 11, 16, 13, 20], [4, 10, 13, 11, 5, 0, 2, 1, 18, 21, 7, 15, 14, 6, 23, 3, 20, 16, 22, 9, 17, 19, 8, 12], [6, 11, 3, 10, 15, 1, 7, 0, 21, 18, 2, 5, 22, 4, 9, 13, 19, 12, 14, 23, 8, 20, 17, 16]]
[[1, 2, 0, 14, 13, 20, 17, 8, 16, 3, 5, 6, 18, 19, 9, 23, 7, 11, 22, 4, 10, 15, 12, 21], [3, 8, 13, 4, 0, 18, 5, 2, 9, 1, 17, 22, 20, 7, 16, 12, 19, 21, 6, 14, 15, 10, 23, 11], [4, 10, 11, 15, 5, 0, 1, 21, 22, 18, 6, 13, 7, 2, 8, 16, 3, 20, 23, 17, 19, 12, 14, 9], [6, 11, 10, 17, 2, 21, 7, 0, 16, 20, 4, 12, 1, 5, 9, 22, 23, 18, 3, 15, 14, 13, 19, 8]]
[[1, 2, 0, 11, 13, 12, 22, 4, 23, 3, 8, 9, 20, 7, 17, 14, 19, 15, 16, 18, 5, 6, 21, 10], [3, 8, 13, 4, 0, 21, 14, 11, 9, 1, 2, 23, 15, 10, 18, 22, 5, 20, 6, 17, 19, 16, 12, 7], [4, 10, 3, 14, 5, 0, 13, 9, 18, 12, 11, 1, 7, 19, 2, 8, 20, 21, 15, 6, 22, 23, 16, 17], [6, 12, 15, 17, 11, 9, 7, 0, 21, 10, 5, 19, 13, 1, 20, 16, 2, 18, 3, 4, 23, 22, 8, 14]]
[[1, 2, 0, 14, 12, 8, 17, 10, 20, 3, 16, 6, 19, 22, 9, 21, 7, 11, 15, 4, 5, 18, 23, 13], [3, 8, 12, 4, 0, 2, 22, 11, 9, 1, 13, 15, 5, 17, 20, 7, 21, 10, 6, 14, 19, 23, 18, 16], [4, 10, 14, 8, 5, 0, 13, 21, 17, 16, 11, 1, 7, 19, 15, 2, 22, 3, 23, 6, 18, 12, 9, 20], [6, 12, 8, 14, 11, 21, 7, 0, 16, 17, 5, 19, 13, 1, 18, 22, 2, 23, 3, 4, 15, 10, 20, 9]]
[[1, 2, 0, 18, 7, 22, 17, 21, 12, 3, 5, 8, 11, 14, 16, 6, 13, 15, 9, 20, 23, 4, 10, 19], [3, 8, 7, 4, 0, 15, 16, 11, 9, 1, 19, 2, 21, 10, 17, 23, 20, 22, 12, 13, 6, 18, 14, 5], [4, 10, 14, 16, 5, 0, 13, 9, 20, 12, 11, 1, 7, 22, 15, 2, 19, 18, 23, 3, 21, 8, 6, 17], [6, 12, 16, 14, 11, 9, 7, 0, 15, 10, 5, 22, 13, 1, 20, 18, 17, 2, 8, 21, 3, 23, 4, 19]]
[[1, 2, 0, 15, 14, 20, 5, 8, 11, 3, 12, 7, 13, 10, 19, 9, 21, 18, 23, 4, 6, 22, 16, 17], [3, 8, 14, 4, 0, 13, 22, 2, 9, 1, 17, 19, 20, 21, 7, 11, 10, 16, 6, 15, 23, 5, 18, 12], [4, 10, 8, 12, 5, 0, 23, 20, 15, 22, 11, 1, 17, 9, 21, 2, 6, 3, 14, 7, 19, 18, 13, 16], [6, 12, 16, 10, 2, 20, 7, 0, 19, 21, 18, 9, 13, 1, 22, 5, 4, 14, 3, 23, 15, 11, 17, 8]]
[[1, 2, 0, 15, 14, 20, 8, 5, 11, 3, 17, 6, 16, 19, 18, 9, 22, 21, 4, 23, 7, 10, 12, 13], [3, 8, 14, 4, 0, 21, 2, 19, 9, 1, 12, 18, 23, 5, 6, 11, 7, 20, 15, 16, 22, 13, 17, 10], [4, 10, 8, 17, 5, 0, 20, 22, 15, 19, 11, 1, 3, 16, 13, 2, 14, 12, 6, 21, 18, 9, 23, 7], [6, 12, 11, 15, 19, 22, 7, 0, 17, 5, 8, 16, 13, 1, 3, 14, 2, 10, 4, 18, 21, 23, 9, 20]]
[[1, 2, 0, 17, 13, 19, 12, 10, 3, 5, 21, 6, 11, 20, 16, 23, 22, 8, 15, 9, 4, 7, 14, 18], [3, 5, 13, 4, 0, 8, 18, 15, 1, 2, 6, 21, 16, 9, 11, 22, 23, 19, 10, 20, 17, 14, 7, 12], [4, 9, 14, 18, 5, 0, 16, 13, 7, 10, 1, 20, 3, 8, 15, 2, 17, 6, 12, 23, 21, 11, 19, 22], [6, 11, 8, 19, 15, 13, 7, 0, 16, 23, 3, 12, 1, 14, 5, 17, 2, 4, 20, 10, 22, 9, 18, 21]]
[[1, 2, 0, 10, 11, 3, 17, 8, 13, 6, 5, 12, 4, 7, 19, 21, 14, 9, 22, 16, 15, 20, 23, 18], [3, 6, 11, 4, 0, 1, 5, 16, 15, 2, 17, 9, 10, 22, 21, 19, 18, 12, 7, 8, 13, 23, 20, 14], [4, 8, 12, 15, 5, 0, 2, 17, 9, 1, 21, 3, 6, 18, 7, 11, 13, 14, 16, 20, 23, 22, 10, 19], [6, 3, 13, 10, 16, 17, 7, 0, 20, 21, 1, 8, 4, 14, 2, 23, 12, 18, 5, 9, 11, 19, 15, 22]]
[[1, 2, 0, 14, 11, 3, 20, 10, 6, 17, 21, 16, 9, 23, 5, 19, 4, 12, 13, 22, 8, 7, 15, 18], [3, 6, 11, 4, 0, 1, 5, 13, 2, 15, 19, 8, 7, 12, 20, 21, 14, 23, 10, 18, 16, 9, 17, 22], [4, 8, 12, 16, 5, 0, 15, 19, 9, 1, 20, 22, 13, 2, 7, 18, 17, 3, 6, 14, 23, 11, 21, 10], [6, 3, 14, 10, 13, 19, 7, 0, 21, 20, 1, 23, 5, 18, 15, 2, 11, 8, 4, 12, 22, 17, 9, 16]]
[[1, 2, 0, 15, 9, 10, 20, 6, 3, 12, 13, 22, 4, 5, 16, 8, 18, 19, 14, 23, 7, 11, 21, 17], [3, 6, 9, 4, 0, 18, 8, 2, 1, 7, 21, 17, 15, 23, 11, 20, 10, 14, 19, 5, 12, 16, 13, 22], [4, 9, 12, 16, 5, 0, 21, 15, 22, 10, 1, 19, 13, 2, 6, 18, 17, 3, 7, 20, 11, 14, 23, 8], [6, 3, 14, 11, 2, 15, 7, 0, 17, 8, 19, 1, 18, 5, 4, 13, 22, 9, 21, 23, 16, 12, 20, 10]]
[[1, 2, 0, 14, 7, 19, 20, 17, 3, 5, 22, 15, 6, 10, 8, 21, 23, 4, 16, 9, 12, 11, 13, 18], [3, 6, 7, 4, 0, 18, 8, 12, 1, 15, 21, 5, 2, 23, 20, 22, 10, 14, 11, 13, 17, 16, 9, 19], [4, 9, 13, 15, 5, 0, 14, 2, 12, 10, 1, 20, 21, 7, 18, 16, 3, 22, 6, 17, 23, 8, 19, 11], [6, 3, 8, 11, 12, 2, 7, 0, 5, 19, 20, 1, 18, 14, 21, 17, 9, 23, 4, 16, 22, 13, 10, 15]]
[[1, 2, 0, 14, 7, 12, 5, 17, 3, 15, 20, 22, 6, 10, 8, 23, 18, 4, 19, 16, 13, 11, 21, 9], [3, 6, 7, 4, 0, 17, 8, 12, 1, 22, 9, 15, 2, 21, 5, 18, 23, 14, 11, 13, 16, 19, 10, 20], [4, 9, 13, 15, 5, 0, 21, 19, 11, 10, 1, 23, 17, 14, 2, 16, 3, 20, 6, 22, 12, 18, 7, 8], [6, 3, 8, 11, 12, 19, 7, 0, 15, 14, 23, 1, 18, 10, 16, 2, 9, 22, 4, 20, 5, 17, 21, 13]]
[[1, 2, 0, 5, 12, 8, 15, 17, 3, 11, 22, 20, 19, 6, 16, 13, 23, 21, 10, 4, 9, 7, 18, 14], [3, 6, 12, 4, 0, 15, 8, 20, 1, 16, 9, 17, 13, 2, 11, 19, 10, 14, 23, 5, 22, 18, 7, 21], [4, 9, 14, 17, 5, 0, 2, 12, 11, 10, 1, 23, 16, 19, 6, 21, 7, 18, 3, 22, 15, 20, 13, 8], [6, 3, 15, 11, 20, 12, 7, 0, 17, 19, 23, 1, 21, 10, 4, 16, 2, 22, 9, 18, 14, 5, 8, 13]]
[[1, 2, 0, 5, 9, 8, 21, 15, 3, 17, 20, 18, 10, 7, 16, 13, 23, 4, 19, 11, 12, 22, 6, 14], [3, 7, 9, 4, 0, 15, 11, 8, 1, 13, 6, 10, 18, 2, 19, 17, 12, 5, 16, 21, 23, 14, 20, 22], [4, 9, 12, 2, 5, 0, 13, 19, 17, 10, 1, 14, 3, 18, 21, 16, 22, 20, 6, 23, 8, 11, 15, 7], [6, 11, 14, 16, 8, 19, 7, 0, 18, 22, 3, 12, 1, 17, 15, 2, 10, 23, 4, 20, 5, 9, 21, 13]]
[[1, 2, 0, 14, 13, 18, 10, 21, 3, 5, 19, 15, 7, 17, 8, 23, 20, 4, 9, 6, 22, 12, 16, 11], [3, 7, 13, 4, 0, 19, 11, 8, 1, 22, 18, 16, 2, 12, 21, 9, 6, 14, 23, 20, 5, 17, 15, 10], [4, 9, 6, 7, 5, 0, 13, 15, 16, 10, 1, 20, 22, 2, 11, 3, 21, 19, 17, 18, 14, 8, 23, 12], [6, 11, 4, 13, 8, 15, 7, 0, 2, 18, 22, 12, 1, 16, 9, 21, 3, 23, 14, 10, 17, 5, 19, 20]]
[[1, 2, 0, 9, 13, 18, 21, 14, 3, 8, 22, 23, 7, 17, 12, 11, 10, 4, 19, 5, 6, 20, 16, 15], [3, 7, 13, 4, 0, 20, 11, 8, 1, 14, 5, 16, 2, 12, 17, 21, 6, 9, 15, 22, 10, 18, 23, 19], [4, 9, 6, 12, 5, 0, 14, 17, 20, 10, 1, 13, 15, 21, 2, 3, 19, 22, 8, 23, 18, 11, 7, 16], [6, 11, 4, 13, 8, 17, 7, 0, 2, 23, 15, 12, 1, 16, 20, 19, 3, 18, 5, 10, 22, 9, 14, 21]]
[[1, 2, 0, 9, 13, 10, 5, 12, 3, 8, 6, 22, 14, 19, 7, 11, 21, 23, 17, 4, 16, 20, 15, 18], [3, 7, 13, 4, 0, 20, 11, 8, 1, 12, 17, 18, 19, 14, 2, 5, 23, 21, 6, 9, 15, 10, 16, 22], [4, 9, 8, 11, 5, 0, 21, 16, 15, 10, 1, 17, 22, 7, 20, 2, 13, 3, 14, 6, 18, 19, 23, 12], [6, 11, 5, 9, 8, 16, 7, 0, 19, 18, 22, 12, 1, 21, 23, 13, 2, 14, 3, 4, 10, 15, 20, 17]]
[[1, 2, 0, 14, 9, 10, 5, 20, 3, 12, 6, 7, 4, 15, 8, 22, 23, 21, 16, 17, 11, 19, 13, 18], [3, 7, 9, 4, 0, 13, 16, 8, 1, 11, 21, 2, 14, 18, 20, 19, 17, 6, 5, 23, 12, 22, 10, 15], [4, 9, 12, 15, 5, 0, 2, 13, 11, 10, 1, 18, 6, 19, 22, 16, 3, 20, 8, 7, 23, 14, 21, 17], [6, 0, 13, 14, 7, 9, 1, 12, 16, 19, 2, 21, 4, 10, 17, 11, 20, 3, 23, 5, 8, 15, 18, 22]]
[[1, 2, 0, 15, 11, 18, 13, 17, 3, 7, 23, 14, 10, 16, 4, 8, 6, 9, 21, 20, 22, 5, 19, 12], [3, 7, 11, 4, 0, 22, 23, 8, 1, 2, 13, 9, 5, 21, 15, 17, 20, 14, 16, 6, 18, 10, 12, 19], [4, 9, 12, 16, 5, 0, 11, 22, 2, 10, 1, 20, 8, 19, 23, 7, 17, 3, 14, 21, 6, 13, 15, 18], [6, 0, 13, 18, 7, 9, 1, 20, 23, 15, 11, 22, 17, 14, 2, 5, 8, 21, 19, 3, 4, 12, 10, 16]]
[[1, 2, 0, 16, 11, 7, 15, 17, 3, 22, 6, 19, 18, 14, 21, 10, 8, 5, 20, 4, 12, 13, 23, 9], [3, 7, 11, 4, 0, 2, 13, 8, 1, 21, 20, 5, 14, 18, 22, 9, 17, 19, 6, 16, 23, 15, 12, 10], [4, 9, 12, 15, 5, 0, 21, 22, 11, 10, 1, 18, 13, 2, 16, 17, 23, 3, 8, 6, 7, 19, 20, 14], [6, 0, 14, 16, 7, 9, 1, 19, 13, 20, 21, 23, 11, 17, 15, 2, 18, 8, 3, 4, 5, 22, 10, 12]]
[[1, 2, 0, 16, 11, 21, 15, 9, 3, 12, 22, 19, 7, 10, 6, 14, 8, 23, 5, 4, 17, 18, 13, 20], [3, 7, 11, 4, 0, 22, 23, 8, 1, 19, 21, 12, 2, 17, 5, 13, 9, 15, 6, 16, 10, 20, 14, 18], [4, 9, 13, 17, 5, 0, 18, 3, 2, 10, 1, 15, 14, 8, 16, 23, 12, 7, 20, 22, 6, 19, 21, 11], [6, 0, 14, 10, 7, 9, 1, 20, 23, 17, 18, 16, 13, 19, 15, 2, 22, 5, 3, 12, 4, 8, 11, 21]]
[[1, 2, 0, 5, 9, 8, 18, 10, 3, 15, 11, 7, 13, 22, 16, 4, 20, 23, 19, 6, 14, 17, 12, 21], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 15, 2, 14, 21, 18, 5, 17, 6, 12, 23, 13, 20, 19, 22], [4, 9, 12, 2, 5, 0, 17, 16, 21, 10, 1, 14, 3, 18, 15, 11, 19, 20, 23, 7, 6, 22, 8, 13], [1, 6, 13, 15, 16, 17, 0, 5, 3, 19, 4, 18, 21, 14, 2, 8, 10, 7, 22, 20, 9, 23, 11, 12]]
[[1, 2, 0, 6, 9, 17, 8, 12, 3, 18, 19, 7, 11, 5, 22, 14, 20, 13, 4, 21, 23, 10, 15, 16], [3, 7, 9, 4, 0, 19, 12, 8, 1, 11, 17, 2, 18, 23, 16, 10, 21, 15, 6, 20, 5, 14, 13, 22], [4, 9, 12, 15, 5, 0, 14, 17, 22, 10, 1, 18, 13, 2, 20, 16, 3, 21, 19, 11, 6, 7, 23, 8], [1, 6, 5, 17, 12, 14, 0, 15, 3, 13, 4, 16, 10, 20, 2, 18, 22, 8, 7, 23, 9, 19, 11, 21]]
[[1, 2, 0, 15, 9, 10, 11, 6, 3, 12, 13, 7, 4, 5, 22, 8, 19, 20, 14, 21, 23, 16, 18, 17], [3, 7, 9, 4, 0, 19, 12, 8, 1, 11, 18, 2, 15, 23, 17, 6, 10, 21, 16, 20, 5, 14, 13, 22], [4, 9, 12, 16, 5, 0, 14, 18, 22, 10, 1, 15, 13, 2, 20, 19, 17, 3, 21, 11, 6, 7, 23, 8], [1, 6, 5, 18, 12, 14, 0, 16, 3, 13, 4, 17, 10, 20, 2, 7, 15, 22, 8, 23, 9, 19, 11, 21]]
[[1, 2, 0, 15, 6, 18, 17, 22, 3, 5, 21, 7, 16, 14, 20, 8, 23, 4, 9, 10, 13, 19, 11, 12], [3, 7, 6, 4, 0, 19, 11, 8, 1, 13, 12, 2, 14, 16, 10, 22, 9, 15, 23, 20, 5, 18, 17, 21], [4, 9, 12, 7, 5, 0, 15, 16, 20, 10, 1, 17, 13, 2, 23, 19, 3, 21, 14, 6, 22, 11, 8, 18], [1, 6, 7, 12, 11, 15, 0, 14, 3, 17, 4, 10, 8, 23, 2, 21, 20, 19, 16, 9, 18, 5, 13, 22]]
[[1, 2, 0, 14, 11, 18, 13, 22, 3, 5, 7, 17, 15, 21, 8, 20, 23, 4, 9, 16, 12, 6, 10, 19], [3, 7, 11, 4, 0, 13, 18, 8, 1, 16, 2, 10, 6, 19, 22, 23, 20, 14, 12, 5, 9, 15, 17, 21], [4, 9, 12, 15, 5, 0, 14, 23, 22, 10, 1, 8, 13, 2, 19, 16, 3, 7, 21, 6, 18, 20, 11, 17], [1, 6, 8, 2, 18, 14, 0, 11, 3, 21, 4, 12, 7, 15, 20, 17, 22, 13, 10, 9, 5, 19, 23, 16]]
[[1, 2, 0, 10, 11, 13, 5, 15, 3, 7, 8, 16, 21, 6, 19, 9, 4, 14, 23, 17, 18, 22, 12, 20], [3, 7, 11, 4, 0, 18, 17, 8, 1, 2, 15, 9, 14, 22, 23, 16, 10, 21, 19, 5, 13, 6, 20, 12], [4, 9, 3, 12, 5, 0, 20, 14, 13, 10, 1, 17, 2, 16, 22, 21, 8, 23, 15, 6, 19, 18, 7, 11], [1, 6, 13, 15, 17, 20, 0, 16, 3, 23, 4, 5, 22, 14, 2, 8, 21, 10, 12, 9, 11, 7, 18, 19]]
[[1, 2, 0, 14, 11, 18, 7, 21, 3, 22, 13, 12, 4, 20, 8, 19, 5, 9, 16, 23, 10, 6, 17, 15], [3, 7, 11, 4, 0, 19, 2, 8, 1, 15, 17, 6, 14, 23, 21, 18, 10, 16, 9, 20, 5, 12, 13, 22], [4, 9, 12, 15, 5, 0, 14, 22, 11, 10, 1, 18, 13, 2, 19, 16, 3, 20, 8, 6, 21, 17, 23, 7], [1, 6, 10, 17, 2, 14, 0, 16, 3, 12, 4, 7, 19, 5, 13, 22, 11, 8, 20, 9, 23, 15, 21, 18]]
[[1, 2, 0, 15, 11, 7, 16, 17, 3, 21, 6, 14, 20, 23, 4, 8, 10, 5, 12, 13, 18, 22, 9, 19], [3, 7, 11, 4, 0, 2, 13, 8, 1, 19, 18, 5, 23, 20, 15, 17, 9, 14, 22, 16, 6, 12, 10, 21], [4, 9, 12, 16, 5, 0, 19, 21, 11, 10, 1, 20, 13, 2, 6, 22, 17, 3, 7, 14, 8, 18, 23, 15], [1, 6, 14, 18, 13, 19, 0, 22, 3, 2, 4, 23, 5, 10, 9, 21, 15, 11, 8, 12, 7, 16, 20, 17]]
[[1, 2, 0, 12, 11, 7, 5, 6, 3, 22, 23, 17, 8, 14, 18, 20, 10, 4, 13, 15, 19, 9, 21, 16], [3, 7, 11, 4, 0, 2, 17, 8, 1, 19, 13, 5, 6, 21, 20, 18, 9, 12, 23, 16, 22, 10, 14, 15], [4, 9, 12, 7, 5, 0, 18, 16, 22, 10, 1, 21, 13, 2, 11, 8, 3, 23, 20, 17, 6, 14, 15, 19], [1, 6, 14, 13, 17, 18, 0, 21, 3, 23, 4, 16, 7, 8, 15, 2, 22, 10, 19, 5, 9, 12, 11, 20]]
[[1, 2, 0, 5, 11, 8, 14, 19, 3, 15, 23, 18, 7, 10, 20, 17, 22, 9, 4, 12, 6, 16, 21, 13], [3, 7, 11, 4, 0, 19, 13, 8, 1, 20, 17, 12, 2, 21, 15, 23, 9, 22, 5, 18, 16, 6, 10, 14], [4, 9, 13, 7, 5, 0, 15, 16, 18, 10, 1, 22, 11, 14, 2, 19, 3, 20, 23, 6, 21, 17, 12, 8], [1, 6, 5, 17, 13, 15, 0, 22, 3, 14, 4, 16, 23, 10, 19, 2, 18, 8, 11, 9, 12, 7, 21, 20]]
[[1, 2, 0, 6, 11, 10, 8, 14, 3, 13, 20, 19, 7, 21, 12, 23, 18, 15, 22, 4, 5, 9, 16, 17], [3, 7, 11, 4, 0, 15, 14, 8, 1, 16, 18, 12, 2, 23, 19, 21, 20, 10, 17, 6, 9, 5, 13, 22], [4, 9, 13, 16, 5, 0, 11, 22, 19, 10, 1, 15, 18, 14, 2, 6, 17, 3, 21, 20, 8, 12, 23, 7], [1, 6, 15, 18, 14, 11, 0, 17, 3, 2, 4, 13, 16, 5, 10, 9, 22, 19, 8, 7, 21, 23, 12, 20]]
[[1, 2, 0, 8, 12, 3, 20, 19, 5, 15, 17, 9, 14, 7, 4, 11, 22, 18, 10, 13, 21, 6, 23, 16], [3, 7, 12, 4, 0, 1, 17, 5, 19, 6, 20, 18, 13, 2, 8, 16, 21, 9, 23, 14, 22, 15, 10, 11], [4, 8, 14, 11, 5, 0, 18, 6, 9, 1, 16, 12, 3, 21, 15, 2, 20, 22, 7, 17, 10, 23, 19, 13], [2, 10, 6, 16, 17, 18, 0, 14, 23, 12, 11, 1, 21, 3, 22, 4, 13, 15, 19, 5, 8, 9, 7, 20]]
[[1, 2, 0, 15, 12, 6, 20, 13, 3, 7, 11, 14, 18, 9, 10, 8, 23, 22, 4, 16, 5, 17, 21, 19], [3, 7, 12, 4, 0, 21, 19, 8, 1, 2, 5, 23, 9, 18, 17, 13, 14, 16, 15, 22, 11, 10, 6, 20], [4, 8, 13, 16, 5, 0, 18, 6, 9, 1, 22, 3, 17, 14, 2, 10, 11, 23, 7, 21, 19, 20, 15, 12], [2, 10, 6, 17, 19, 18, 0, 13, 23, 3, 11, 1, 16, 21, 4, 8, 22, 9, 20, 14, 5, 7, 12, 15]]


==> anc/Finding_low_index_subgroups/data/README.txt <==
# info for downloading the data files

To download raw_O333-2_up_to_indx_24.txt

Download:
https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/O333-2%20txt%20files.zip

and unzip.


To download raw_O333-3_up_to_indx_24.txt

Download:
https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/main/Chapter%204/O333-3%20txt%20files.zip

and unzip.

To download raw_O333-4_up_to_indx_24.txt

Download:
https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/blob/c6bf9b1c6546992d6f8cd5f88c8936beff4b9eab/Chapter%204/O333-4%20txt%20files.zip

and unzip.



==> anc/Finding_low_index_subgroups/data/single_cusped_O333-2.txt <==
[[1, 2, 0, 10, 11, 14, 17, 3, 19, 21, 7, 16, 5, 9, 12, 23, 4, 18, 6, 20, 8, 13, 15, 22], [3, 5, 11, 4, 0, 7, 9, 1, 21, 19, 14, 12, 2, 17, 16, 18, 10, 23, 20, 6, 15, 22, 8, 13], [5, 8, 13, 14, 2, 6, 0, 20, 9, 1, 22, 7, 21, 4, 15, 3, 19, 12, 10, 23, 11, 17, 18, 16], [7, 10, 3, 2, 14, 11, 20, 0, 18, 22, 1, 5, 16, 15, 4, 13, 12, 19, 8, 17, 6, 23, 9, 21]]
[[1, 2, 0, 13, 6, 18, 16, 14, 3, 15, 23, 7, 10, 8, 11, 22, 4, 21, 19, 5, 17, 20, 9, 12], [3, 7, 6, 4, 0, 9, 11, 8, 1, 20, 19, 2, 21, 14, 16, 12, 13, 10, 23, 17, 5, 15, 18, 22], [5, 9, 12, 15, 17, 6, 0, 3, 21, 10, 1, 20, 13, 2, 4, 7, 19, 14, 11, 23, 18, 22, 8, 16], [7, 11, 14, 6, 13, 15, 3, 0, 16, 18, 20, 1, 17, 4, 2, 5, 8, 12, 9, 22, 10, 23, 19, 21]]
[[1, 2, 0, 14, 10, 13, 19, 12, 3, 16, 17, 7, 11, 18, 8, 22, 20, 4, 5, 21, 9, 6, 23, 15], [3, 7, 10, 4, 0, 19, 13, 8, 1, 23, 11, 2, 17, 15, 12, 6, 21, 14, 9, 20, 5, 22, 16, 18], [5, 9, 12, 15, 1, 6, 0, 19, 17, 4, 20, 23, 13, 2, 7, 16, 3, 22, 10, 14, 18, 11, 8, 21], [1, 0, 8, 11, 5, 4, 9, 20, 2, 6, 19, 3, 22, 17, 18, 21, 23, 13, 14, 10, 7, 15, 12, 16]]
[[1, 2, 0, 6, 5, 14, 8, 12, 3, 15, 7, 20, 10, 11, 4, 17, 22, 9, 16, 23, 13, 19, 18, 21], [3, 7, 5, 4, 0, 10, 12, 8, 1, 21, 2, 22, 14, 23, 6, 13, 20, 16, 9, 11, 17, 18, 19, 15], [5, 3, 11, 9, 15, 6, 0, 18, 10, 1, 13, 12, 2, 8, 21, 16, 4, 14, 19, 7, 23, 17, 20, 22], [1, 0, 13, 6, 17, 9, 3, 20, 12, 5, 11, 10, 8, 2, 16, 21, 14, 4, 22, 23, 7, 15, 18, 19]]
[[1, 2, 0, 14, 10, 16, 18, 3, 23, 20, 13, 5, 9, 4, 7, 22, 11, 8, 19, 6, 12, 15, 21, 17], [3, 5, 10, 4, 0, 7, 20, 1, 22, 18, 11, 2, 8, 14, 16, 23, 13, 9, 17, 15, 21, 6, 12, 19], [5, 8, 12, 15, 14, 6, 0, 19, 9, 1, 23, 20, 13, 2, 17, 16, 3, 4, 11, 22, 18, 10, 7, 21], [1, 0, 3, 2, 18, 9, 8, 10, 6, 5, 7, 17, 16, 15, 20, 13, 12, 11, 4, 21, 14, 19, 23, 22]]
[[1, 2, 0, 5, 10, 7, 17, 3, 6, 13, 12, 21, 4, 18, 22, 19, 11, 8, 9, 23, 14, 16, 20, 15], [3, 6, 10, 4, 0, 17, 7, 1, 2, 19, 8, 18, 5, 21, 9, 13, 20, 12, 22, 14, 23, 15, 11, 16], [5, 8, 11, 13, 16, 6, 0, 15, 9, 1, 20, 12, 2, 14, 3, 18, 17, 4, 7, 10, 19, 23, 21, 22], [1, 0, 4, 15, 2, 9, 8, 13, 6, 5, 21, 17, 16, 7, 18, 3, 12, 11, 14, 23, 22, 10, 20, 19]]
[[1, 2, 0, 10, 11, 17, 3, 16, 22, 8, 6, 14, 7, 20, 4, 19, 12, 18, 5, 23, 21, 13, 9, 15], [3, 7, 11, 4, 0, 19, 1, 6, 15, 18, 16, 12, 2, 23, 10, 17, 14, 8, 21, 20, 5, 9, 13, 22], [2, 8, 5, 6, 14, 0, 13, 21, 9, 1, 23, 18, 16, 3, 15, 4, 22, 11, 17, 10, 7, 20, 12, 19], [6, 10, 3, 2, 16, 13, 0, 11, 19, 23, 1, 7, 14, 5, 12, 22, 4, 21, 20, 8, 18, 17, 15, 9]]
[[1, 2, 0, 6, 11, 17, 7, 3, 18, 8, 21, 16, 5, 23, 13, 19, 4, 12, 9, 20, 15, 22, 10, 14], [3, 5, 11, 4, 0, 7, 17, 1, 13, 20, 9, 12, 2, 19, 18, 23, 6, 16, 21, 8, 10, 14, 15, 22], [2, 8, 5, 13, 15, 0, 18, 6, 9, 1, 12, 4, 17, 14, 3, 11, 22, 10, 7, 23, 19, 16, 21, 20], [6, 10, 7, 15, 13, 18, 0, 2, 17, 12, 1, 14, 9, 4, 11, 3, 23, 8, 5, 22, 21, 20, 19, 16]]
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]
[[1, 2, 0, 13, 10, 3, 12, 17, 7, 21, 14, 6, 11, 5, 4, 18, 23, 8, 19, 15, 16, 22, 9, 20], [3, 6, 10, 4, 0, 1, 5, 9, 19, 18, 11, 2, 14, 12, 13, 21, 22, 16, 7, 20, 8, 23, 17, 15], [2, 7, 5, 9, 15, 0, 17, 8, 1, 13, 4, 16, 6, 3, 22, 10, 20, 12, 23, 18, 11, 14, 21, 19], [6, 9, 12, 7, 16, 17, 0, 3, 13, 1, 20, 15, 2, 8, 23, 11, 4, 5, 22, 21, 10, 19, 18, 14]]
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]
[[1, 2, 0, 12, 10, 14, 20, 3, 21, 8, 16, 6, 7, 5, 13, 23, 4, 19, 17, 18, 11, 9, 15, 22], [3, 6, 10, 4, 0, 19, 7, 1, 22, 5, 11, 2, 20, 8, 15, 17, 12, 14, 23, 9, 16, 18, 13, 21], [2, 8, 5, 13, 17, 0, 11, 12, 9, 1, 22, 21, 19, 14, 3, 20, 10, 18, 4, 7, 23, 6, 16, 15], [1, 0, 9, 15, 12, 8, 16, 17, 5, 2, 21, 22, 4, 23, 20, 3, 6, 7, 19, 18, 14, 10, 11, 13]]
[[1, 2, 0, 12, 9, 14, 16, 18, 3, 17, 22, 7, 8, 5, 13, 6, 15, 4, 11, 10, 23, 20, 19, 21], [3, 7, 9, 4, 0, 19, 10, 8, 1, 11, 20, 2, 18, 15, 21, 23, 5, 12, 17, 16, 6, 22, 14, 13], [4, 9, 12, 14, 5, 0, 20, 19, 11, 10, 1, 16, 13, 2, 15, 3, 8, 22, 6, 21, 18, 7, 23, 17], [6, 2, 1, 16, 18, 20, 0, 22, 15, 13, 12, 14, 10, 9, 11, 8, 3, 19, 4, 17, 5, 23, 7, 21]]
[[1, 2, 0, 9, 11, 10, 13, 17, 3, 8, 18, 16, 7, 15, 20, 6, 4, 12, 5, 21, 23, 22, 19, 14], [3, 7, 11, 4, 0, 19, 21, 8, 1, 17, 14, 12, 2, 5, 22, 23, 9, 16, 15, 13, 6, 20, 10, 18], [4, 9, 8, 15, 5, 0, 20, 21, 13, 10, 1, 7, 19, 2, 3, 14, 18, 6, 22, 23, 17, 11, 16, 12], [6, 11, 14, 13, 17, 20, 0, 10, 15, 21, 7, 1, 18, 3, 2, 8, 19, 4, 12, 16, 5, 9, 23, 22]]
[[1, 2, 0, 16, 12, 18, 4, 17, 3, 7, 20, 23, 6, 10, 15, 22, 8, 9, 19, 5, 13, 11, 14, 21], [3, 7, 12, 4, 0, 11, 16, 8, 1, 2, 5, 10, 9, 23, 13, 19, 17, 6, 22, 20, 15, 18, 21, 14], [4, 9, 13, 17, 5, 0, 20, 21, 11, 10, 1, 12, 8, 14, 2, 3, 19, 15, 6, 23, 18, 22, 7, 16], [6, 11, 15, 14, 18, 20, 0, 19, 9, 8, 12, 1, 10, 17, 3, 2, 21, 13, 4, 7, 5, 16, 23, 22]]
[[1, 2, 0, 13, 12, 7, 14, 19, 3, 11, 22, 17, 18, 8, 21, 23, 10, 9, 4, 5, 15, 6, 16, 20], [3, 7, 12, 4, 0, 2, 22, 8, 1, 15, 14, 21, 5, 19, 17, 16, 9, 10, 13, 18, 11, 20, 23, 6], [4, 9, 13, 7, 5, 0, 20, 16, 11, 10, 1, 23, 17, 14, 2, 18, 3, 21, 22, 6, 19, 12, 15, 8], [6, 11, 15, 17, 19, 20, 0, 12, 9, 8, 23, 1, 7, 22, 18, 2, 21, 3, 14, 4, 5, 16, 13, 10]]
[[1, 2, 0, 5, 12, 8, 13, 6, 3, 19, 22, 17, 18, 7, 10, 21, 11, 16, 4, 23, 15, 20, 14, 9], [3, 7, 12, 4, 0, 6, 18, 8, 1, 21, 23, 10, 13, 2, 17, 19, 9, 20, 5, 22, 14, 16, 15, 11], [4, 9, 14, 7, 5, 0, 20, 16, 18, 10, 1, 13, 11, 12, 15, 2, 3, 23, 22, 6, 19, 17, 8, 21], [6, 11, 8, 17, 19, 20, 0, 21, 2, 12, 13, 1, 9, 10, 22, 18, 23, 3, 15, 4, 5, 7, 14, 16]]
[[1, 2, 0, 5, 10, 8, 16, 15, 3, 22, 14, 7, 19, 9, 4, 11, 17, 6, 23, 20, 12, 18, 13, 21], [3, 7, 10, 4, 0, 15, 18, 8, 1, 6, 11, 2, 17, 23, 5, 14, 19, 22, 9, 21, 13, 16, 12, 20], [4, 3, 12, 9, 5, 0, 2, 19, 16, 1, 23, 14, 6, 10, 22, 21, 20, 15, 7, 18, 8, 17, 11, 13], [6, 10, 5, 13, 12, 2, 0, 14, 21, 23, 1, 19, 4, 3, 7, 16, 15, 20, 22, 11, 17, 8, 18, 9]]
[[1, 2, 0, 5, 11, 8, 13, 16, 3, 21, 15, 14, 7, 17, 4, 22, 12, 6, 9, 23, 19, 18, 10, 20], [3, 7, 11, 4, 0, 16, 18, 8, 1, 10, 20, 12, 2, 22, 5, 17, 14, 23, 19, 6, 9, 13, 21, 15], [4, 3, 13, 9, 5, 0, 8, 17, 15, 1, 2, 19, 14, 10, 21, 6, 23, 20, 11, 18, 7, 12, 16, 22], [6, 10, 9, 13, 15, 8, 0, 12, 5, 2, 1, 16, 7, 3, 20, 4, 11, 21, 23, 22, 14, 17, 19, 18]]
[[1, 2, 0, 5, 10, 8, 17, 16, 3, 21, 15, 7, 13, 20, 19, 4, 11, 18, 6, 23, 12, 22, 9, 14], [3, 7, 10, 4, 0, 16, 19, 8, 1, 14, 11, 2, 23, 6, 17, 5, 15, 9, 20, 13, 22, 12, 18, 21], [4, 6, 12, 13, 5, 0, 9, 20, 7, 1, 2, 19, 10, 14, 3, 21, 22, 11, 15, 17, 8, 18, 23, 16], [6, 4, 3, 2, 1, 9, 0, 11, 19, 5, 13, 7, 14, 10, 12, 23, 18, 20, 16, 8, 17, 22, 21, 15]]
[[1, 2, 0, 13, 10, 18, 5, 21, 3, 14, 17, 7, 19, 8, 22, 16, 20, 4, 6, 23, 15, 11, 9, 12], [3, 7, 10, 4, 0, 14, 19, 8, 1, 18, 11, 2, 5, 21, 12, 9, 23, 13, 15, 20, 6, 17, 16, 22], [4, 6, 12, 15, 5, 0, 9, 3, 23, 1, 16, 17, 13, 2, 11, 7, 22, 14, 8, 21, 19, 20, 10, 18], [6, 4, 14, 16, 1, 9, 0, 22, 19, 5, 15, 13, 17, 11, 2, 10, 3, 12, 21, 8, 23, 18, 7, 20]]
[[1, 2, 0, 15, 10, 19, 17, 22, 3, 21, 18, 7, 9, 23, 6, 8, 13, 14, 4, 20, 5, 12, 11, 16], [3, 7, 10, 4, 0, 14, 21, 8, 1, 17, 11, 2, 20, 5, 13, 22, 6, 19, 15, 9, 23, 16, 18, 12], [4, 6, 12, 16, 5, 0, 9, 10, 7, 1, 8, 14, 13, 2, 23, 20, 17, 3, 21, 18, 22, 19, 15, 11], [6, 4, 14, 15, 1, 9, 0, 18, 21, 5, 19, 12, 11, 23, 2, 3, 22, 20, 7, 10, 17, 8, 16, 13]]
[[1, 2, 0, 14, 11, 3, 19, 23, 7, 16, 21, 15, 9, 10, 5, 4, 12, 18, 22, 20, 6, 13, 17, 8], [3, 7, 11, 4, 0, 1, 21, 5, 2, 20, 19, 8, 18, 12, 23, 14, 10, 9, 13, 16, 17, 22, 6, 15], [4, 8, 12, 15, 5, 0, 14, 20, 9, 1, 22, 19, 13, 2, 18, 16, 3, 11, 6, 17, 21, 7, 23, 10], [6, 10, 7, 17, 18, 14, 0, 2, 23, 22, 1, 16, 21, 20, 5, 19, 11, 3, 4, 15, 13, 12, 9, 8]]
[[1, 2, 0, 15, 11, 3, 18, 10, 7, 16, 8, 14, 9, 23, 4, 5, 12, 20, 19, 6, 22, 13, 17, 21], [3, 7, 11, 4, 0, 1, 9, 5, 2, 20, 14, 8, 18, 12, 15, 10, 23, 16, 13, 22, 6, 19, 21, 17], [4, 8, 12, 14, 5, 0, 11, 20, 9, 1, 23, 17, 13, 2, 16, 18, 3, 6, 22, 10, 21, 7, 15, 19], [6, 10, 14, 12, 17, 11, 0, 22, 19, 23, 1, 5, 3, 16, 2, 21, 13, 4, 20, 8, 18, 15, 7, 9]]
[[1, 2, 0, 8, 11, 3, 14, 16, 5, 21, 19, 18, 7, 15, 20, 17, 12, 13, 4, 23, 6, 22, 9, 10], [3, 7, 11, 4, 0, 1, 10, 5, 16, 6, 9, 12, 2, 20, 15, 23, 18, 22, 8, 17, 21, 13, 19, 14], [4, 8, 12, 15, 5, 0, 19, 6, 9, 1, 22, 10, 13, 2, 18, 16, 3, 23, 21, 7, 17, 14, 11, 20], [6, 10, 14, 17, 7, 19, 0, 4, 11, 22, 1, 8, 21, 18, 2, 20, 23, 3, 13, 5, 15, 12, 9, 16]]
[[1, 2, 0, 14, 11, 3, 10, 20, 19, 6, 9, 17, 7, 22, 5, 21, 13, 4, 8, 18, 12, 23, 16, 15], [3, 7, 11, 4, 0, 1, 19, 5, 10, 21, 22, 12, 2, 9, 20, 6, 23, 14, 16, 15, 17, 13, 8, 18], [4, 8, 13, 15, 5, 0, 18, 21, 9, 1, 7, 2, 19, 11, 22, 16, 3, 6, 17, 23, 14, 10, 20, 12], [6, 10, 3, 2, 17, 18, 0, 9, 21, 7, 1, 15, 14, 16, 12, 11, 13, 4, 5, 20, 19, 8, 23, 22]]
[[1, 2, 0, 13, 10, 18, 3, 20, 5, 7, 17, 14, 23, 6, 22, 21, 12, 4, 8, 15, 9, 19, 11, 16], [3, 7, 10, 4, 0, 12, 1, 6, 15, 2, 9, 16, 19, 20, 21, 22, 18, 13, 11, 5, 17, 23, 8, 14], [4, 8, 11, 14, 5, 0, 20, 21, 9, 1, 6, 12, 2, 19, 15, 3, 13, 7, 23, 16, 10, 17, 18, 22], [6, 2, 1, 16, 10, 20, 0, 18, 12, 11, 4, 9, 8, 15, 19, 13, 3, 23, 7, 14, 5, 22, 21, 17]]
[[1, 2, 0, 12, 8, 14, 3, 18, 16, 20, 9, 7, 6, 5, 13, 22, 4, 15, 11, 21, 10, 23, 17, 19], [3, 7, 8, 4, 0, 10, 1, 6, 11, 21, 17, 2, 18, 15, 19, 23, 12, 5, 16, 20, 14, 22, 9, 13], [4, 8, 12, 14, 5, 0, 11, 10, 9, 1, 19, 17, 13, 2, 15, 3, 20, 6, 22, 7, 23, 18, 21, 16], [6, 10, 3, 2, 17, 11, 0, 8, 7, 19, 1, 5, 15, 14, 13, 12, 22, 4, 20, 9, 18, 23, 16, 21]]
[[1, 2, 0, 9, 11, 16, 3, 10, 7, 6, 8, 15, 22, 17, 5, 4, 14, 23, 21, 18, 12, 19, 20, 13], [3, 7, 11, 4, 0, 17, 1, 6, 2, 10, 15, 8, 19, 16, 21, 9, 20, 18, 5, 23, 13, 22, 14, 12], [4, 8, 3, 12, 5, 0, 16, 19, 9, 1, 22, 21, 2, 18, 13, 6, 15, 10, 14, 20, 7, 23, 17, 11], [6, 10, 13, 14, 15, 16, 0, 21, 17, 22, 1, 19, 18, 2, 3, 4, 5, 8, 12, 11, 23, 7, 9, 20]]
[[1, 2, 0, 15, 11, 18, 20, 3, 10, 21, 23, 14, 5, 6, 4, 7, 22, 9, 12, 16, 13, 17, 19, 8], [3, 5, 11, 4, 0, 7, 21, 1, 13, 20, 9, 12, 2, 22, 15, 18, 6, 23, 14, 17, 10, 16, 8, 19], [4, 8, 13, 16, 5, 0, 19, 10, 9, 1, 22, 2, 6, 11, 21, 20, 17, 3, 15, 12, 18, 23, 7, 14], [6, 10, 14, 15, 12, 19, 0, 8, 7, 22, 1, 21, 4, 23, 2, 3, 18, 20, 16, 5, 17, 11, 9, 13]]
[[1, 2, 0, 12, 9, 17, 3, 5, 19, 16, 21, 23, 6, 11, 22, 10, 4, 7, 8, 18, 14, 15, 20, 13], [3, 5, 9, 4, 0, 6, 1, 2, 20, 7, 22, 15, 17, 8, 21, 18, 12, 16, 11, 10, 13, 23, 19, 14], [4, 7, 10, 13, 5, 0, 18, 8, 1, 6, 11, 2, 20, 14, 3, 17, 19, 23, 9, 22, 21, 12, 16, 15], [6, 2, 1, 15, 9, 18, 0, 11, 10, 4, 8, 7, 19, 23, 17, 3, 20, 14, 5, 12, 16, 22, 21, 13]]
[[1, 2, 0, 15, 11, 6, 14, 3, 19, 22, 18, 17, 10, 23, 5, 7, 9, 4, 12, 20, 8, 13, 16, 21], [3, 6, 11, 4, 0, 2, 7, 1, 21, 18, 22, 5, 23, 10, 17, 14, 8, 15, 20, 12, 9, 16, 13, 19], [4, 8, 12, 16, 5, 0, 19, 11, 9, 1, 7, 10, 13, 2, 3, 20, 14, 22, 6, 18, 23, 17, 21, 15], [6, 10, 14, 13, 18, 19, 0, 9, 11, 7, 1, 8, 16, 3, 2, 21, 12, 23, 4, 5, 22, 15, 20, 17]]
[[1, 2, 0, 16, 11, 9, 14, 3, 13, 21, 8, 15, 6, 10, 12, 4, 7, 23, 19, 20, 18, 5, 17, 22], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 20, 15, 16, 14, 21, 9, 10, 22, 8, 13, 18], [4, 8, 13, 17, 5, 0, 22, 15, 9, 1, 12, 19, 23, 14, 2, 21, 11, 18, 3, 16, 6, 7, 20, 10], [6, 10, 15, 19, 20, 22, 0, 13, 23, 12, 1, 17, 9, 7, 21, 2, 18, 11, 16, 3, 4, 14, 5, 8]]
[[1, 2, 0, 16, 11, 15, 22, 3, 21, 14, 9, 13, 6, 4, 10, 18, 7, 19, 5, 20, 17, 23, 12, 8], [3, 6, 11, 4, 0, 19, 7, 1, 17, 23, 5, 12, 2, 16, 20, 8, 22, 15, 9, 10, 21, 14, 13, 18], [4, 8, 13, 17, 5, 0, 21, 11, 9, 1, 22, 15, 16, 14, 2, 7, 19, 18, 3, 12, 6, 20, 23, 10], [6, 10, 15, 19, 20, 21, 0, 14, 23, 22, 1, 13, 18, 11, 7, 2, 17, 16, 12, 3, 4, 5, 9, 8]]
[[1, 2, 0, 12, 10, 14, 19, 3, 20, 18, 15, 6, 7, 22, 16, 4, 5, 13, 23, 11, 21, 8, 17, 9], [3, 6, 10, 4, 0, 17, 7, 1, 22, 13, 11, 2, 19, 20, 8, 12, 23, 18, 5, 15, 9, 16, 14, 21], [4, 8, 12, 14, 5, 0, 16, 6, 9, 1, 2, 22, 10, 3, 13, 18, 7, 19, 21, 23, 11, 15, 20, 17], [1, 0, 13, 10, 9, 8, 20, 11, 5, 4, 3, 7, 14, 2, 12, 17, 22, 15, 23, 21, 6, 19, 16, 18]]
[[1, 2, 0, 5, 10, 7, 16, 3, 18, 21, 15, 6, 14, 20, 17, 4, 11, 12, 19, 8, 23, 22, 9, 13], [3, 6, 10, 4, 0, 16, 7, 1, 20, 13, 11, 2, 23, 18, 8, 5, 15, 22, 9, 17, 14, 12, 19, 21], [4, 8, 12, 14, 5, 0, 17, 6, 9, 1, 2, 20, 10, 3, 13, 21, 22, 7, 11, 15, 18, 19, 23, 16], [1, 0, 13, 10, 9, 8, 18, 11, 5, 4, 3, 7, 14, 2, 12, 22, 21, 20, 6, 23, 17, 16, 15, 19]]
[[1, 2, 0, 9, 10, 16, 20, 3, 5, 7, 17, 6, 19, 18, 13, 23, 8, 4, 14, 22, 11, 15, 12, 21], [3, 6, 10, 4, 0, 18, 7, 1, 22, 20, 11, 2, 14, 16, 15, 12, 21, 9, 19, 5, 17, 13, 23, 8], [4, 8, 12, 10, 5, 0, 19, 11, 9, 1, 15, 17, 13, 2, 20, 3, 18, 7, 22, 21, 23, 6, 16, 14], [1, 0, 14, 16, 9, 8, 17, 21, 5, 4, 22, 19, 23, 20, 2, 18, 3, 6, 15, 11, 13, 7, 10, 12]]
[[1, 2, 0, 8, 10, 16, 13, 3, 7, 19, 15, 6, 21, 11, 22, 4, 17, 5, 12, 20, 9, 18, 23, 14], [3, 6, 10, 4, 0, 18, 7, 1, 13, 5, 11, 2, 22, 15, 21, 8, 14, 19, 9, 23, 12, 16, 20, 17], [4, 8, 12, 11, 5, 0, 15, 18, 9, 1, 21, 14, 13, 2, 3, 19, 7, 23, 16, 6, 17, 22, 10, 20], [1, 0, 14, 13, 9, 8, 18, 15, 5, 4, 17, 12, 11, 3, 2, 7, 19, 10, 6, 16, 21, 20, 23, 22]]
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 22, 19, 6, 9, 23, 8, 7, 13, 14, 11, 4, 21, 5, 12, 16], [3, 6, 10, 4, 0, 14, 7, 1, 22, 17, 11, 2, 21, 5, 13, 18, 8, 20, 19, 15, 9, 23, 16, 12], [4, 8, 12, 16, 5, 0, 21, 6, 9, 1, 18, 14, 13, 2, 23, 10, 17, 3, 15, 22, 19, 7, 20, 11], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 16, 12, 11, 23, 2, 17, 10, 15, 3, 7, 6, 22, 21, 13]]
[[1, 2, 0, 15, 10, 20, 18, 3, 17, 23, 19, 6, 9, 14, 16, 7, 13, 22, 11, 4, 21, 5, 8, 12], [3, 6, 10, 4, 0, 22, 7, 1, 23, 17, 11, 2, 21, 5, 12, 18, 8, 20, 19, 15, 9, 14, 13, 16], [4, 8, 12, 16, 5, 0, 10, 6, 9, 1, 7, 22, 13, 2, 11, 21, 17, 3, 15, 23, 19, 18, 14, 20], [1, 0, 14, 18, 9, 8, 20, 19, 5, 4, 23, 13, 22, 11, 2, 17, 21, 15, 3, 7, 6, 16, 12, 10]]
[[1, 2, 0, 13, 9, 3, 17, 6, 19, 16, 18, 20, 23, 5, 8, 10, 4, 7, 15, 14, 21, 11, 12, 22], [3, 6, 9, 4, 0, 1, 5, 2, 12, 7, 8, 22, 10, 17, 18, 23, 13, 16, 21, 11, 15, 14, 19, 20], [4, 7, 10, 14, 5, 0, 12, 8, 1, 17, 11, 2, 18, 21, 15, 3, 19, 20, 6, 22, 9, 23, 16, 13], [1, 0, 12, 9, 8, 7, 10, 5, 4, 3, 6, 18, 2, 19, 20, 17, 21, 15, 11, 13, 14, 16, 23, 22]]
[[1, 2, 0, 8, 10, 9, 18, 3, 7, 16, 15, 6, 13, 22, 23, 4, 5, 19, 11, 20, 17, 14, 12, 21], [3, 6, 10, 4, 0, 17, 7, 1, 18, 14, 11, 2, 5, 21, 20, 8, 13, 12, 15, 23, 9, 16, 19, 22], [4, 8, 7, 13, 5, 0, 19, 12, 9, 1, 6, 17, 2, 14, 3, 16, 20, 21, 22, 10, 15, 11, 23, 18], [2, 3, 0, 1, 12, 7, 11, 5, 14, 13, 17, 6, 4, 9, 8, 22, 18, 10, 16, 21, 23, 19, 15, 20]]
[[1, 2, 0, 13, 11, 18, 9, 3, 14, 12, 21, 17, 6, 7, 20, 23, 10, 4, 19, 5, 8, 16, 15, 22], [3, 6, 11, 4, 0, 20, 7, 1, 15, 17, 8, 12, 2, 9, 18, 10, 23, 13, 22, 16, 21, 5, 14, 19], [4, 8, 6, 14, 5, 0, 13, 16, 9, 1, 19, 21, 18, 2, 15, 3, 20, 12, 17, 22, 7, 23, 10, 11], [2, 10, 0, 16, 13, 6, 5, 14, 22, 19, 1, 17, 23, 4, 7, 20, 3, 11, 21, 9, 15, 18, 8, 12]]
[[1, 2, 0, 14, 11, 12, 5, 3, 15, 22, 8, 18, 6, 9, 7, 10, 19, 20, 4, 23, 21, 17, 13, 16], [3, 6, 11, 4, 0, 18, 7, 1, 21, 8, 22, 12, 2, 17, 5, 19, 10, 23, 14, 20, 15, 9, 16, 13], [4, 8, 13, 15, 5, 0, 17, 20, 9, 1, 7, 23, 18, 14, 2, 16, 3, 19, 22, 6, 10, 11, 12, 21], [2, 10, 0, 17, 14, 13, 15, 9, 20, 7, 1, 18, 23, 5, 4, 6, 19, 3, 11, 16, 8, 22, 21, 12]]
[[1, 2, 0, 14, 11, 19, 16, 3, 15, 23, 5, 18, 6, 9, 7, 21, 12, 20, 4, 10, 22, 8, 17, 13], [3, 6, 11, 4, 0, 9, 7, 1, 10, 20, 22, 12, 2, 19, 16, 13, 18, 23, 14, 15, 5, 17, 8, 21], [4, 8, 13, 15, 5, 0, 20, 17, 9, 1, 6, 22, 11, 14, 2, 16, 3, 21, 23, 18, 10, 7, 12, 19], [2, 10, 0, 17, 14, 13, 9, 15, 20, 6, 1, 18, 23, 5, 4, 7, 21, 3, 11, 22, 8, 16, 19, 12]]
[[1, 2, 0, 13, 10, 16, 20, 3, 18, 6, 15, 8, 22, 7, 12, 4, 17, 5, 11, 23, 9, 19, 14, 21], [3, 6, 10, 4, 0, 18, 7, 1, 16, 2, 9, 14, 17, 20, 21, 13, 22, 23, 19, 5, 15, 11, 8, 12], [4, 7, 11, 9, 5, 0, 10, 8, 1, 14, 21, 12, 2, 22, 3, 18, 15, 20, 16, 13, 23, 6, 19, 17], [2, 9, 0, 7, 12, 11, 17, 3, 14, 1, 23, 5, 4, 18, 8, 22, 19, 6, 13, 16, 21, 20, 15, 10]]


==> anc/Finding_low_index_subgroups/data/single_cusped_O333-3.txt <==
[[1, 2, 0, 7, 6, 15, 16, 8, 3, 19, 21, 5, 10, 23, 17, 11, 4, 22, 13, 20, 9, 12, 14, 18], [3, 5, 6, 4, 0, 8, 11, 15, 1, 18, 13, 2, 14, 22, 20, 16, 7, 23, 21, 17, 12, 9, 10, 19], [5, 9, 12, 14, 17, 6, 0, 18, 4, 10, 1, 21, 13, 2, 15, 3, 11, 8, 19, 7, 23, 16, 20, 22], [7, 6, 5, 16, 15, 2, 1, 0, 11, 13, 18, 8, 19, 9, 23, 4, 3, 20, 10, 12, 17, 22, 21, 14]]
[[1, 2, 0, 5, 10, 7, 13, 3, 6, 14, 12, 20, 4, 8, 18, 22, 11, 19, 9, 23, 16, 15, 21, 17], [3, 6, 10, 4, 0, 13, 7, 1, 2, 19, 8, 18, 5, 12, 20, 9, 21, 14, 22, 15, 17, 23, 11, 16], [5, 8, 11, 14, 16, 6, 0, 17, 9, 1, 21, 12, 2, 4, 15, 3, 13, 18, 7, 10, 23, 19, 20, 22], [7, 4, 13, 6, 1, 10, 3, 0, 12, 20, 5, 23, 8, 2, 19, 17, 22, 15, 21, 14, 9, 18, 16, 11]]
[[1, 2, 0, 14, 10, 16, 18, 22, 3, 6, 15, 7, 17, 5, 8, 4, 13, 20, 9, 21, 12, 23, 11, 19], [3, 7, 10, 4, 0, 17, 20, 8, 1, 23, 11, 2, 16, 9, 22, 14, 19, 18, 5, 12, 21, 6, 15, 13], [5, 9, 12, 2, 1, 6, 0, 17, 22, 4, 21, 15, 3, 10, 20, 16, 11, 19, 14, 7, 18, 13, 23, 8], [1, 0, 13, 8, 7, 19, 15, 4, 3, 11, 23, 9, 18, 2, 21, 6, 17, 16, 12, 5, 22, 14, 20, 10]]
[[1, 2, 0, 14, 10, 17, 7, 16, 3, 22, 15, 9, 21, 20, 8, 4, 6, 18, 5, 12, 23, 19, 11, 13], [3, 7, 10, 4, 0, 19, 2, 8, 1, 23, 6, 5, 20, 21, 16, 14, 15, 13, 9, 11, 22, 17, 12, 18], [5, 3, 11, 9, 13, 6, 0, 18, 21, 1, 8, 12, 2, 16, 23, 17, 4, 20, 22, 14, 15, 10, 7, 19], [1, 0, 13, 8, 7, 20, 21, 4, 3, 15, 17, 22, 19, 2, 18, 9, 23, 10, 14, 12, 5, 6, 11, 16]]
[[1, 2, 0, 15, 10, 3, 19, 16, 4, 22, 8, 7, 9, 23, 21, 5, 11, 14, 13, 20, 6, 17, 12, 18], [3, 7, 10, 4, 0, 1, 14, 5, 15, 18, 11, 2, 17, 6, 13, 16, 8, 19, 21, 12, 23, 9, 20, 22], [5, 8, 12, 16, 11, 6, 0, 20, 9, 1, 23, 18, 13, 2, 7, 22, 17, 3, 4, 15, 14, 10, 19, 21], [1, 0, 14, 5, 7, 3, 10, 4, 21, 16, 6, 13, 22, 11, 2, 18, 9, 23, 15, 20, 19, 8, 12, 17]]
[[1, 2, 0, 14, 10, 19, 20, 3, 6, 13, 16, 5, 22, 23, 7, 21, 4, 15, 12, 11, 8, 17, 18, 9], [3, 5, 10, 4, 0, 7, 13, 1, 21, 20, 11, 2, 17, 15, 19, 6, 14, 23, 9, 16, 18, 22, 8, 12], [5, 8, 7, 15, 17, 6, 0, 12, 9, 1, 23, 13, 2, 21, 20, 16, 3, 18, 4, 10, 22, 11, 14, 19], [1, 0, 13, 7, 5, 4, 10, 3, 19, 17, 6, 15, 20, 2, 21, 11, 22, 9, 23, 8, 12, 14, 16, 18]]
[[1, 2, 0, 13, 10, 17, 3, 19, 20, 8, 15, 7, 14, 6, 22, 4, 23, 18, 5, 11, 9, 16, 12, 21], [3, 7, 10, 4, 0, 9, 1, 6, 21, 14, 11, 2, 8, 19, 5, 13, 18, 23, 22, 15, 17, 12, 16, 20], [2, 8, 5, 14, 15, 0, 18, 11, 9, 1, 12, 20, 22, 3, 13, 16, 4, 6, 17, 21, 7, 23, 10, 19], [6, 4, 12, 7, 1, 19, 0, 3, 11, 13, 21, 8, 2, 9, 15, 14, 20, 22, 23, 5, 16, 10, 17, 18]]
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]
[[1, 2, 0, 13, 10, 18, 21, 3, 14, 8, 15, 6, 23, 7, 9, 4, 20, 16, 19, 5, 17, 11, 12, 22], [3, 6, 10, 4, 0, 20, 7, 1, 5, 17, 11, 2, 19, 21, 12, 13, 18, 22, 23, 14, 8, 15, 9, 16], [2, 8, 5, 7, 16, 0, 19, 14, 9, 1, 23, 21, 22, 12, 3, 10, 17, 4, 6, 18, 11, 20, 13, 15], [6, 3, 12, 1, 7, 21, 0, 4, 15, 16, 14, 19, 2, 20, 10, 8, 9, 23, 22, 11, 13, 5, 18, 17]]
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]
[[1, 2, 0, 8, 9, 14, 17, 3, 7, 12, 6, 19, 4, 21, 15, 5, 13, 10, 11, 18, 23, 16, 20, 22], [3, 6, 9, 4, 0, 11, 7, 1, 17, 10, 2, 16, 8, 22, 20, 13, 5, 12, 14, 23, 18, 19, 15, 21], [2, 8, 5, 1, 12, 0, 10, 19, 3, 15, 18, 7, 13, 4, 9, 14, 21, 23, 6, 11, 17, 22, 16, 20], [1, 0, 11, 7, 6, 9, 4, 3, 14, 5, 16, 2, 20, 21, 8, 19, 10, 18, 17, 15, 12, 13, 23, 22]]
[[1, 2, 0, 12, 9, 3, 16, 17, 7, 14, 6, 13, 5, 21, 4, 18, 10, 8, 19, 15, 22, 11, 23, 20], [3, 6, 9, 4, 0, 1, 5, 13, 19, 10, 2, 17, 16, 18, 12, 21, 14, 22, 7, 20, 8, 23, 11, 15], [2, 7, 5, 13, 15, 0, 17, 8, 1, 4, 22, 21, 3, 12, 11, 9, 6, 16, 23, 18, 10, 14, 20, 19], [1, 0, 11, 5, 6, 3, 4, 12, 21, 22, 17, 2, 7, 14, 13, 19, 18, 10, 16, 15, 23, 8, 9, 20]]
[[1, 2, 0, 12, 9, 10, 20, 21, 3, 14, 13, 7, 8, 5, 4, 16, 19, 23, 6, 15, 18, 11, 17, 22], [3, 7, 9, 4, 0, 18, 17, 8, 1, 11, 22, 2, 21, 15, 12, 23, 6, 16, 19, 5, 10, 14, 20, 13], [4, 9, 12, 10, 5, 0, 1, 18, 11, 6, 15, 19, 13, 2, 20, 3, 17, 21, 22, 8, 23, 16, 7, 14], [6, 10, 14, 16, 17, 15, 0, 20, 22, 21, 1, 12, 11, 18, 2, 5, 3, 4, 13, 23, 7, 9, 8, 19]]
[[1, 2, 0, 15, 11, 7, 20, 14, 3, 21, 13, 18, 22, 23, 5, 8, 6, 9, 4, 12, 16, 17, 19, 10], [3, 7, 11, 4, 0, 2, 19, 8, 1, 10, 16, 5, 23, 22, 18, 14, 9, 6, 15, 17, 13, 12, 20, 21], [4, 9, 12, 16, 5, 0, 1, 21, 11, 6, 18, 22, 13, 2, 3, 17, 14, 23, 20, 7, 10, 19, 8, 15], [6, 10, 14, 17, 19, 18, 0, 9, 16, 7, 1, 15, 22, 23, 2, 11, 8, 3, 5, 4, 21, 20, 12, 13]]
[[1, 2, 0, 12, 11, 7, 13, 18, 3, 21, 17, 16, 8, 19, 10, 20, 4, 14, 5, 6, 23, 22, 9, 15], [3, 7, 11, 4, 0, 2, 17, 8, 1, 23, 13, 5, 18, 22, 9, 6, 12, 15, 16, 20, 21, 19, 10, 14], [4, 9, 12, 7, 5, 0, 20, 14, 21, 10, 1, 22, 13, 2, 3, 8, 17, 23, 6, 11, 18, 15, 19, 16], [6, 5, 8, 15, 17, 1, 0, 11, 2, 16, 20, 7, 14, 19, 12, 3, 9, 4, 23, 13, 10, 22, 21, 18]]
[[1, 2, 0, 15, 11, 19, 22, 23, 3, 6, 14, 13, 7, 4, 21, 8, 20, 5, 16, 17, 18, 10, 9, 12], [3, 7, 11, 4, 0, 20, 14, 8, 1, 16, 22, 12, 2, 15, 18, 23, 19, 10, 6, 9, 21, 5, 17, 13], [4, 9, 13, 16, 5, 0, 18, 6, 11, 10, 1, 19, 15, 14, 2, 20, 17, 3, 7, 8, 12, 23, 21, 22], [6, 11, 7, 18, 14, 16, 0, 2, 12, 20, 23, 1, 8, 17, 4, 22, 5, 13, 3, 21, 9, 19, 15, 10]]
[[1, 2, 0, 13, 9, 16, 21, 11, 3, 19, 23, 12, 7, 8, 5, 22, 14, 6, 15, 4, 10, 17, 18, 20], [3, 7, 9, 4, 0, 20, 10, 8, 1, 12, 18, 19, 2, 11, 17, 14, 22, 15, 6, 13, 21, 5, 23, 16], [4, 9, 13, 16, 5, 0, 18, 20, 12, 10, 1, 6, 21, 14, 2, 19, 17, 3, 11, 23, 22, 8, 7, 15], [6, 11, 15, 18, 10, 16, 0, 13, 19, 17, 4, 1, 14, 7, 12, 2, 5, 9, 3, 8, 23, 22, 21, 20]]
[[1, 2, 0, 9, 6, 17, 16, 14, 3, 8, 21, 5, 7, 19, 12, 20, 4, 11, 13, 18, 22, 23, 15, 10], [3, 7, 6, 4, 0, 18, 12, 8, 1, 14, 5, 21, 2, 20, 16, 19, 9, 15, 10, 17, 23, 22, 11, 13], [4, 9, 13, 12, 5, 0, 19, 16, 18, 10, 1, 22, 15, 14, 2, 3, 21, 8, 17, 20, 6, 7, 23, 11], [6, 11, 3, 2, 12, 14, 0, 22, 21, 18, 16, 1, 4, 19, 5, 20, 10, 23, 9, 13, 15, 8, 7, 17]]
[[1, 2, 0, 10, 12, 17, 4, 16, 3, 5, 8, 7, 6, 19, 18, 22, 11, 9, 23, 21, 15, 13, 20, 14], [3, 7, 12, 4, 0, 18, 10, 8, 1, 21, 16, 2, 11, 23, 17, 13, 6, 20, 19, 5, 14, 22, 9, 15], [4, 9, 13, 12, 5, 0, 8, 19, 11, 10, 1, 6, 15, 14, 2, 3, 22, 18, 21, 20, 7, 17, 23, 16], [6, 11, 8, 16, 10, 13, 0, 12, 2, 14, 4, 1, 7, 5, 9, 18, 3, 22, 15, 23, 21, 20, 17, 19]]
[[1, 2, 0, 15, 12, 6, 20, 17, 3, 7, 21, 16, 19, 10, 23, 8, 22, 9, 14, 4, 5, 13, 11, 18], [3, 7, 12, 4, 0, 14, 16, 8, 1, 2, 11, 20, 9, 5, 13, 17, 18, 19, 6, 15, 10, 23, 21, 22], [4, 9, 13, 16, 5, 0, 19, 14, 2, 10, 1, 23, 18, 8, 15, 7, 17, 3, 22, 21, 11, 6, 12, 20], [6, 11, 14, 18, 16, 12, 0, 10, 20, 13, 7, 1, 5, 9, 2, 23, 4, 21, 3, 22, 8, 17, 19, 15]]
[[1, 2, 0, 9, 12, 10, 22, 23, 3, 8, 20, 4, 11, 7, 16, 17, 18, 19, 14, 15, 5, 6, 21, 13], [3, 7, 12, 4, 0, 21, 19, 8, 1, 23, 17, 9, 13, 2, 5, 20, 15, 22, 6, 18, 16, 14, 10, 11], [4, 9, 8, 16, 5, 0, 12, 6, 14, 10, 1, 20, 7, 21, 2, 13, 17, 3, 19, 23, 22, 15, 11, 18], [6, 11, 15, 18, 19, 17, 0, 23, 9, 8, 21, 1, 16, 20, 22, 2, 12, 5, 3, 4, 13, 10, 14, 7]]
[[1, 2, 0, 14, 12, 15, 4, 10, 3, 16, 13, 21, 6, 7, 8, 18, 19, 22, 5, 9, 11, 20, 23, 17], [3, 7, 12, 4, 0, 19, 14, 8, 1, 17, 6, 22, 13, 2, 10, 23, 15, 21, 11, 20, 5, 9, 18, 16], [4, 9, 7, 16, 5, 0, 13, 14, 11, 10, 1, 19, 20, 15, 2, 6, 17, 3, 23, 8, 22, 18, 12, 21], [6, 11, 15, 10, 14, 21, 0, 18, 22, 20, 3, 1, 16, 23, 4, 2, 12, 19, 7, 17, 9, 5, 8, 13]]
[[1, 2, 0, 5, 12, 8, 21, 19, 3, 22, 16, 9, 18, 7, 10, 17, 14, 23, 4, 13, 6, 20, 11, 15], [3, 7, 12, 4, 0, 19, 9, 8, 1, 17, 11, 21, 13, 2, 20, 22, 15, 6, 5, 18, 23, 10, 16, 14], [4, 9, 14, 7, 5, 0, 3, 6, 18, 10, 1, 17, 21, 12, 15, 2, 8, 20, 16, 23, 11, 13, 19, 22], [6, 11, 16, 17, 9, 20, 0, 10, 21, 4, 7, 1, 22, 15, 19, 13, 2, 3, 23, 14, 5, 8, 12, 18]]
[[1, 2, 0, 5, 11, 8, 20, 18, 3, 10, 23, 16, 7, 6, 15, 22, 4, 21, 12, 17, 13, 19, 14, 9], [3, 7, 11, 4, 0, 18, 17, 8, 1, 14, 13, 12, 2, 22, 21, 6, 5, 15, 16, 20, 23, 9, 10, 19], [4, 3, 13, 9, 5, 0, 21, 6, 15, 1, 12, 19, 16, 14, 2, 20, 10, 22, 17, 23, 8, 7, 18, 11], [6, 10, 9, 15, 17, 19, 0, 22, 13, 2, 1, 21, 14, 8, 12, 3, 20, 4, 23, 5, 16, 11, 7, 18]]
[[1, 2, 0, 16, 11, 18, 20, 22, 3, 14, 5, 13, 7, 4, 19, 23, 8, 15, 10, 9, 21, 6, 12, 17], [3, 7, 11, 4, 0, 15, 17, 8, 1, 21, 9, 12, 2, 16, 23, 19, 22, 18, 6, 5, 14, 10, 13, 20], [4, 6, 13, 17, 5, 0, 9, 20, 11, 1, 3, 18, 16, 14, 2, 12, 15, 10, 8, 22, 23, 19, 21, 7], [6, 10, 15, 18, 17, 11, 0, 21, 9, 8, 1, 5, 19, 20, 22, 2, 23, 4, 3, 12, 13, 7, 14, 16]]
[[1, 2, 0, 16, 11, 9, 13, 14, 3, 18, 20, 19, 7, 21, 12, 17, 8, 23, 5, 4, 22, 6, 10, 15], [3, 7, 11, 4, 0, 20, 17, 8, 1, 23, 9, 12, 2, 22, 19, 13, 14, 18, 6, 16, 21, 5, 15, 10], [4, 6, 13, 17, 5, 0, 9, 15, 19, 1, 3, 20, 23, 14, 2, 22, 11, 10, 8, 18, 16, 12, 7, 21], [6, 10, 15, 18, 17, 19, 0, 23, 9, 8, 1, 22, 13, 12, 20, 2, 21, 4, 3, 5, 14, 16, 11, 7]]
[[1, 2, 0, 15, 10, 18, 20, 9, 3, 11, 17, 7, 6, 16, 13, 8, 14, 4, 19, 5, 12, 22, 23, 21], [3, 7, 10, 4, 0, 20, 18, 8, 1, 17, 11, 2, 14, 19, 23, 9, 6, 15, 16, 22, 21, 5, 13, 12], [4, 8, 12, 11, 5, 0, 1, 10, 6, 22, 23, 14, 13, 2, 3, 16, 21, 20, 17, 9, 18, 15, 19, 7], [6, 9, 14, 16, 18, 22, 0, 15, 17, 1, 12, 23, 10, 21, 2, 7, 3, 8, 4, 20, 19, 13, 5, 11]]
[[1, 2, 0, 13, 10, 3, 11, 19, 7, 21, 16, 18, 15, 5, 9, 23, 4, 22, 6, 8, 17, 14, 20, 12], [3, 7, 10, 4, 0, 1, 17, 5, 2, 20, 8, 9, 22, 19, 18, 6, 13, 15, 23, 16, 11, 12, 21, 14], [4, 8, 11, 14, 5, 0, 3, 20, 9, 1, 19, 12, 2, 23, 6, 10, 21, 13, 7, 15, 18, 22, 16, 17], [6, 2, 1, 15, 17, 10, 0, 8, 7, 22, 5, 21, 20, 14, 13, 3, 18, 4, 16, 23, 12, 11, 9, 19]]
[[1, 2, 0, 13, 10, 3, 15, 18, 20, 22, 17, 7, 6, 5, 19, 12, 9, 4, 11, 23, 21, 8, 16, 14], [3, 7, 10, 4, 0, 1, 8, 5, 16, 19, 11, 2, 9, 18, 22, 23, 6, 13, 17, 12, 14, 15, 20, 21], [4, 8, 12, 14, 5, 0, 18, 19, 9, 1, 2, 20, 10, 6, 15, 3, 7, 22, 13, 16, 23, 17, 21, 11], [6, 2, 1, 16, 8, 10, 0, 11, 4, 13, 5, 7, 18, 9, 21, 20, 3, 19, 12, 17, 15, 14, 23, 22]]
[[1, 2, 0, 13, 11, 3, 9, 20, 21, 18, 7, 16, 17, 5, 19, 12, 4, 15, 6, 23, 10, 22, 8, 14], [3, 7, 11, 4, 0, 1, 17, 5, 6, 19, 2, 10, 9, 20, 18, 23, 13, 8, 21, 12, 16, 14, 15, 22], [4, 8, 12, 14, 5, 0, 7, 19, 9, 1, 21, 2, 11, 17, 15, 3, 18, 20, 22, 6, 13, 23, 16, 10], [6, 10, 5, 8, 17, 2, 0, 11, 3, 16, 1, 7, 13, 12, 23, 18, 9, 4, 15, 20, 19, 22, 21, 14]]
[[1, 2, 0, 15, 11, 3, 13, 21, 7, 17, 19, 16, 9, 14, 6, 5, 4, 12, 22, 23, 18, 8, 20, 10], [3, 7, 11, 4, 0, 1, 19, 5, 2, 20, 13, 8, 10, 12, 22, 21, 15, 14, 6, 18, 23, 16, 17, 9], [4, 8, 12, 16, 5, 0, 7, 20, 9, 1, 18, 22, 13, 2, 19, 10, 17, 3, 15, 21, 6, 14, 23, 11], [6, 10, 14, 18, 19, 13, 0, 12, 22, 16, 1, 17, 7, 5, 2, 23, 9, 11, 3, 4, 21, 20, 8, 15]]
[[1, 2, 0, 8, 11, 3, 20, 16, 5, 21, 17, 18, 7, 15, 6, 19, 12, 23, 4, 13, 14, 22, 9, 10], [3, 7, 11, 4, 0, 1, 15, 5, 16, 14, 19, 12, 2, 20, 23, 17, 18, 6, 8, 22, 21, 13, 10, 9], [4, 8, 12, 15, 5, 0, 18, 14, 9, 1, 7, 23, 13, 2, 10, 16, 3, 20, 21, 17, 19, 6, 11, 22], [6, 10, 14, 17, 15, 19, 0, 22, 13, 11, 1, 9, 23, 8, 2, 4, 21, 3, 20, 5, 18, 16, 7, 12]]
[[1, 2, 0, 14, 10, 17, 3, 20, 5, 7, 16, 15, 19, 21, 6, 22, 4, 8, 13, 23, 9, 18, 11, 12], [3, 7, 10, 4, 0, 12, 1, 6, 13, 2, 9, 23, 18, 22, 20, 21, 14, 11, 5, 15, 16, 19, 8, 17], [4, 8, 11, 15, 5, 0, 20, 21, 9, 1, 6, 12, 2, 3, 18, 13, 7, 19, 23, 22, 10, 16, 17, 14], [6, 4, 13, 7, 1, 19, 0, 3, 10, 22, 8, 14, 21, 2, 11, 18, 23, 20, 15, 5, 17, 12, 9, 16]]
[[1, 2, 0, 9, 10, 14, 3, 12, 7, 6, 13, 22, 8, 4, 15, 5, 18, 21, 23, 17, 11, 19, 20, 16], [3, 7, 10, 4, 0, 16, 1, 6, 2, 12, 8, 19, 13, 9, 20, 21, 17, 5, 11, 18, 23, 22, 15, 14], [4, 8, 3, 11, 5, 0, 14, 19, 9, 1, 21, 2, 22, 6, 13, 23, 12, 15, 10, 20, 7, 18, 16, 17], [6, 4, 12, 7, 1, 18, 0, 3, 13, 10, 9, 17, 2, 8, 21, 20, 19, 11, 5, 16, 15, 14, 23, 22]]
[[1, 2, 0, 12, 10, 16, 3, 18, 20, 22, 15, 7, 6, 17, 5, 4, 14, 23, 11, 9, 21, 8, 19, 13], [3, 7, 10, 4, 0, 9, 1, 6, 19, 17, 11, 2, 18, 22, 23, 12, 8, 5, 15, 16, 13, 14, 20, 21], [4, 8, 6, 13, 5, 0, 10, 17, 9, 1, 2, 20, 16, 14, 3, 22, 18, 19, 12, 7, 23, 15, 21, 11], [6, 4, 8, 7, 1, 18, 0, 3, 2, 12, 16, 19, 9, 23, 22, 17, 10, 15, 5, 11, 21, 20, 14, 13]]
[[1, 2, 0, 12, 9, 18, 19, 3, 15, 16, 5, 22, 7, 20, 6, 21, 4, 11, 10, 14, 23, 8, 17, 13], [3, 5, 9, 4, 0, 7, 17, 1, 11, 10, 2, 20, 18, 22, 21, 6, 12, 15, 16, 13, 8, 23, 19, 14], [4, 8, 11, 13, 5, 0, 1, 15, 6, 2, 22, 9, 17, 14, 3, 20, 19, 18, 12, 21, 7, 16, 23, 10], [6, 9, 5, 15, 17, 2, 0, 10, 18, 1, 7, 12, 11, 23, 19, 3, 20, 4, 8, 14, 16, 22, 21, 13]]
[[1, 2, 0, 13, 11, 18, 12, 3, 17, 22, 5, 16, 19, 7, 20, 9, 4, 21, 10, 6, 23, 8, 15, 14], [3, 5, 11, 4, 0, 7, 17, 1, 12, 6, 2, 10, 20, 18, 19, 21, 13, 9, 16, 22, 8, 23, 14, 15], [4, 8, 12, 14, 5, 0, 18, 17, 9, 1, 19, 2, 11, 6, 15, 3, 22, 20, 13, 23, 7, 16, 21, 10], [6, 10, 7, 9, 17, 11, 0, 2, 16, 3, 1, 5, 18, 20, 21, 19, 8, 4, 12, 15, 13, 14, 23, 22]]
[[1, 2, 0, 15, 11, 20, 22, 3, 5, 14, 9, 18, 19, 17, 10, 7, 13, 16, 4, 21, 8, 12, 23, 6], [3, 5, 11, 4, 0, 7, 19, 1, 2, 23, 13, 8, 22, 21, 12, 20, 9, 6, 15, 17, 18, 10, 14, 16], [4, 8, 12, 16, 5, 0, 3, 10, 9, 1, 11, 7, 13, 2, 22, 23, 6, 21, 14, 15, 17, 20, 18, 19], [6, 10, 14, 17, 19, 21, 0, 13, 12, 18, 1, 22, 8, 7, 2, 16, 15, 3, 9, 4, 23, 5, 11, 20]]
[[1, 2, 0, 13, 10, 12, 18, 3, 20, 22, 16, 6, 15, 7, 17, 5, 4, 23, 11, 9, 21, 8, 19, 14], [3, 6, 10, 4, 0, 9, 7, 1, 19, 17, 11, 2, 8, 18, 22, 23, 13, 5, 16, 12, 14, 15, 20, 21], [4, 8, 7, 14, 5, 0, 17, 10, 9, 1, 2, 20, 18, 12, 15, 3, 22, 19, 13, 6, 23, 16, 21, 11], [6, 3, 12, 1, 7, 13, 0, 4, 11, 16, 19, 8, 2, 5, 21, 20, 9, 18, 17, 10, 15, 14, 23, 22]]
[[1, 2, 0, 13, 10, 17, 20, 3, 12, 22, 16, 6, 21, 7, 19, 9, 4, 18, 5, 23, 11, 8, 15, 14], [3, 6, 10, 4, 0, 19, 7, 1, 5, 18, 11, 2, 9, 20, 17, 21, 13, 22, 12, 8, 16, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 12, 9, 1, 2, 17, 19, 18, 15, 3, 22, 23, 20, 7, 13, 16, 21, 11], [6, 3, 12, 1, 7, 20, 0, 4, 16, 11, 18, 9, 2, 19, 23, 22, 8, 21, 10, 13, 5, 17, 15, 14]]
[[1, 2, 0, 13, 10, 17, 15, 3, 14, 23, 16, 6, 9, 7, 21, 11, 4, 18, 5, 22, 19, 8, 20, 12], [3, 6, 10, 4, 0, 9, 7, 1, 18, 19, 11, 2, 17, 15, 12, 16, 13, 14, 22, 5, 23, 20, 8, 21], [4, 8, 12, 14, 5, 0, 19, 20, 9, 1, 22, 10, 13, 2, 15, 3, 23, 16, 6, 18, 21, 7, 11, 17], [6, 3, 9, 1, 7, 10, 0, 4, 23, 2, 5, 19, 16, 14, 13, 17, 12, 15, 20, 11, 18, 22, 21, 8]]
[[1, 2, 0, 13, 10, 17, 19, 3, 20, 22, 16, 6, 5, 7, 18, 9, 4, 12, 23, 11, 21, 8, 15, 14], [3, 6, 10, 4, 0, 18, 7, 1, 5, 12, 11, 2, 20, 19, 17, 21, 13, 22, 8, 16, 9, 23, 14, 15], [4, 8, 6, 14, 5, 0, 10, 20, 9, 1, 2, 17, 19, 12, 15, 3, 22, 23, 7, 13, 18, 16, 21, 11], [1, 0, 12, 7, 6, 13, 4, 3, 19, 10, 9, 20, 2, 5, 21, 17, 18, 15, 16, 8, 11, 14, 23, 22]]
[[1, 2, 0, 14, 11, 18, 15, 3, 6, 23, 21, 17, 9, 16, 7, 8, 22, 4, 19, 5, 10, 20, 13, 12], [3, 6, 11, 4, 0, 20, 7, 1, 2, 5, 13, 8, 10, 12, 15, 17, 19, 14, 22, 23, 9, 18, 21, 16], [4, 8, 12, 15, 5, 0, 21, 20, 9, 1, 14, 7, 13, 2, 19, 16, 3, 23, 17, 10, 11, 22, 6, 18], [2, 10, 0, 8, 11, 21, 12, 13, 3, 18, 1, 4, 6, 7, 23, 19, 17, 16, 9, 15, 22, 5, 20, 14]]
[[1, 2, 0, 14, 11, 16, 19, 3, 5, 17, 23, 15, 6, 18, 7, 4, 8, 22, 20, 12, 13, 10, 9, 21], [3, 6, 11, 4, 0, 17, 7, 1, 18, 16, 9, 12, 2, 5, 19, 14, 10, 13, 21, 15, 22, 8, 23, 20], [4, 8, 13, 10, 5, 0, 3, 20, 9, 1, 6, 23, 15, 14, 2, 17, 7, 12, 19, 21, 16, 18, 11, 22], [2, 10, 0, 12, 11, 18, 16, 9, 17, 7, 1, 4, 3, 21, 23, 20, 6, 8, 5, 22, 15, 13, 19, 14]]
[[1, 2, 0, 5, 10, 7, 15, 3, 20, 13, 14, 6, 16, 18, 4, 11, 19, 23, 9, 12, 21, 8, 17, 22], [3, 6, 10, 4, 0, 15, 7, 1, 13, 20, 11, 2, 9, 17, 5, 14, 22, 8, 16, 21, 12, 23, 18, 19], [4, 3, 12, 8, 5, 0, 16, 18, 1, 15, 23, 14, 13, 2, 20, 22, 17, 6, 19, 7, 11, 10, 9, 21], [2, 9, 0, 11, 10, 16, 12, 20, 19, 1, 4, 3, 6, 23, 22, 18, 5, 21, 15, 8, 7, 17, 14, 13]]
[[1, 2, 0, 13, 10, 3, 17, 6, 15, 12, 14, 8, 21, 5, 4, 11, 20, 7, 19, 22, 23, 9, 18, 16], [3, 6, 10, 4, 0, 1, 5, 2, 18, 16, 7, 23, 11, 17, 13, 21, 19, 14, 20, 9, 8, 22, 15, 12], [4, 7, 11, 14, 5, 0, 18, 8, 1, 6, 22, 12, 2, 23, 15, 3, 17, 21, 9, 13, 10, 16, 20, 19], [2, 9, 0, 7, 10, 16, 19, 3, 13, 1, 4, 21, 22, 8, 18, 23, 5, 20, 14, 6, 17, 11, 12, 15]]


==> anc/Finding_low_index_subgroups/data/single_cusped_O333-4.txt <==
[[1, 2, 0, 11, 12, 18, 19, 23, 3, 6, 16, 8, 17, 5, 15, 21, 20, 4, 13, 9, 10, 14, 7, 22], [3, 5, 12, 4, 0, 8, 10, 20, 1, 15, 14, 18, 13, 2, 6, 22, 23, 11, 17, 7, 19, 16, 9, 21], [5, 9, 14, 17, 13, 6, 0, 3, 21, 10, 1, 2, 15, 16, 11, 23, 4, 7, 22, 8, 18, 19, 20, 12], [7, 11, 15, 18, 1, 20, 21, 8, 0, 12, 13, 4, 14, 23, 9, 16, 2, 5, 19, 3, 17, 22, 6, 10]]
[[1, 2, 0, 16, 13, 18, 10, 3, 21, 14, 19, 5, 9, 17, 12, 22, 7, 4, 11, 6, 8, 20, 23, 15], [3, 5, 13, 4, 0, 7, 20, 1, 15, 6, 23, 2, 8, 11, 22, 12, 18, 16, 17, 14, 9, 10, 19, 21], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 19, 16, 7, 3, 13, 23, 20, 4, 21, 22, 11, 17, 12], [7, 11, 4, 13, 15, 3, 18, 8, 0, 22, 16, 12, 1, 5, 6, 2, 20, 23, 14, 17, 10, 9, 21, 19]]
[[1, 2, 0, 16, 13, 18, 19, 3, 21, 15, 23, 5, 6, 17, 10, 22, 7, 4, 11, 12, 8, 20, 9, 14], [3, 5, 13, 4, 0, 7, 10, 1, 15, 21, 20, 2, 8, 11, 19, 12, 18, 16, 17, 22, 6, 23, 14, 9], [5, 9, 14, 2, 8, 6, 0, 15, 18, 10, 1, 23, 21, 7, 3, 13, 20, 12, 4, 11, 22, 17, 16, 19], [7, 11, 4, 13, 15, 3, 18, 8, 0, 20, 21, 12, 1, 5, 6, 2, 10, 23, 14, 9, 19, 16, 17, 22]]
[[1, 2, 0, 15, 7, 16, 20, 18, 21, 3, 6, 23, 8, 22, 5, 9, 14, 13, 4, 11, 10, 12, 17, 19], [3, 5, 7, 4, 0, 9, 11, 14, 6, 1, 21, 8, 23, 10, 2, 16, 18, 12, 15, 20, 22, 13, 19, 17], [5, 10, 8, 17, 19, 6, 0, 3, 15, 12, 11, 1, 20, 14, 23, 2, 4, 7, 22, 16, 9, 18, 21, 13], [7, 12, 3, 16, 6, 19, 15, 8, 0, 10, 22, 14, 13, 1, 18, 4, 2, 5, 11, 17, 21, 23, 9, 20]]
[[1, 2, 0, 8, 12, 21, 17, 20, 9, 3, 6, 23, 19, 7, 18, 5, 14, 10, 16, 4, 13, 15, 11, 22], [3, 7, 12, 4, 0, 10, 23, 9, 20, 1, 14, 17, 13, 2, 5, 18, 6, 21, 22, 8, 19, 11, 15, 16], [5, 10, 8, 17, 1, 6, 0, 15, 14, 11, 4, 20, 7, 22, 2, 12, 13, 18, 3, 21, 9, 23, 16, 19], [7, 3, 15, 11, 20, 22, 14, 8, 0, 17, 23, 1, 5, 6, 13, 16, 2, 19, 10, 9, 21, 4, 12, 18]]
[[1, 2, 0, 15, 11, 18, 8, 19, 20, 3, 13, 16, 5, 17, 22, 9, 4, 10, 12, 21, 6, 7, 23, 14], [3, 8, 11, 4, 0, 13, 2, 17, 9, 1, 18, 6, 21, 19, 7, 20, 15, 14, 23, 5, 16, 22, 12, 10], [5, 4, 12, 16, 10, 6, 0, 9, 22, 11, 1, 7, 13, 2, 21, 14, 17, 3, 8, 20, 23, 15, 18, 19], [1, 7, 14, 6, 17, 16, 9, 0, 2, 3, 5, 4, 23, 22, 8, 12, 10, 11, 21, 18, 13, 19, 20, 15]]
[[1, 2, 0, 14, 10, 8, 20, 18, 19, 3, 16, 23, 11, 17, 9, 13, 4, 15, 22, 5, 21, 6, 7, 12], [3, 8, 10, 4, 0, 2, 22, 11, 9, 1, 5, 17, 18, 23, 19, 6, 14, 7, 20, 16, 12, 13, 15, 21], [5, 10, 12, 15, 17, 6, 0, 14, 7, 22, 11, 1, 13, 2, 8, 16, 3, 18, 4, 23, 19, 9, 21, 20], [1, 7, 9, 2, 11, 4, 14, 0, 10, 3, 17, 5, 19, 15, 18, 20, 22, 8, 6, 21, 13, 12, 23, 16]]
[[1, 2, 0, 7, 5, 17, 18, 9, 16, 3, 22, 15, 8, 11, 10, 13, 12, 4, 21, 23, 19, 6, 14, 20], [3, 8, 5, 4, 0, 12, 11, 16, 9, 1, 20, 14, 2, 18, 6, 23, 17, 7, 19, 13, 21, 10, 15, 22], [5, 10, 13, 14, 15, 6, 0, 21, 2, 19, 11, 1, 22, 8, 16, 18, 3, 9, 4, 17, 12, 23, 20, 7], [1, 7, 14, 13, 16, 20, 21, 0, 18, 3, 12, 5, 23, 9, 15, 2, 19, 8, 17, 4, 11, 22, 6, 10]]
[[1, 2, 0, 15, 9, 19, 21, 22, 3, 16, 13, 6, 5, 17, 20, 8, 4, 10, 14, 12, 18, 11, 23, 7], [3, 6, 9, 4, 0, 20, 8, 14, 1, 11, 23, 2, 10, 18, 19, 21, 15, 5, 22, 7, 17, 16, 13, 12], [5, 9, 12, 7, 17, 6, 0, 11, 19, 10, 1, 3, 13, 2, 15, 22, 23, 18, 4, 21, 16, 8, 14, 20], [1, 7, 4, 9, 14, 21, 11, 0, 3, 8, 5, 19, 16, 15, 2, 20, 18, 23, 12, 6, 13, 10, 17, 22]]
[[1, 2, 0, 7, 11, 17, 3, 6, 16, 8, 4, 10, 13, 21, 19, 22, 9, 18, 5, 23, 15, 12, 20, 14], [3, 8, 11, 4, 0, 15, 1, 16, 6, 2, 7, 9, 14, 18, 22, 19, 10, 21, 23, 5, 17, 20, 12, 13], [5, 7, 10, 13, 14, 6, 0, 9, 20, 1, 12, 3, 2, 11, 15, 4, 17, 19, 8, 16, 18, 22, 23, 21], [2, 10, 7, 6, 16, 13, 9, 0, 4, 3, 11, 1, 5, 12, 21, 20, 8, 22, 17, 14, 23, 19, 18, 15]]
[[1, 2, 0, 14, 12, 11, 3, 16, 21, 18, 4, 19, 10, 8, 6, 9, 20, 23, 15, 5, 7, 13, 17, 22], [3, 8, 12, 4, 0, 17, 1, 15, 6, 22, 14, 9, 13, 2, 21, 19, 23, 20, 16, 7, 5, 10, 11, 18], [5, 7, 10, 15, 16, 6, 0, 9, 2, 1, 8, 20, 3, 23, 13, 12, 17, 4, 22, 18, 21, 11, 19, 14], [2, 10, 7, 16, 15, 21, 9, 0, 5, 20, 11, 1, 23, 3, 17, 18, 13, 22, 4, 12, 6, 8, 14, 19]]
[[1, 2, 0, 14, 11, 3, 4, 20, 15, 18, 13, 6, 8, 19, 5, 12, 23, 7, 21, 10, 17, 9, 16, 22], [3, 8, 11, 4, 0, 1, 14, 19, 5, 10, 22, 12, 2, 20, 15, 6, 17, 21, 7, 18, 23, 16, 9, 13], [5, 9, 8, 15, 18, 6, 0, 1, 13, 7, 14, 23, 4, 2, 20, 16, 3, 11, 12, 22, 10, 19, 21, 17], [2, 10, 7, 17, 19, 14, 1, 0, 20, 8, 6, 21, 3, 5, 13, 22, 4, 12, 11, 16, 9, 18, 23, 15]]
[[1, 2, 0, 7, 12, 14, 15, 8, 3, 20, 17, 4, 11, 6, 16, 13, 5, 22, 23, 18, 21, 9, 10, 19], [3, 6, 12, 4, 0, 17, 8, 15, 1, 19, 14, 7, 13, 2, 21, 11, 23, 18, 5, 22, 16, 10, 9, 20], [5, 9, 3, 14, 13, 6, 0, 4, 15, 10, 1, 18, 22, 7, 2, 19, 17, 21, 20, 8, 11, 16, 23, 12], [2, 11, 7, 8, 15, 19, 4, 0, 13, 17, 22, 12, 1, 3, 5, 6, 10, 20, 21, 14, 9, 23, 16, 18]]
[[1, 2, 0, 12, 11, 16, 8, 3, 18, 20, 9, 15, 7, 23, 21, 4, 17, 5, 6, 14, 10, 19, 13, 22], [3, 8, 11, 4, 0, 14, 2, 1, 7, 5, 21, 6, 18, 17, 9, 12, 23, 20, 15, 16, 13, 22, 10, 19], [2, 9, 5, 13, 15, 0, 19, 4, 6, 10, 1, 17, 3, 12, 20, 7, 11, 16, 22, 8, 21, 14, 23, 18], [6, 5, 9, 14, 1, 4, 7, 0, 2, 8, 15, 3, 17, 18, 11, 19, 20, 23, 21, 10, 22, 13, 16, 12]]
[[1, 2, 0, 12, 10, 16, 3, 9, 19, 18, 14, 8, 6, 21, 4, 5, 15, 13, 7, 11, 23, 17, 20, 22], [3, 8, 10, 4, 0, 7, 1, 17, 6, 20, 11, 2, 19, 23, 12, 13, 22, 5, 16, 14, 21, 9, 18, 15], [2, 9, 5, 6, 15, 0, 13, 1, 14, 7, 8, 19, 23, 3, 10, 16, 4, 21, 17, 22, 12, 18, 11, 20], [6, 10, 8, 2, 17, 1, 7, 0, 3, 13, 5, 4, 22, 14, 9, 20, 19, 11, 15, 23, 18, 12, 21, 16]]
[[1, 2, 0, 14, 7, 3, 10, 16, 18, 6, 9, 15, 8, 22, 5, 23, 4, 19, 12, 20, 17, 13, 21, 11], [3, 8, 7, 4, 0, 1, 13, 12, 5, 15, 20, 6, 2, 11, 18, 19, 14, 23, 16, 9, 21, 10, 17, 22], [2, 9, 5, 15, 17, 0, 18, 4, 6, 10, 1, 23, 13, 21, 3, 14, 11, 7, 8, 22, 19, 12, 20, 16], [6, 11, 13, 1, 12, 4, 7, 0, 2, 20, 15, 3, 5, 8, 23, 22, 9, 18, 21, 14, 16, 17, 10, 19]]
[[1, 2, 0, 14, 12, 18, 3, 15, 13, 8, 5, 23, 16, 9, 6, 19, 4, 20, 10, 7, 22, 11, 17, 21], [3, 5, 12, 4, 0, 6, 1, 13, 15, 22, 2, 7, 10, 11, 18, 20, 14, 19, 16, 23, 8, 9, 21, 17], [2, 8, 5, 15, 17, 0, 14, 3, 9, 1, 18, 16, 4, 6, 13, 7, 23, 12, 21, 22, 19, 10, 20, 11], [6, 10, 4, 12, 13, 3, 7, 0, 19, 16, 11, 1, 5, 2, 17, 14, 20, 15, 22, 21, 9, 8, 23, 18]]
[[1, 2, 0, 14, 11, 17, 16, 3, 10, 5, 12, 18, 8, 20, 7, 19, 22, 9, 4, 23, 21, 13, 6, 15], [3, 8, 11, 4, 0, 19, 15, 1, 7, 21, 18, 12, 2, 23, 10, 17, 13, 6, 14, 20, 5, 22, 9, 16], [4, 9, 6, 15, 5, 0, 13, 21, 11, 10, 1, 23, 14, 2, 18, 16, 3, 20, 12, 7, 22, 19, 17, 8], [6, 2, 4, 11, 1, 21, 7, 0, 15, 19, 5, 17, 8, 9, 22, 12, 20, 3, 16, 13, 18, 10, 23, 14]]
[[1, 2, 0, 10, 12, 18, 19, 3, 21, 5, 7, 20, 14, 8, 4, 23, 6, 15, 9, 16, 22, 13, 11, 17], [3, 8, 12, 4, 0, 19, 18, 1, 7, 22, 21, 16, 13, 2, 10, 11, 15, 6, 17, 20, 5, 14, 23, 9], [4, 9, 11, 12, 5, 0, 2, 13, 20, 10, 1, 6, 15, 14, 7, 3, 21, 8, 19, 22, 17, 23, 18, 16], [6, 11, 9, 16, 1, 13, 7, 0, 18, 14, 5, 4, 19, 10, 2, 8, 17, 3, 15, 23, 21, 22, 20, 12]]
[[1, 2, 0, 16, 12, 10, 3, 8, 14, 13, 15, 21, 18, 20, 7, 5, 6, 19, 4, 23, 9, 22, 11, 17], [3, 8, 12, 4, 0, 19, 1, 2, 6, 11, 21, 15, 7, 23, 18, 9, 14, 10, 16, 20, 5, 17, 13, 22], [4, 9, 13, 11, 5, 0, 18, 21, 22, 10, 1, 17, 19, 14, 2, 6, 12, 3, 15, 16, 7, 20, 23, 8], [6, 11, 15, 9, 2, 21, 7, 0, 3, 8, 19, 12, 1, 20, 5, 4, 17, 22, 13, 23, 18, 14, 16, 10]]
[[1, 2, 0, 10, 13, 19, 3, 20, 11, 5, 6, 14, 17, 18, 8, 21, 15, 23, 4, 9, 22, 16, 7, 12], [3, 8, 13, 4, 0, 20, 1, 19, 6, 16, 11, 18, 7, 14, 2, 22, 23, 15, 10, 12, 21, 5, 17, 9], [4, 9, 15, 13, 5, 0, 14, 2, 21, 10, 1, 23, 8, 17, 18, 7, 19, 3, 6, 20, 16, 12, 11, 22], [6, 11, 16, 10, 19, 2, 7, 0, 3, 13, 8, 12, 1, 22, 20, 14, 5, 21, 4, 18, 15, 23, 9, 17]]
[[1, 2, 0, 14, 12, 3, 13, 8, 17, 23, 22, 18, 19, 20, 5, 9, 11, 7, 16, 4, 6, 10, 21, 15], [3, 8, 12, 4, 0, 1, 15, 2, 5, 21, 20, 9, 7, 22, 17, 18, 10, 19, 6, 14, 16, 11, 23, 13], [4, 7, 11, 15, 5, 0, 10, 9, 21, 1, 14, 13, 17, 2, 6, 16, 3, 20, 8, 23, 12, 18, 19, 22], [6, 10, 14, 17, 2, 9, 7, 0, 22, 13, 11, 1, 15, 5, 4, 19, 8, 18, 3, 12, 23, 20, 16, 21]]
[[1, 2, 0, 9, 11, 3, 21, 23, 15, 5, 22, 18, 14, 8, 16, 13, 12, 6, 4, 7, 10, 17, 20, 19], [3, 8, 11, 4, 0, 1, 22, 10, 5, 15, 21, 13, 20, 2, 6, 18, 19, 16, 9, 17, 23, 7, 14, 12], [4, 9, 13, 16, 5, 0, 12, 20, 21, 10, 1, 7, 19, 14, 2, 3, 15, 18, 22, 6, 11, 23, 17, 8], [6, 11, 8, 17, 10, 20, 7, 0, 15, 5, 19, 12, 1, 18, 3, 2, 21, 14, 23, 4, 9, 22, 16, 13]]
[[1, 2, 0, 16, 13, 3, 10, 12, 21, 8, 15, 7, 11, 17, 20, 6, 5, 4, 19, 23, 22, 9, 14, 18], [3, 8, 13, 4, 0, 1, 19, 15, 5, 2, 12, 22, 18, 9, 6, 20, 21, 16, 10, 14, 7, 17, 23, 11], [4, 9, 6, 17, 5, 0, 14, 18, 12, 10, 1, 16, 22, 7, 2, 3, 19, 15, 13, 11, 23, 20, 8, 21], [6, 11, 4, 13, 15, 18, 7, 0, 16, 20, 22, 12, 1, 14, 3, 2, 23, 5, 17, 9, 19, 10, 21, 8]]
[[1, 2, 0, 17, 13, 3, 22, 20, 21, 8, 23, 7, 10, 19, 16, 6, 18, 5, 14, 4, 11, 9, 15, 12], [3, 8, 13, 4, 0, 1, 18, 14, 5, 2, 7, 23, 16, 9, 10, 11, 22, 21, 20, 17, 6, 19, 12, 15], [4, 9, 14, 12, 5, 0, 13, 16, 7, 10, 1, 19, 18, 21, 15, 2, 8, 22, 3, 23, 17, 6, 20, 11], [6, 11, 5, 19, 14, 16, 7, 0, 13, 22, 18, 12, 1, 15, 21, 8, 2, 10, 17, 20, 3, 4, 23, 9]]
[[1, 2, 0, 5, 6, 9, 14, 17, 16, 3, 19, 8, 21, 20, 4, 7, 11, 15, 13, 22, 18, 23, 10, 12], [3, 8, 6, 4, 0, 16, 11, 12, 9, 1, 23, 2, 18, 22, 5, 13, 14, 10, 7, 20, 21, 19, 15, 17], [4, 3, 10, 7, 5, 0, 13, 1, 19, 21, 12, 14, 2, 15, 17, 6, 20, 11, 8, 18, 23, 22, 9, 16], [6, 10, 3, 13, 12, 1, 7, 0, 20, 16, 5, 22, 15, 2, 23, 4, 19, 8, 11, 9, 17, 14, 18, 21]]
[[1, 2, 0, 11, 13, 12, 22, 4, 23, 3, 8, 9, 20, 7, 17, 14, 19, 15, 16, 18, 5, 6, 21, 10], [3, 8, 13, 4, 0, 21, 14, 11, 9, 1, 2, 23, 15, 10, 18, 22, 5, 20, 6, 17, 19, 16, 12, 7], [4, 10, 3, 14, 5, 0, 13, 9, 18, 12, 11, 1, 7, 19, 2, 8, 20, 21, 15, 6, 22, 23, 16, 17], [6, 12, 15, 17, 11, 9, 7, 0, 21, 10, 5, 19, 13, 1, 20, 16, 2, 18, 3, 4, 23, 22, 8, 14]]
[[1, 2, 0, 14, 12, 8, 17, 10, 20, 3, 16, 6, 19, 22, 9, 21, 7, 11, 15, 4, 5, 18, 23, 13], [3, 8, 12, 4, 0, 2, 22, 11, 9, 1, 13, 15, 5, 17, 20, 7, 21, 10, 6, 14, 19, 23, 18, 16], [4, 10, 14, 8, 5, 0, 13, 21, 17, 16, 11, 1, 7, 19, 15, 2, 22, 3, 23, 6, 18, 12, 9, 20], [6, 12, 8, 14, 11, 21, 7, 0, 16, 17, 5, 19, 13, 1, 18, 22, 2, 23, 3, 4, 15, 10, 20, 9]]
[[1, 2, 0, 18, 7, 22, 17, 21, 12, 3, 5, 8, 11, 14, 16, 6, 13, 15, 9, 20, 23, 4, 10, 19], [3, 8, 7, 4, 0, 15, 16, 11, 9, 1, 19, 2, 21, 10, 17, 23, 20, 22, 12, 13, 6, 18, 14, 5], [4, 10, 14, 16, 5, 0, 13, 9, 20, 12, 11, 1, 7, 22, 15, 2, 19, 18, 23, 3, 21, 8, 6, 17], [6, 12, 16, 14, 11, 9, 7, 0, 15, 10, 5, 22, 13, 1, 20, 18, 17, 2, 8, 21, 3, 23, 4, 19]]
[[1, 2, 0, 15, 14, 20, 5, 8, 11, 3, 12, 7, 13, 10, 19, 9, 21, 18, 23, 4, 6, 22, 16, 17], [3, 8, 14, 4, 0, 13, 22, 2, 9, 1, 17, 19, 20, 21, 7, 11, 10, 16, 6, 15, 23, 5, 18, 12], [4, 10, 8, 12, 5, 0, 23, 20, 15, 22, 11, 1, 17, 9, 21, 2, 6, 3, 14, 7, 19, 18, 13, 16], [6, 12, 16, 10, 2, 20, 7, 0, 19, 21, 18, 9, 13, 1, 22, 5, 4, 14, 3, 23, 15, 11, 17, 8]]
[[1, 2, 0, 15, 14, 20, 8, 5, 11, 3, 17, 6, 16, 19, 18, 9, 22, 21, 4, 23, 7, 10, 12, 13], [3, 8, 14, 4, 0, 21, 2, 19, 9, 1, 12, 18, 23, 5, 6, 11, 7, 20, 15, 16, 22, 13, 17, 10], [4, 10, 8, 17, 5, 0, 20, 22, 15, 19, 11, 1, 3, 16, 13, 2, 14, 12, 6, 21, 18, 9, 23, 7], [6, 12, 11, 15, 19, 22, 7, 0, 17, 5, 8, 16, 13, 1, 3, 14, 2, 10, 4, 18, 21, 23, 9, 20]]
[[1, 2, 0, 17, 13, 19, 12, 10, 3, 5, 21, 6, 11, 20, 16, 23, 22, 8, 15, 9, 4, 7, 14, 18], [3, 5, 13, 4, 0, 8, 18, 15, 1, 2, 6, 21, 16, 9, 11, 22, 23, 19, 10, 20, 17, 14, 7, 12], [4, 9, 14, 18, 5, 0, 16, 13, 7, 10, 1, 20, 3, 8, 15, 2, 17, 6, 12, 23, 21, 11, 19, 22], [6, 11, 8, 19, 15, 13, 7, 0, 16, 23, 3, 12, 1, 14, 5, 17, 2, 4, 20, 10, 22, 9, 18, 21]]
[[1, 2, 0, 10, 11, 3, 17, 8, 13, 6, 5, 12, 4, 7, 19, 21, 14, 9, 22, 16, 15, 20, 23, 18], [3, 6, 11, 4, 0, 1, 5, 16, 15, 2, 17, 9, 10, 22, 21, 19, 18, 12, 7, 8, 13, 23, 20, 14], [4, 8, 12, 15, 5, 0, 2, 17, 9, 1, 21, 3, 6, 18, 7, 11, 13, 14, 16, 20, 23, 22, 10, 19], [6, 3, 13, 10, 16, 17, 7, 0, 20, 21, 1, 8, 4, 14, 2, 23, 12, 18, 5, 9, 11, 19, 15, 22]]
[[1, 2, 0, 14, 11, 3, 20, 10, 6, 17, 21, 16, 9, 23, 5, 19, 4, 12, 13, 22, 8, 7, 15, 18], [3, 6, 11, 4, 0, 1, 5, 13, 2, 15, 19, 8, 7, 12, 20, 21, 14, 23, 10, 18, 16, 9, 17, 22], [4, 8, 12, 16, 5, 0, 15, 19, 9, 1, 20, 22, 13, 2, 7, 18, 17, 3, 6, 14, 23, 11, 21, 10], [6, 3, 14, 10, 13, 19, 7, 0, 21, 20, 1, 23, 5, 18, 15, 2, 11, 8, 4, 12, 22, 17, 9, 16]]
[[1, 2, 0, 14, 7, 12, 5, 17, 3, 15, 20, 22, 6, 10, 8, 23, 18, 4, 19, 16, 13, 11, 21, 9], [3, 6, 7, 4, 0, 17, 8, 12, 1, 22, 9, 15, 2, 21, 5, 18, 23, 14, 11, 13, 16, 19, 10, 20], [4, 9, 13, 15, 5, 0, 21, 19, 11, 10, 1, 23, 17, 14, 2, 16, 3, 20, 6, 22, 12, 18, 7, 8], [6, 3, 8, 11, 12, 19, 7, 0, 15, 14, 23, 1, 18, 10, 16, 2, 9, 22, 4, 20, 5, 17, 21, 13]]
[[1, 2, 0, 5, 12, 8, 15, 17, 3, 11, 22, 20, 19, 6, 16, 13, 23, 21, 10, 4, 9, 7, 18, 14], [3, 6, 12, 4, 0, 15, 8, 20, 1, 16, 9, 17, 13, 2, 11, 19, 10, 14, 23, 5, 22, 18, 7, 21], [4, 9, 14, 17, 5, 0, 2, 12, 11, 10, 1, 23, 16, 19, 6, 21, 7, 18, 3, 22, 15, 20, 13, 8], [6, 3, 15, 11, 20, 12, 7, 0, 17, 19, 23, 1, 21, 10, 4, 16, 2, 22, 9, 18, 14, 5, 8, 13]]
[[1, 2, 0, 9, 13, 18, 21, 14, 3, 8, 22, 23, 7, 17, 12, 11, 10, 4, 19, 5, 6, 20, 16, 15], [3, 7, 13, 4, 0, 20, 11, 8, 1, 14, 5, 16, 2, 12, 17, 21, 6, 9, 15, 22, 10, 18, 23, 19], [4, 9, 6, 12, 5, 0, 14, 17, 20, 10, 1, 13, 15, 21, 2, 3, 19, 22, 8, 23, 18, 11, 7, 16], [6, 11, 4, 13, 8, 17, 7, 0, 2, 23, 15, 12, 1, 16, 20, 19, 3, 18, 5, 10, 22, 9, 14, 21]]
[[1, 2, 0, 9, 13, 10, 5, 12, 3, 8, 6, 22, 14, 19, 7, 11, 21, 23, 17, 4, 16, 20, 15, 18], [3, 7, 13, 4, 0, 20, 11, 8, 1, 12, 17, 18, 19, 14, 2, 5, 23, 21, 6, 9, 15, 10, 16, 22], [4, 9, 8, 11, 5, 0, 21, 16, 15, 10, 1, 17, 22, 7, 20, 2, 13, 3, 14, 6, 18, 19, 23, 12], [6, 11, 5, 9, 8, 16, 7, 0, 19, 18, 22, 12, 1, 21, 23, 13, 2, 14, 3, 4, 10, 15, 20, 17]]
[[1, 2, 0, 15, 11, 18, 13, 17, 3, 7, 23, 14, 10, 16, 4, 8, 6, 9, 21, 20, 22, 5, 19, 12], [3, 7, 11, 4, 0, 22, 23, 8, 1, 2, 13, 9, 5, 21, 15, 17, 20, 14, 16, 6, 18, 10, 12, 19], [4, 9, 12, 16, 5, 0, 11, 22, 2, 10, 1, 20, 8, 19, 23, 7, 17, 3, 14, 21, 6, 13, 15, 18], [6, 0, 13, 18, 7, 9, 1, 20, 23, 15, 11, 22, 17, 14, 2, 5, 8, 21, 19, 3, 4, 12, 10, 16]]
[[1, 2, 0, 16, 11, 7, 15, 17, 3, 22, 6, 19, 18, 14, 21, 10, 8, 5, 20, 4, 12, 13, 23, 9], [3, 7, 11, 4, 0, 2, 13, 8, 1, 21, 20, 5, 14, 18, 22, 9, 17, 19, 6, 16, 23, 15, 12, 10], [4, 9, 12, 15, 5, 0, 21, 22, 11, 10, 1, 18, 13, 2, 16, 17, 23, 3, 8, 6, 7, 19, 20, 14], [6, 0, 14, 16, 7, 9, 1, 19, 13, 20, 21, 23, 11, 17, 15, 2, 18, 8, 3, 4, 5, 22, 10, 12]]
[[1, 2, 0, 16, 11, 21, 15, 9, 3, 12, 22, 19, 7, 10, 6, 14, 8, 23, 5, 4, 17, 18, 13, 20], [3, 7, 11, 4, 0, 22, 23, 8, 1, 19, 21, 12, 2, 17, 5, 13, 9, 15, 6, 16, 10, 20, 14, 18], [4, 9, 13, 17, 5, 0, 18, 3, 2, 10, 1, 15, 14, 8, 16, 23, 12, 7, 20, 22, 6, 19, 21, 11], [6, 0, 14, 10, 7, 9, 1, 20, 23, 17, 18, 16, 13, 19, 15, 2, 22, 5, 3, 12, 4, 8, 11, 21]]
[[1, 2, 0, 5, 9, 8, 18, 10, 3, 15, 11, 7, 13, 22, 16, 4, 20, 23, 19, 6, 14, 17, 12, 21], [3, 7, 9, 4, 0, 10, 16, 8, 1, 11, 15, 2, 14, 21, 18, 5, 17, 6, 12, 23, 13, 20, 19, 22], [4, 9, 12, 2, 5, 0, 17, 16, 21, 10, 1, 14, 3, 18, 15, 11, 19, 20, 23, 7, 6, 22, 8, 13], [1, 6, 13, 15, 16, 17, 0, 5, 3, 19, 4, 18, 21, 14, 2, 8, 10, 7, 22, 20, 9, 23, 11, 12]]
[[1, 2, 0, 15, 6, 18, 17, 22, 3, 5, 21, 7, 16, 14, 20, 8, 23, 4, 9, 10, 13, 19, 11, 12], [3, 7, 6, 4, 0, 19, 11, 8, 1, 13, 12, 2, 14, 16, 10, 22, 9, 15, 23, 20, 5, 18, 17, 21], [4, 9, 12, 7, 5, 0, 15, 16, 20, 10, 1, 17, 13, 2, 23, 19, 3, 21, 14, 6, 22, 11, 8, 18], [1, 6, 7, 12, 11, 15, 0, 14, 3, 17, 4, 10, 8, 23, 2, 21, 20, 19, 16, 9, 18, 5, 13, 22]]
[[1, 2, 0, 14, 11, 18, 13, 22, 3, 5, 7, 17, 15, 21, 8, 20, 23, 4, 9, 16, 12, 6, 10, 19], [3, 7, 11, 4, 0, 13, 18, 8, 1, 16, 2, 10, 6, 19, 22, 23, 20, 14, 12, 5, 9, 15, 17, 21], [4, 9, 12, 15, 5, 0, 14, 23, 22, 10, 1, 8, 13, 2, 19, 16, 3, 7, 21, 6, 18, 20, 11, 17], [1, 6, 8, 2, 18, 14, 0, 11, 3, 21, 4, 12, 7, 15, 20, 17, 22, 13, 10, 9, 5, 19, 23, 16]]
[[1, 2, 0, 10, 11, 13, 5, 15, 3, 7, 8, 16, 21, 6, 19, 9, 4, 14, 23, 17, 18, 22, 12, 20], [3, 7, 11, 4, 0, 18, 17, 8, 1, 2, 15, 9, 14, 22, 23, 16, 10, 21, 19, 5, 13, 6, 20, 12], [4, 9, 3, 12, 5, 0, 20, 14, 13, 10, 1, 17, 2, 16, 22, 21, 8, 23, 15, 6, 19, 18, 7, 11], [1, 6, 13, 15, 17, 20, 0, 16, 3, 23, 4, 5, 22, 14, 2, 8, 21, 10, 12, 9, 11, 7, 18, 19]]
[[1, 2, 0, 14, 11, 18, 7, 21, 3, 22, 13, 12, 4, 20, 8, 19, 5, 9, 16, 23, 10, 6, 17, 15], [3, 7, 11, 4, 0, 19, 2, 8, 1, 15, 17, 6, 14, 23, 21, 18, 10, 16, 9, 20, 5, 12, 13, 22], [4, 9, 12, 15, 5, 0, 14, 22, 11, 10, 1, 18, 13, 2, 19, 16, 3, 20, 8, 6, 21, 17, 23, 7], [1, 6, 10, 17, 2, 14, 0, 16, 3, 12, 4, 7, 19, 5, 13, 22, 11, 8, 20, 9, 23, 15, 21, 18]]
[[1, 2, 0, 15, 11, 7, 16, 17, 3, 21, 6, 14, 20, 23, 4, 8, 10, 5, 12, 13, 18, 22, 9, 19], [3, 7, 11, 4, 0, 2, 13, 8, 1, 19, 18, 5, 23, 20, 15, 17, 9, 14, 22, 16, 6, 12, 10, 21], [4, 9, 12, 16, 5, 0, 19, 21, 11, 10, 1, 20, 13, 2, 6, 22, 17, 3, 7, 14, 8, 18, 23, 15], [1, 6, 14, 18, 13, 19, 0, 22, 3, 2, 4, 23, 5, 10, 9, 21, 15, 11, 8, 12, 7, 16, 20, 17]]
[[1, 2, 0, 12, 11, 7, 5, 6, 3, 22, 23, 17, 8, 14, 18, 20, 10, 4, 13, 15, 19, 9, 21, 16], [3, 7, 11, 4, 0, 2, 17, 8, 1, 19, 13, 5, 6, 21, 20, 18, 9, 12, 23, 16, 22, 10, 14, 15], [4, 9, 12, 7, 5, 0, 18, 16, 22, 10, 1, 21, 13, 2, 11, 8, 3, 23, 20, 17, 6, 14, 15, 19], [1, 6, 14, 13, 17, 18, 0, 21, 3, 23, 4, 16, 7, 8, 15, 2, 22, 10, 19, 5, 9, 12, 11, 20]]
[[1, 2, 0, 5, 11, 8, 14, 19, 3, 15, 23, 18, 7, 10, 20, 17, 22, 9, 4, 12, 6, 16, 21, 13], [3, 7, 11, 4, 0, 19, 13, 8, 1, 20, 17, 12, 2, 21, 15, 23, 9, 22, 5, 18, 16, 6, 10, 14], [4, 9, 13, 7, 5, 0, 15, 16, 18, 10, 1, 22, 11, 14, 2, 19, 3, 20, 23, 6, 21, 17, 12, 8], [1, 6, 5, 17, 13, 15, 0, 22, 3, 14, 4, 16, 23, 10, 19, 2, 18, 8, 11, 9, 12, 7, 21, 20]]
[[1, 2, 0, 6, 11, 10, 8, 14, 3, 13, 20, 19, 7, 21, 12, 23, 18, 15, 22, 4, 5, 9, 16, 17], [3, 7, 11, 4, 0, 15, 14, 8, 1, 16, 18, 12, 2, 23, 19, 21, 20, 10, 17, 6, 9, 5, 13, 22], [4, 9, 13, 16, 5, 0, 11, 22, 19, 10, 1, 15, 18, 14, 2, 6, 17, 3, 21, 20, 8, 12, 23, 7], [1, 6, 15, 18, 14, 11, 0, 17, 3, 2, 4, 13, 16, 5, 10, 9, 22, 19, 8, 7, 21, 23, 12, 20]]
[[1, 2, 0, 15, 12, 6, 20, 13, 3, 7, 11, 14, 18, 9, 10, 8, 23, 22, 4, 16, 5, 17, 21, 19], [3, 7, 12, 4, 0, 21, 19, 8, 1, 2, 5, 23, 9, 18, 17, 13, 14, 16, 15, 22, 11, 10, 6, 20], [4, 8, 13, 16, 5, 0, 18, 6, 9, 1, 22, 3, 17, 14, 2, 10, 11, 23, 7, 21, 19, 20, 15, 12], [2, 10, 6, 17, 19, 18, 0, 13, 23, 3, 11, 1, 16, 21, 4, 8, 22, 9, 20, 14, 5, 7, 12, 15]]


==> anc/INSTALL <==

These files accompany the paper

  "Knot complements decomposing into prisms" 
by 
Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman

They are permanently available via the ancillary files of the arXiv post:
https://arxiv.org/abs/2507.01263

This INSTALL file accompanies the version 2 of the arxiv posting.

This code has been run and tested using the following software:
Python 3.13
SnapPy 3.2
Low-index 1.1
Regina 7.3
networkx 
sympy 

Windows users may prefer the sagemath or kitchen sink installation methods. 



We will give instructions on how to install the software using sage math but before we do, we should point out that this can be somewhat dynamic. A very good resource for troubleshooting is:
The SnapPy installation instructions https://snappy.computop.org/installing.html
Marc Culler, Nathan Dunfield and Matthias Goerner deserve many thanks for keeping this resource up to date as it takes time, knowledge and effort. They also maintain low-index. Finally, Culler actively maintains a regina package for sagemath. 

SAGEMATH version:

- Install SageMath following the directions here

https://doc.sagemath.org/html/en/installation/index.html

This will give access to a terminal application for SageMath that can be called using 

$ sage

- Installing SnapPy in SageMath:

Basic instructions and troubleshooting can be found here:
https://snappy.computop.org/installing.html#sagemath

But the following should install snappy:

$ sage -pip install --upgrade snappy snappy_15_knots

- Installing low-index subgroups:

https://github.com/3-manifolds/low_index

$ sage -pip install low-index

- Installing regina

https://github.com/3-manifolds/regina_wheels

$ sage -pip install --user --upgrade "regina>=7.0"
$ sage -python -m regina.test

- Installing network
$ sage -pip install networkx


PYTHON version:
* requires Python 3.13 or higher installed as python
* pip installed as pip3

- Installing SnapPy in Python:

Basic instructions and troubleshooting can be found here:
https://snappy.computop.org/installing.html

The following should install snappy:

$ pip3 install --upgrade snappy snappy_15_knots

- Installing low-index subgroups:

https://github.com/3-manifolds/low_index

$ pip3 install low-index

- Installing regina
There are many different ways to do this: 
https://github.com/3-manifolds/regina_wheels

$ pip3 install --user --upgrade "regina>=7.0"
$ python -m regina.test


- Installing network
$ pip3 install networkx

Kitchen sink: 

Culler, Dunfield and Goerner maintain a project called Kitchen sink:
https://snappy.computop.org/installing.html#kitchen-sink
Which should have all of the software required here except networkx






==> anc/LinkFiles/LinkVerificationData.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2822
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\fnil\fcharset0 Menlo-Regular;\f2\fnil\fcharset0 Menlo-Bold;
}
{\colortbl;\red255\green255\blue255;\red0\green0\blue0;\red64\green11\blue217;\red46\green174\blue187;
\red47\green180\blue29;\red159\green160\blue28;\red45\green150\blue30;}
{\*\expandedcolortbl;;\csgray\c0;\cssrgb\c32309\c18666\c88229;\cssrgb\c20199\c73241\c78251;
\cssrgb\c20241\c73898\c14950;\cssrgb\c68469\c68012\c14211;\cssrgb\c20462\c63760\c15351;}
\margl1440\margr1440\vieww14440\viewh9560\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 # This file contains sage computations that all us to see that each M_i,j is the complement of a knot in a lens space\
# As an intermediate step we have give a link MIJL ( I=1,2, J=1,2) with an unknotted component where M_i,j is a filling of.\
# We point out that the function link_to_exterior is has a number of randomizations and is also computationally intensive\
# those wishing to short cut and just get the links can use the PD code for each link\
# searching this file for M21DL.PD_code(),  M22DL.PD_code(), M31DL.PD_code(), M32DL.PD_code() will get the relevant data\
# \
# There are minor edits to version 2 of this file in that 
\f1\fs22 \cf2 \CocoaLigature0 min_strand_index\cf3 =\cf4 1 has be added throughout. 
\f0\fs24 \cf0 \CocoaLigature1 \
\
These computations should all begin with:\
\
sage:  import snappy\
\
Also:\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf5 \CocoaLigature0 sage: \cf2 %gui tk\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \CocoaLigature1 \
Only needs to be called once but is included throughout in case only one of the manifolds M_i,j is of interest\
\
###########################################################\
\
M21:\
\
list index: 10\
sig: 6LLvvLLvPLLzzzALvQvwLwQPMPMQzQvzMPQQPQQkceijopsrxnrzszwAEIzBECGJPOSLQTMSVKURPPTWR34VY0ZWX1031554345iivbmhaiifgikafduafvosgfispwpardpbhhaidlhcdgkcrcjcbgrlaioqm_dCcB\
[[1, 2, 0, 12, 10, 19, 18, 3, 20, 8, 16, 6, 7, 17, 13, 5, 4, 14, 11, 15, 9, 22, 23, 21], [3, 6, 10, 4, 0, 20, 7, 1, 19, 14, 11, 2, 18, 15, 23, 22, 12, 8, 16, 17, 21, 5, 13, 9], [2, 8, 5, 13, 17, 0, 22, 12, 9, 1, 4, 18, 23, 14, 3, 19, 15, 10, 20, 16, 11, 6, 21, 7], [1, 0, 9, 15, 18, 8, 12, 22, 5, 2, 20, 17, 6, 16, 19, 3, 13, 11, 4, 14, 10, 23, 7, 21]]\
volume: 45.0273570343769364197071877209252677960676103969058164078391770+e1/1000000000000\
homology: Z\
hyp short slopes:[]\
non hyp short slopes:[[(-1, 1), 'lens Generators:\\n   a\\nRelators:\\n   aaaaaaaaaaaaa']]\
unknown short slopes (not lens space):[]\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf5 \CocoaLigature0 sage: \cf2 M21 = snappy.Manifold(\cf6 '6LLvvLLvPLLzzzALvQvwLwQPMPMQzQvzMPQQPQQkceijopsrxnrzszwAEIzBECGJPOSLQTMSVKURPPTWR34VY0ZWX1031554345iivbmhaiifgikafduafvosgfispwpardpbhhaidlhcdgkcrcjcbgrlaioqm_dCcB'\cf2 \
\cf5 ....: \cf2 )\
\cf5 sage: \cf2 M21D = M21.drill(\cf5 0\cf2 )\
\cf5 sage: \cf2 M21D.dehn_fill((-\cf5 1\cf2 ,\cf5 1\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M21D.fundamental_group()\
Generators:\
   a\
Relators:\
\cf5 sage: \cf2 M21D.dehn_fill((-\cf5 2\cf2 ,\cf5 3\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M21L = M21D.exterior_to_link(check_answer=
\f2\b \cf7 False
\f1\b0 \cf2 ) # verification will be handled later\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 M21L\
<Link: 2 comp; 234 cross>\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 %gui tk\
\cf5 sage: \cf2 M21LComp = M21L.exterior()\
\cf5 sage: \cf2 M21LComp.dehn_fill((\cf5 13\cf2 ,-\cf5 3\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M21LComp.is_isometric_to(M21)\
True\
\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 PD21 =  M21L.PD_code(min_strand_index=\cf5 1\cf2 ) \
\cf5 sage: \cf7 print\cf2 (PD21)\
[(177, 419, 178, 418), (363, 152, 364, 153), (296, 69, 297, 70), (357, 248, 358, 249), (360, 30, 361, 29), (251, 29, 252, 28), (99, 455, 100, 454), (254, 151, 255, 152), (253, 362, 254, 363), (125, 409, 126, 408), (333, 417, 334, 416), (178, 208, 179, 207), (126, 198, 127, 197), (339, 201, 340, 200), (329, 280, 330, 281), (112, 277, 113, 278), (191, 294, 192, 295), (33, 247, 34, 246), (143, 242, 144, 243), (32, 356, 33, 355), (340, 121, 341, 122), (341, 55, 342, 54), (127, 53, 128, 52), (141, 39, 142, 38), (435, 424, 436, 425), (434, 213, 435, 214), (25, 151, 26, 150), (26, 362, 27, 361), (27, 253, 28, 252), (427, 31, 428, 30), (425, 250, 426, 251), (426, 359, 427, 360), (428, 149, 429, 150), (401, 190, 402, 191), (51, 189, 52, 188), (128, 187, 129, 188), (343, 186, 344, 187), (403, 76, 404, 77), (71, 192, 72, 193), (70, 295, 71, 296), (443, 383, 444, 382), (274, 377, 275, 378), (326, 381, 327, 382), (109, 378, 110, 379), (50, 400, 51, 399), (129, 398, 130, 399), (189, 400, 190, 401), (344, 397, 345, 398), (273, 108, 274, 109), (272, 323, 273, 324), (271, 447, 272, 446), (154, 255, 155, 256), (153, 364, 154, 365), (182, 117, 183, 118), (176, 331, 177, 332), (175, 282, 176, 283), (174, 440, 175, 439), (421, 440, 422, 441), (420, 282, 421, 281), (419, 331, 420, 330), (423, 385, 424, 384), (211, 442, 212, 443), (209, 279, 210, 278), (210, 328, 211, 327), (198, 124, 199, 123), (212, 384, 213, 383), (5, 438, 6, 439), (4, 284, 5, 283), (3, 333, 4, 332), (56, 120, 57, 119), (59, 204, 60, 205), (2, 417, 3, 418), (448, 270, 449, 269), (320, 267, 321, 268), (105, 266, 106, 267), (371, 270, 372, 271), (386, 442, 387, 441), (79, 68, 80, 69), (101, 316, 102, 317), (402, 293, 403, 294), (227, 276, 228, 277), (225, 380, 226, 381), (20, 434, 21, 433), (19, 444, 20, 445), (14, 276, 15, 275), (18, 326, 19, 325), (15, 111, 16, 110), (16, 380, 17, 379), (17, 225, 18, 224), (72, 77, 73, 78), (193, 78, 194, 79), (304, 87, 305, 88), (461, 93, 462, 92), (157, 25, 158, 24), (156, 217, 157, 218), (165, 376, 166, 377), (164, 107, 165, 108), (163, 322, 164, 323), (161, 268, 162, 269), (159, 451, 160, 450), (158, 429, 159, 430), (258, 367, 259, 368), (260, 219, 261, 220), (265, 104, 266, 105), (264, 319, 265, 320), (262, 450, 263, 449), (259, 23, 260, 22), (261, 430, 262, 431), (263, 160, 264, 161), (370, 221, 371, 222), (375, 106, 376, 107), (374, 321, 375, 322), (372, 448, 373, 447), (368, 22, 369, 21), (369, 432, 370, 433), (373, 162, 374, 163), (366, 257, 367, 258), (226, 111, 227, 112), (223, 324, 224, 325), (222, 446, 223, 445), (218, 24, 219, 23), (220, 431, 221, 432), (216, 155, 217, 156), (215, 256, 216, 257), (214, 365, 215, 366), (102, 14, 103, 13), (317, 13, 318, 12), (452, 11, 453, 12), (353, 11, 354, 10), (34, 7, 35, 8), (245, 9, 246, 8), (146, 10, 147, 9), (437, 6, 438, 7), (404, 65, 405, 66), (407, 299, 408, 298), (406, 82, 407, 81), (436, 174, 437, 173), (249, 172, 250, 173), (31, 171, 32, 170), (148, 169, 149, 170), (358, 171, 359, 172), (451, 169, 452, 168), (318, 167, 319, 168), (103, 166, 104, 167), (66, 74, 67, 73), (67, 195, 68, 194), (74, 405, 75, 406), (287, 98, 288, 99), (289, 314, 290, 315), (288, 456, 289, 455), (284, 36, 285, 35), (285, 244, 286, 245), (286, 145, 287, 146), (118, 93, 119, 94), (122, 311, 123, 312), (120, 460, 121, 459), (114, 235, 115, 236), (337, 96, 338, 97), (342, 309, 343, 310), (338, 458, 339, 457), (334, 38, 335, 37), (336, 241, 337, 242), (335, 142, 336, 143), (205, 139, 206, 138), (203, 241, 204, 240), (201, 458, 202, 459), (199, 313, 200, 312), (202, 96, 203, 95), (57, 95, 58, 94), (53, 311, 54, 310), (55, 460, 56, 461), (60, 39, 1, 40), (58, 240, 59, 239), (179, 236, 180, 237), (183, 90, 184, 91), (184, 464, 185, 463), (185, 308, 186, 309), (196, 298, 197, 297), (195, 81, 196, 80), (75, 65, 76, 64), (307, 465, 308, 464), (91, 463, 92, 462), (291, 82, 292, 83), (290, 299, 291, 300), (292, 64, 293, 63), (410, 314, 411, 313), (412, 98, 413, 97), (411, 456, 412, 457), (409, 125, 410, 124), (414, 244, 415, 243), (415, 36, 416, 37), (413, 145, 414, 144), (1, 141, 2, 140), (116, 135, 117, 136), (40, 140, 41, 139), (238, 137, 239, 138), (181, 136, 182, 137), (89, 134, 90, 135), (306, 133, 307, 134), (465, 133, 466, 132), (385, 423, 386, 422), (389, 209, 390, 208), (387, 328, 388, 329), (388, 279, 389, 280), (390, 113, 391, 114), (391, 234, 392, 235), (393, 86, 394, 87), (392, 303, 393, 304), (395, 467, 396, 466), (396, 131, 397, 132), (247, 356, 248, 357), (229, 84, 230, 85), (228, 301, 229, 302), (230, 62, 231, 61), (467, 48, 468, 49), (305, 47, 306, 46), (88, 46, 89, 45), (237, 43, 238, 42), (394, 48, 395, 47), (180, 44, 181, 43), (115, 45, 116, 44), (206, 41, 207, 42), (85, 232, 86, 233), (302, 233, 303, 234), (468, 232, 61, 231), (147, 354, 148, 355), (453, 353, 454, 352), (100, 351, 101, 352), (315, 350, 316, 351), (300, 349, 301, 350), (83, 348, 84, 349), (62, 348, 63, 347), (49, 347, 50, 346), (130, 345, 131, 346)]\
\cf5 sage: \cf2 L21 = snappy.Link(PD21)\
\cf5 sage: \cf2 M21DrilledfromLink = L21.exterior()\
\cf5 sage: \cf2 M21D.dehn_fill((\cf5 1\cf2 ,\cf5 0\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M21D.volume()\
45.0273570343769\
\cf5 sage: \cf2 M21DrilledfromLink.is_isometric_to(M21D)\
True\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \CocoaLigature1 \
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 ################################################################################\
\
M22\
\
list index: 8\
sig: 0LLvvvvLvLzLAvLPQPLPMzLAPQzLQQPPQQQkcekvqxnpCurtywvDHyEBBKOHITFQPIKNTULQWMSSZTVWRXYVZYXYZiisaqggsakgowwwuhvtaalaakaggkojnhhoshcumlaalcxqgfgojb_DcEd\
[[1, 2, 0, 13, 11, 17, 12, 3, 14, 8, 6, 15, 10, 7, 9, 4, 23, 18, 5, 20, 21, 19, 16, 22], [3, 6, 11, 4, 0, 19, 7, 1, 20, 16, 2, 10, 15, 12, 5, 13, 18, 23, 9, 14, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 19, 9, 1, 22, 4, 6, 3, 13, 18, 11, 15, 17, 21, 12, 7, 23, 10], [6, 10, 12, 11, 13, 20, 0, 15, 23, 22, 1, 3, 2, 4, 16, 7, 14, 19, 21, 17, 5, 18, 9, 8]]\
volume: 45.0273570343769364197071877209252677960676103969058164021558128+e1e-12\
homology: Z\
unverified hyp short slopes:[]\
unverified non hyp short slopes:[[(-1, 1), 'lens Generators:\\n   a\\nRelators:\\n   aaaaaaaaaaaaaaaaaaaaaa']]\
unverified unknown short slopes:[(-1, 1)]\
list may be incomplete, solutions verified or reported unknown\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf5 \CocoaLigature0 sage: \cf2 M22 = snappy.Manifold(\cf6 '0LLvvvvLvLzLAvLPQPLPMzLAPQzLQQPPQQQkcekvqxnpCurtywvDHyEBBKOHITFQPIKNTULQWMSSZTVWRXYVZYXYZiisaqggsakgowwwuhvtaalaakaggkojnhhoshcumlaalcxqgfgojb_DcEd'\cf2 )\
\cf5 sage: \cf2 M22D = M22.drill(\cf5 1\cf2 )\
\cf5 sage: \cf2 M22D.dehn_fill((-\cf5 1\cf2 ,\cf5 1\cf2 ),\cf5 0\cf2 )\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \CocoaLigature1 \
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf5 \CocoaLigature0 sage: \cf2 M22D.fundamental_group()\
\
Generators:\
   a\
Relators:#Generators:\
#   a\
#Relators:\
\cf5 sage: \cf2 M22D.dehn_fill((-\cf5 7\cf2 ,\cf5 9\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M22DL = M22D.exterior_to_link(check_input=
\f2\b \cf7 False
\f1\b0 \cf2 , check_answer=
\f2\b \cf7 False
\f1\b0 \cf2 )\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 L22D\
<Link: 2 comp; 1193 cross>\
\cf5 sage: \cf2 L22PD = L22D.PD_code(min_strand_index=\cf5 1\cf2 )\
\cf5 sage: \cf2 L22PD\
[(226, 330, 227, 329),\
 (350, 142, 351, 141),\
 (2198, 340, 2199, 339),\
 (353, 2115, 354, 2114),\
 (2097, 339, 2098, 338),\
 (1986, 328, 1987, 327),\
 (347, 1903, 348, 1902),\
 (1884, 342, 1885, 341),\
 (352, 1640, 353, 1639),\
 (1621, 337, 1622, 336),\
 (381, 1483, 382, 1482),\
 (1436, 336, 1437, 335),\
 (351, 1241, 352, 1240),\
 (1224, 344, 1225, 343),\
 (1015, 343, 1016, 342),\
 (379, 959, 380, 958),\
 (916, 338, 917, 337),\
 (805, 329, 806, 328),\
 (349, 721, 350, 720),\
 (703, 341, 704, 340),\
 (348, 613, 349, 614),\
 (383, 578, 384, 579),\
 (95, 330, 96, 331),\
 (321, 187, 322, 186),\
 (318, 2162, 319, 2161),\
 (319, 1685, 320, 1684),\
 (320, 1286, 321, 1285),\
 (317, 981, 318, 980),\
 (316, 555, 317, 556),\
 (258, 2232, 259, 2231),\
 (257, 1357, 258, 1356),\
 (256, 1052, 257, 1051),\
 (223, 2091, 224, 2090),\
 (230, 1990, 231, 1989),\
 (225, 1431, 226, 1430),\
 (224, 910, 225, 909),\
 (229, 634, 230, 635),\
 (221, 100, 222, 101),\
 (215, 111, 216, 110),\
 (216, 1610, 217, 1609),\
 (214, 1210, 215, 1209),\
 (212, 1872, 213, 1871),\
 (213, 691, 214, 690),\
 (211, 538, 212, 539),\
 (2081, 189, 2082, 188),\
 (1422, 188, 1423, 187),\
 (900, 190, 901, 189),\
 (2252, 178, 2253, 177),\
 (1938, 180, 1939, 179),\
 (757, 179, 758, 178),\
 (2110, 140, 2111, 139),\
 (1635, 137, 1636, 136),\
 (1451, 141, 1452, 140),\
 (1236, 138, 1237, 137),\
 (929, 139, 930, 138),\
 (2188, 118, 2189, 117),\
 (1875, 117, 1876, 116),\
 (1213, 115, 1214, 114),\
 (1007, 119, 1008, 118),\
 (694, 116, 695, 115),\
 (1314, 112, 1315, 111),\
 (794, 110, 795, 109),\
 (107, 544, 108, 545),\
 (2355, 1835, 2356, 1834),\
 (2321, 2219, 2322, 2218),\
 (2322, 1906, 2323, 1905),\
 (2324, 1804, 2325, 1803),\
 (2320, 1038, 2321, 1037),\
 (2323, 725, 2324, 724),\
 (2298, 639, 2299, 640),\
 (2250, 1938, 2251, 1937),\
 (2249, 1279, 2250, 1278),\
 (2251, 757, 2252, 756),\
 (1800, 2218, 1801, 2217),\
 (1357, 2233, 1358, 2232),\
 (2199, 2099, 2200, 2098),\
 (2196, 1884, 2197, 1883),\
 (2202, 1624, 2203, 1623),\
 (2200, 1440, 2201, 1439),\
 (2195, 1223, 2196, 1222),\
 (2201, 919, 2202, 918),\
 (2197, 703, 2198, 702),\
 (2204, 625, 2205, 626),\
 (2185, 536, 2186, 537),\
 (2078, 2164, 2079, 2163),\
 (1419, 2163, 1420, 2162),\
 (897, 2165, 898, 2164),\
 (1454, 2114, 1455, 2113),\
 (1983, 2089, 1984, 2088),\
 (2108, 1900, 2109, 1899),\
 (1887, 2103, 1888, 2102),\
 (2112, 1638, 2113, 1637),\
 (1619, 2097, 1620, 2096),\
 (2100, 1442, 2101, 1441),\
 (2111, 1239, 2112, 1238),\
 (1226, 2104, 1227, 2103),\
 (1018, 2100, 1019, 2099),\
 (802, 2090, 803, 2089),\
 (2109, 719, 2110, 718),\
 (706, 2102, 707, 2101),\
 (2104, 619, 2105, 620),\
 (98, 2091, 99, 2092),\
 (902, 2084, 903, 2083),\
 (2079, 1687, 2080, 1686),\
 (2080, 1288, 2081, 1287),\
 (2077, 983, 2078, 982),\
 (2076, 553, 2077, 554),\
 (1985, 1429, 1986, 1428),\
 (1987, 1121, 1988, 1120),\
 (1984, 908, 1985, 907),\
 (1988, 635, 1989, 636),\
 (1936, 1278, 1937, 1277),\
 (1940, 760, 1941, 759),\
 (1628, 1894, 1629, 1893),\
 (1449, 1901, 1450, 1900),\
 (1229, 1895, 1230, 1894),\
 (924, 1896, 925, 1895),\
 (711, 1893, 712, 1892),\
 (614, 1901, 615, 1902),\
 (1889, 1627, 1890, 1626),\
 (1886, 1444, 1887, 1443),\
 (1879, 1219, 1880, 1218),\
 (1016, 1886, 1017, 1885),\
 (1888, 922, 1889, 921),\
 (1890, 710, 1891, 709),\
 (1891, 624, 1892, 625),\
 (1311, 1873, 1312, 1872),\
 (790, 1870, 791, 1869),\
 (1870, 539, 1871, 540),\
 (1799, 1037, 1800, 1036),\
 (454, 1780, 455, 1779),\
 (1420, 1686, 1421, 1685),\
 (898, 1688, 899, 1687),\
 (1453, 1639, 1454, 1638),\
 (931, 1637, 932, 1636),\
 (1622, 1438, 1623, 1437),\
 (1634, 1236, 1635, 1235),\
 (1230, 1630, 1231, 1629),\
 (1021, 1625, 1022, 1624),\
 (1620, 916, 1621, 915),\
 (1630, 714, 1631, 713),\
 (708, 1626, 709, 1625),\
 (1627, 622, 1628, 623),\
 (1316, 1612, 1317, 1611),\
 (795, 1609, 796, 1608),\
 (1606, 545, 1607, 546),\
 (1525, 427, 1526, 426),\
 (1452, 1240, 1453, 1239),\
 (1225, 1445, 1226, 1444),\
 (1019, 1441, 1020, 1440),\
 (1480, 958, 1481, 957),\
 (917, 1439, 918, 1438),\
 (804, 1430, 805, 1429),\
 (1450, 720, 1451, 719),\
 (705, 1443, 706, 1442),\
 (1445, 618, 1446, 619),\
 (1484, 579, 1485, 580),\
 (96, 1431, 97, 1432),\
 (1421, 1287, 1422, 1286),\
 (1418, 982, 1419, 981),\
 (1417, 554, 1418, 555),\
 (1354, 1050, 1355, 1049),\
 (1313, 1211, 1314, 1210),\
 (1312, 692, 1313, 691),\
 (1310, 537, 1311, 538),\
 (899, 1289, 900, 1288),\
 (754, 1276, 755, 1275),\
 (930, 1238, 931, 1237),\
 (1014, 1224, 1015, 1223),\
 (1227, 923, 1228, 922),\
 (1231, 713, 1232, 712),\
 (698, 1218, 699, 1217),\
 (1228, 621, 1229, 622),\
 (793, 1209, 794, 1208),\
 (1206, 543, 1207, 544),\
 (806, 1122, 807, 1121),\
 (1123, 632, 1124, 633),\
 (1020, 920, 1021, 919),\
 (1017, 705, 1018, 704),\
 (1023, 626, 1024, 627),\
 (1004, 535, 1005, 536),\
 (896, 984, 897, 983),\
 (803, 909, 804, 908),\
 (925, 715, 926, 714),\
 (707, 921, 708, 920),\
 (923, 620, 924, 621),\
 (97, 910, 98, 911),\
 (895, 552, 896, 553),\
 (808, 633, 809, 634),\
 (800, 101, 801, 102),\
 (792, 690, 793, 689),\
 (791, 540, 792, 541),\
 (611, 722, 612, 723),\
 (710, 623, 711, 624),\
 (687, 542, 688, 543),\
 (93, 631, 94, 630),\
 (423, 534, 424, 535),\
 (533, 424, 534, 425),\
 (478, 430, 479, 429),\
 (106, 1206, 107, 1205),\
 (1605, 1205, 1606, 1204),\
 (894, 1198, 895, 1197),\
 (2075, 1197, 2076, 1196),\
 (1416, 1196, 1417, 1195),\
 (315, 1195, 316, 1194),\
 (2244, 1188, 2245, 1187),\
 (1931, 1187, 1932, 1186),\
 (750, 1186, 751, 1185),\
 (1271, 1185, 1272, 1184),\
 (387, 1179, 388, 1178),\
 (1604, 106, 1605, 105),\
 (893, 2381, 894, 2380),\
 (2074, 2380, 2075, 2379),\
 (1415, 2379, 1416, 2378),\
 (314, 2378, 315, 2377),\
 (2243, 2371, 2244, 2370),\
 (1930, 2370, 1931, 2369),\
 (749, 2369, 750, 2368),\
 (1270, 2368, 1271, 2367),\
 (386, 2362, 387, 2361),\
 (1603, 687, 1604, 686),\
 (892, 680, 893, 679),\
 (2073, 679, 2074, 678),\
 (1414, 678, 1415, 677),\
 (313, 677, 314, 676),\
 (2242, 670, 2243, 669),\
 (380, 660, 381, 659),\
 (1481, 659, 1482, 658),\
 (959, 661, 960, 660),\
 (1602, 1868, 1603, 1867),\
 (891, 1861, 892, 1860),\
 (2072, 1860, 2073, 1859),\
 (1413, 1859, 1414, 1858),\
 (312, 1858, 313, 1857),\
 (2239, 1849, 2240, 1848),\
 (378, 1842, 379, 1841),\
 (1479, 1841, 1480, 1840),\
 (956, 1840, 957, 1839),\
 (655, 1837, 656, 1836),\
 (1003, 423, 1004, 422),\
 (2184, 422, 2185, 421),\
 (1309, 421, 1310, 420),\
 (210, 420, 211, 419),\
 (789, 419, 790, 418),\
 (1601, 417, 1602, 416),\
 (889, 409, 890, 408),\
 (2069, 407, 2070, 406),\
 (1410, 406, 1411, 405),\
 (309, 405, 310, 404),\
 (1850, 400, 1851, 399),\
 (665, 395, 666, 394),\
 (2240, 398, 2241, 397),\
 (1927, 397, 1928, 396),\
 (746, 396, 747, 395),\
 (2362, 390, 2363, 389),\
 (1179, 389, 1180, 388),\
 (890, 1510, 891, 1509),\
 (2071, 1509, 2072, 1508),\
 (1412, 1508, 1413, 1507),\
 (311, 1507, 312, 1506),\
 (1852, 1502, 1853, 1501),\
 (668, 1498, 669, 1497),\
 (2241, 1499, 2242, 1498),\
 (1929, 1497, 1930, 1496),\
 (748, 1496, 749, 1495),\
 (2364, 1492, 2365, 1491),\
 (1181, 1491, 1182, 1490),\
 (415, 1601, 416, 1600),\
 (1515, 1599, 1516, 1598),\
 (1866, 1598, 1867, 1597),\
 (685, 1597, 686, 1596),\
 (2386, 1596, 105, 1595),\
 (1202, 1594, 1203, 1593),\
 (547, 1592, 548, 1593),\
 (986, 1590, 987, 1589),\
 (2167, 1589, 2168, 1588),\
 (1690, 1588, 1691, 1587),\
 (1289, 1585, 1290, 1584),\
 (190, 1584, 191, 1583),\
 (901, 1583, 902, 1582),\
 (2082, 1582, 2083, 1581),\
 (1423, 1581, 1424, 1580),\
 (322, 1580, 323, 1579),\
 (764, 1578, 765, 1577),\
 (1943, 1575, 1944, 1574),\
 (1353, 835, 1354, 834),\
 (1048, 834, 1049, 833),\
 (2229, 833, 2230, 832),\
 (367, 825, 368, 824),\
 (1468, 824, 1469, 823),\
 (945, 823, 946, 822),\
 (1727, 638, 1728, 639),\
 (1728, 2300, 1729, 2299),\
 (1726, 1118, 1727, 1117),\
 (1725, 325, 1726, 324),\
 (1724, 1426, 1725, 1425),\
 (1723, 905, 1724, 904),\
 (1722, 2086, 1723, 2085),\
 (1721, 1981, 1722, 1980),\
 (1719, 799, 1720, 798),\
 (1720, 103, 1721, 104),\
 (1718, 220, 1719, 219),\
 (1716, 1318, 1717, 1317),\
 (1715, 1613, 1716, 1612),\
 (1714, 114, 1715, 113),\
 (1713, 1213, 1714, 1212),\
 (1712, 694, 1713, 693),\
 (1711, 1875, 1712, 1874),\
 (1710, 2188, 1711, 2187),\
 (1709, 1007, 1710, 1006),\
 (1706, 428, 1707, 427),\
 (1572, 37, 1573, 38),\
 (1942, 35, 1943, 36),\
 (761, 34, 762, 35),\
 (182, 33, 183, 34),\
 (1281, 32, 1282, 33),\
 (1680, 31, 1681, 32),\
 (2157, 30, 2158, 31),\
 (976, 29, 977, 30),\
 (559, 29, 560, 28),\
 (1190, 27, 1191, 28),\
 (2373, 26, 2374, 27),\
 (672, 25, 673, 26),\
 (1854, 23, 1855, 24),\
 (1504, 21, 1505, 22),\
 (310, 19, 311, 20),\
 (1411, 18, 1412, 19),\
 (2070, 17, 2071, 18),\
 (407, 16, 408, 17),\
 (888, 15, 889, 16),\
 (1115, 1577, 1116, 1576),\
 (1114, 1946, 1115, 1945),\
 (1113, 763, 1114, 762),\
 (1112, 184, 1113, 183),\
 (1111, 1283, 1112, 1282),\
 (1110, 1682, 1111, 1681),\
 (1109, 2159, 1110, 2158),\
 (1108, 978, 1109, 977),\
 (1107, 558, 1108, 559),\
 (1106, 1192, 1107, 1191),\
 (1105, 2375, 1106, 2374),\
 (1104, 674, 1105, 673),\
 (1102, 1854, 1103, 1853),\
 (1101, 1503, 1102, 1502),\
 (1103, 24, 1104, 25),\
 (1100, 402, 1101, 401),\
 (1351, 2015, 1352, 2014),\
 (1046, 2014, 1047, 2013),\
 (2227, 2013, 2228, 2012),\
 (366, 2006, 367, 2005),\
 (1467, 2005, 1468, 2004),\
 (944, 2004, 945, 2003),\
 (816, 1998, 817, 1997),\
 (254, 1754, 255, 1753),\
 (1349, 1755, 1350, 1754),\
 (1045, 1753, 1046, 1752),\
 (2226, 1752, 2227, 1751),\
 (365, 1745, 366, 1744),\
 (1466, 1744, 1467, 1743),\
 (943, 1743, 944, 1742),\
 (812, 1734, 813, 1733),\
 (1993, 1733, 1994, 1732),\
 (1350, 256, 1351, 255),\
 (1044, 254, 1045, 253),\
 (2225, 253, 2226, 252),\
 (364, 246, 365, 245),\
 (1465, 245, 1466, 244),\
 (940, 242, 941, 241),\
 (810, 234, 811, 233),\
 (1990, 232, 1991, 231),\
 (2327, 608, 2328, 609),\
 (1409, 2069, 1410, 2068),\
 (308, 2068, 309, 2067),\
 (1099, 2065, 1100, 2064),\
 (2238, 2062, 2239, 2061),\
 (377, 2055, 378, 2054),\
 (1478, 2054, 1479, 2053),\
 (955, 2053, 956, 2052),\
 (1564, 2044, 1565, 2043),\
 (1174, 2358, 1175, 2357),\
 (1172, 1836, 1173, 1835),\
 (1171, 655, 1172, 654),\
 (1167, 2047, 1168, 2046),\
 (1160, 820, 1161, 819),\
 (1159, 2001, 1160, 2000),\
 (1158, 1740, 1159, 1739),\
 (1157, 241, 1158, 240),\
 (1156, 940, 1157, 939),\
 (1155, 1463, 1156, 1462),\
 (1154, 362, 1155, 361),\
 (1153, 2123, 1154, 2122),\
 (1152, 1648, 1153, 1647),\
 (1151, 1249, 1152, 1248),\
 (1149, 149, 1150, 148),\
 (1408, 888, 1409, 887),\
 (307, 887, 308, 886),\
 (1098, 884, 1099, 883),\
 (2237, 881, 2238, 880),\
 (376, 874, 377, 873),\
 (1477, 873, 1478, 872),\
 (954, 872, 955, 871),\
 (1166, 866, 1167, 865),\
 (1562, 864, 1563, 863),\
 (305, 1407, 306, 1406),\
 (1097, 1405, 1098, 1404),\
 (2236, 1402, 2237, 1401),\
 (375, 1395, 376, 1394),\
 (1476, 1394, 1477, 1393),\
 (953, 1393, 954, 1392),\
 (1165, 1387, 1166, 1386),\
 (1561, 1385, 1562, 1384),\
 (2297, 1117, 2298, 1116),\
 (2296, 324, 2297, 323),\
 (2295, 1425, 2296, 1424),\
 (2294, 904, 2295, 903),\
 (2293, 2085, 2294, 2084),\
 (2292, 1980, 2293, 1979),\
 (2290, 798, 2291, 797),\
 (2291, 104, 2292, 1),\
 (2289, 219, 2290, 218),\
 (2287, 1319, 2288, 1318),\
 (2286, 1614, 2287, 1613),\
 (2288, 1718, 2289, 1717),\
 (2285, 1215, 2286, 1214),\
 (2284, 696, 2285, 695),\
 (2283, 1877, 2284, 1876),\
 (2282, 2190, 2283, 2189),\
 (2281, 1009, 2282, 1008),\
 (2280, 120, 2281, 119),\
 (2277, 429, 2278, 428),\
 (1096, 304, 1097, 303),\
 (2235, 301, 2236, 300),\
 (374, 294, 375, 293),\
 (1475, 293, 1476, 292),\
 (952, 292, 953, 291),\
 (2339, 1555, 2340, 1554),\
 (2337, 815, 2338, 814),\
 (2338, 1996, 2339, 1995),\
 (2336, 1736, 2337, 1735),\
 (2335, 237, 2336, 236),\
 (2334, 936, 2335, 935),\
 (2333, 1459, 2334, 1458),\
 (2332, 358, 2333, 357),\
 (2331, 2119, 2332, 2118),\
 (2330, 1644, 2331, 1643),\
 (2329, 1245, 2330, 1244),\
 (2328, 146, 2329, 145),\
 (306, 1964, 307, 1963),\
 (1407, 1965, 1408, 1964),\
 (885, 1963, 886, 1962),\
 (2066, 1962, 2067, 1961),\
 (403, 1961, 404, 1960),\
 (20, 1959, 21, 1960),\
 (1505, 1959, 1506, 1958),\
 (1856, 1958, 1857, 1957),\
 (675, 1957, 676, 1956),\
 (2376, 1956, 2377, 1955),\
 (1193, 1955, 1194, 1954),\
 (556, 1953, 557, 1954),\
 (979, 1953, 980, 1952),\
 (2160, 1952, 2161, 1951),\
 (1682, 1950, 1683, 1949),\
 (1283, 1949, 1284, 1948),\
 (184, 1948, 185, 1947),\
 (763, 1947, 764, 1946),\
 (1575, 1945, 1576, 1944),\
 (304, 784, 305, 783),\
 (1405, 783, 1406, 782),\
 (884, 782, 885, 781),\
 (2065, 781, 2066, 780),\
 (402, 780, 403, 779),\
 (22, 777, 23, 778),\
 (1503, 779, 1504, 778),\
 (1855, 777, 1856, 776),\
 (674, 776, 675, 775),\
 (2375, 775, 2376, 774),\
 (1192, 774, 1193, 773),\
 (557, 772, 558, 773),\
 (978, 772, 979, 771),\
 (2159, 771, 2160, 770),\
 (1683, 769, 1684, 768),\
 (1284, 768, 1285, 767),\
 (185, 767, 186, 766),\
 (1950, 770, 1951, 769),\
 (1578, 766, 1579, 765),\
 (1488, 1178, 1489, 1177),\
 (1487, 2361, 1488, 2360),\
 (1483, 383, 1484, 382),\
 (932, 89, 933, 90),\
 (1455, 88, 1456, 89),\
 (354, 87, 355, 88),\
 (2115, 86, 2116, 87),\
 (1640, 85, 1641, 86),\
 (1242, 83, 1243, 84),\
 (143, 82, 144, 83),\
 (610, 82, 611, 81),\
 (2325, 80, 2326, 81),\
 (725, 78, 726, 79),\
 (2219, 76, 2220, 77),\
 (1038, 75, 1039, 76),\
 (134, 627, 135, 628),\
 (133, 335, 134, 334),\
 (132, 1436, 133, 1435),\
 (130, 914, 131, 913),\
 (128, 2094, 129, 2093),\
 (127, 1617, 128, 1616),\
 (124, 1216, 125, 1215),\
 (123, 697, 124, 696),\
 (122, 1878, 123, 1877),\
 (121, 2191, 122, 2190),\
 (120, 1010, 121, 1009),\
 (1043, 1349, 1044, 1348),\
 (2224, 1348, 2225, 1347),\
 (730, 1346, 731, 1345),\
 (2326, 1340, 2327, 1339),\
 (609, 1338, 610, 1339),\
 (144, 1338, 145, 1337),\
 (1243, 1337, 1244, 1336),\
 (1642, 1336, 1643, 1335),\
 (2117, 1335, 2118, 1334),\
 (356, 1334, 357, 1333),\
 (1456, 1332, 1457, 1331),\
 (933, 1331, 934, 1330),\
 (1035, 1799, 1036, 1798),\
 (2216, 1798, 2217, 1797),\
 (1903, 1797, 1904, 1796),\
 (612, 1795, 613, 1796),\
 (721, 1795, 722, 1794),\
 (142, 1794, 143, 1793),\
 (84, 1791, 85, 1792),\
 (1241, 1793, 1242, 1792),\
 (1641, 1791, 1642, 1790),\
 (2116, 1790, 2117, 1789),\
 (355, 1789, 356, 1788),\
 (1457, 1787, 1458, 1786),\
 (934, 1786, 935, 1785),\
 (1332, 1788, 1333, 1787),\
 (235, 1785, 236, 1784),\
 (1734, 1784, 1735, 1783),\
 (1994, 1782, 1995, 1781),\
 (813, 1783, 814, 1782),\
 (1553, 1781, 1554, 1780),\
 (787, 209, 788, 208),\
 (411, 205, 412, 204),\
 (1511, 203, 1512, 202),\
 (1862, 202, 1863, 201),\
 (681, 201, 682, 200),\
 (2382, 200, 2383, 199),\
 (1199, 199, 1200, 198),\
 (550, 197, 551, 198),\
 (985, 197, 986, 196),\
 (2166, 196, 2167, 195),\
 (1688, 194, 1689, 193),\
 (1291, 193, 1292, 192),\
 (1586, 192, 1587, 191),\
 (1033, 2319, 1034, 2318),\
 (2214, 2320, 2215, 2319),\
 (346, 2318, 347, 2317),\
 (615, 2316, 616, 2317),\
 (1448, 2316, 1449, 2315),\
 (2107, 2315, 2108, 2314),\
 (1898, 2314, 1899, 2313),\
 (717, 2313, 718, 2312),\
 (928, 2312, 929, 2311),\
 (1633, 2311, 1634, 2310),\
 (1234, 2310, 1235, 2309),\
 (135, 2309, 136, 2308),\
 (90, 2307, 91, 2308),\
 (1329, 2307, 1330, 2306),\
 (811, 2305, 812, 2304),\
 (234, 2306, 235, 2305),\
 (1992, 2304, 1993, 2303),\
 (735, 831, 736, 830),\
 (733, 2011, 734, 2010),\
 (732, 1750, 733, 1749),\
 (731, 251, 732, 250),\
 (560, 976, 561, 975),\
 (2245, 973, 2246, 972),\
 (1932, 972, 1933, 971),\
 (751, 971, 752, 970),\
 (1272, 970, 1273, 969),\
 (1928, 668, 1929, 667),\
 (1926, 1848, 1927, 1847),\
 (1925, 2061, 1926, 2060),\
 (1924, 880, 1925, 879),\
 (1923, 1401, 1924, 1400),\
 (1922, 300, 1923, 299),\
 (1916, 832, 1917, 831),\
 (1914, 2012, 1915, 2011),\
 (1913, 1751, 1914, 1750),\
 (1912, 252, 1913, 251),\
 (1911, 1347, 1912, 1346),\
 (1906, 77, 1907, 78),\
 (562, 2156, 563, 2155),\
 (2246, 2154, 2247, 2153),\
 (1933, 2153, 1934, 2152),\
 (752, 2152, 753, 2151),\
 (1273, 2151, 1274, 2150),\
 (1833, 2355, 1834, 2354),\
 (1832, 654, 1833, 653),\
 (1828, 2046, 1829, 2045),\
 (1827, 865, 1828, 864),\
 (1826, 1386, 1827, 1385),\
 (1821, 819, 1822, 818),\
 (1820, 2000, 1821, 1999),\
 (1819, 1739, 1820, 1738),\
 (1818, 240, 1819, 239),\
 (1817, 939, 1818, 938),\
 (1816, 1462, 1817, 1461),\
 (1815, 361, 1816, 360),\
 (1814, 2122, 1815, 2121),\
 (1813, 1647, 1814, 1646),\
 (1812, 1248, 1813, 1247),\
 (1810, 150, 1811, 149),\
 (1811, 1151, 1812, 1150),\
 (1807, 606, 1808, 607),\
 (1806, 1342, 1807, 1341),\
 (1802, 724, 1803, 723),\
 (1804, 79, 1805, 80),\
 (1801, 1905, 1802, 1904),\
 (786, 1308, 787, 1307),\
 (409, 1303, 410, 1302),\
 (1510, 1302, 1511, 1301),\
 (1861, 1301, 1862, 1300),\
 (680, 1300, 681, 1299),\
 (2381, 1299, 2382, 1298),\
 (1198, 1298, 1199, 1297),\
 (551, 1296, 552, 1297),\
 (984, 1296, 985, 1295),\
 (2165, 1295, 2166, 1294),\
 (1689, 1293, 1690, 1292),\
 (194, 1294, 195, 1293),\
 (1585, 1291, 1586, 1290),\
 (603, 150, 604, 151),\
 (602, 1249, 603, 1250),\
 (601, 1648, 602, 1649),\
 (600, 2123, 601, 2124),\
 (599, 362, 600, 363),\
 (598, 1463, 599, 1464),\
 (596, 941, 597, 942),\
 (597, 242, 598, 243),\
 (595, 1740, 596, 1741),\
 (594, 2001, 595, 2002),\
 (593, 820, 594, 821),\
 (588, 1387, 589, 1388),\
 (587, 866, 588, 867),\
 (583, 2050, 584, 2051),\
 (582, 1837, 583, 1838),\
 (581, 656, 582, 657),\
 (1664, 662, 1665, 661),\
 (1663, 1843, 1664, 1842),\
 (1662, 2056, 1663, 2055),\
 (1661, 875, 1662, 874),\
 (1660, 1396, 1661, 1395),\
 (1659, 295, 1660, 294),\
 (1652, 826, 1653, 825),\
 (1651, 2007, 1652, 2006),\
 (1650, 1746, 1651, 1745),\
 (1649, 247, 1650, 246),\
 (425, 1705, 426, 1704),\
 (1524, 1706, 1525, 1705),\
 (532, 1703, 533, 1704),\
 (1005, 1703, 1006, 1702),\
 (2186, 1702, 2187, 1701),\
 (1873, 1701, 1874, 1700),\
 (692, 1700, 693, 1699),\
 (1211, 1699, 1212, 1698),\
 (112, 1698, 113, 1697),\
 (1610, 1696, 1611, 1695),\
 (1315, 1697, 1316, 1696),\
 (217, 1695, 218, 1694),\
 (1, 1692, 2, 1693),\
 (796, 1694, 797, 1693),\
 (1265, 663, 1266, 662),\
 (1264, 1844, 1265, 1843),\
 (1263, 2057, 1264, 2056),\
 (1262, 876, 1263, 875),\
 (1261, 1397, 1262, 1396),\
 (1260, 296, 1261, 295),\
 (1253, 827, 1254, 826),\
 (1252, 2008, 1253, 2007),\
 (1251, 1747, 1252, 1746),\
 (1250, 248, 1251, 247),\
 (1274, 567, 1275, 568),\
 (753, 566, 754, 567),\
 (1934, 565, 1935, 566),\
 (2247, 564, 2248, 565),\
 (965, 1177, 966, 1176),\
 (964, 2360, 965, 2359),\
 (963, 1487, 964, 1486),\
 (962, 386, 963, 385),\
 (960, 577, 961, 578),\
 (2146, 1176, 2147, 1175),\
 (2145, 2359, 2146, 2358),\
 (2143, 580, 2144, 581),\
 (2142, 658, 2143, 657),\
 (2141, 1839, 2142, 1838),\
 (2140, 2052, 2141, 2051),\
 (2139, 871, 2140, 870),\
 (2138, 1392, 2139, 1391),\
 (2137, 291, 2138, 290),\
 (2130, 822, 2131, 821),\
 (2129, 2003, 2130, 2002),\
 (2128, 1742, 2129, 1741),\
 (2126, 244, 2127, 243),\
 (2127, 943, 2128, 942),\
 (2125, 1465, 2126, 1464),\
 (2124, 364, 2125, 363),\
 (155, 829, 156, 828),\
 (154, 2010, 155, 2009),\
 (153, 1749, 154, 1748),\
 (152, 250, 153, 249),\
 (14, 1303, 15, 1304),\
 (12, 205, 13, 206),\
 (8, 417, 9, 418),\
 (6, 542, 7, 541),\
 (7, 1868, 8, 1869),\
 (5, 688, 6, 689),\
 (4, 1207, 5, 1208),\
 (3, 108, 4, 109),\
 (2, 1607, 3, 1608),\
 (2248, 1678, 2249, 1677),\
 (1935, 1677, 1936, 1676),\
 (755, 1675, 756, 1674),\
 (1276, 1676, 1277, 1675),\
 (576, 961, 577, 962),\
 (575, 384, 576, 385),\
 (574, 1485, 575, 1486),\
 (573, 2144, 574, 2145),\
 (571, 2356, 572, 2357),\
 (572, 1173, 573, 1174),\
 (2215, 1035, 2216, 1034),\
 (345, 1033, 346, 1032),\
 (616, 1031, 617, 1032),\
 (1447, 1031, 1448, 1030),\
 (2106, 1030, 2107, 1029),\
 (1897, 1029, 1898, 1028),\
 (716, 1028, 717, 1027),\
 (927, 1027, 928, 1026),\
 (1632, 1026, 1633, 1025),\
 (1233, 1025, 1234, 1024),\
 (72, 1041, 73, 1042),\
 (71, 2222, 72, 2223),\
 (70, 1909, 71, 1910),\
 (69, 728, 70, 729),\
 (68, 1343, 69, 1344),\
 (65, 248, 66, 249),\
 (66, 151, 67, 152),\
 (64, 1747, 65, 1748),\
 (63, 2008, 64, 2009),\
 (62, 827, 63, 828),\
 (344, 2214, 345, 2213),\
 (617, 2212, 618, 2213),\
 (1446, 2212, 1447, 2211),\
 (2105, 2211, 2106, 2210),\
 (1896, 2210, 1897, 2209),\
 (715, 2209, 716, 2208),\
 (926, 2208, 927, 2207),\
 (1631, 2207, 1632, 2206),\
 (1022, 2204, 1023, 2203),\
 (1232, 2206, 1233, 2205),\
 (452, 1730, 453, 1729),\
 (451, 2301, 452, 2300),\
 (450, 637, 451, 638),\
 (449, 1119, 450, 1118),\
 (448, 326, 449, 325),\
 (447, 1427, 448, 1426),\
 (446, 906, 447, 905),\
 (445, 2087, 446, 2086),\
 (444, 1982, 445, 1981),\
 (442, 800, 443, 799),\
 (443, 102, 444, 103),\
 (441, 221, 442, 220),\
 (440, 1320, 441, 1319),\
 (439, 1615, 440, 1614),\
 (438, 126, 439, 125),\
 (436, 698, 437, 697),\
 (435, 1879, 436, 1878),\
 (437, 1217, 438, 1216),\
 (433, 2193, 434, 2192),\
 (432, 1012, 433, 1011),\
 (434, 1534, 435, 1533),\
 (1552, 1732, 1553, 1731),\
 (1550, 2302, 1551, 2301),\
 (1549, 636, 1550, 637),\
 (1548, 1120, 1549, 1119),\
 (1547, 327, 1548, 326),\
 (1546, 1428, 1547, 1427),\
 (1545, 907, 1546, 906),\
 (1544, 2088, 1545, 2087),\
 (1543, 1983, 1544, 1982),\
 (1542, 802, 1543, 801),\
 (1540, 99, 1541, 100),\
 (1541, 223, 1542, 222),\
 (1539, 1321, 1540, 1320),\
 (1538, 1616, 1539, 1615),\
 (1537, 127, 1538, 126),\
 (1536, 700, 1537, 699),\
 (1535, 1881, 1536, 1880),\
 (1534, 1220, 1535, 1219),\
 (1532, 2192, 1533, 2191),\
 (1531, 1011, 1532, 1010),\
 (2183, 1003, 2184, 1002),\
 (788, 1000, 789, 999),\
 (1308, 1002, 1309, 1001),\
 (209, 1001, 210, 1000),\
 (9, 998, 10, 999),\
 (414, 998, 415, 997),\
 (1514, 996, 1515, 995),\
 (1865, 995, 1866, 994),\
 (684, 994, 685, 993),\
 (2385, 993, 2386, 992),\
 (1201, 991, 1202, 990),\
 (548, 989, 549, 990),\
 (1590, 988, 1591, 987),\
 (1978, 1692, 1979, 1691),\
 (1975, 1595, 1976, 1594),\
 (1974, 992, 1975, 991),\
 (1977, 546, 1978, 547),\
 (1976, 1204, 1977, 1203),\
 (1973, 2385, 1974, 2384),\
 (1972, 684, 1973, 683),\
 (1971, 1865, 1972, 1864),\
 (1970, 1514, 1971, 1513),\
 (1969, 413, 1970, 412),\
 (1968, 11, 1969, 12),\
 (1967, 207, 1968, 206),\
 (1965, 1305, 1966, 1304),\
 (784, 2182, 785, 2181),\
 (1305, 2181, 1306, 2180),\
 (1966, 2180, 1967, 2179),\
 (13, 2178, 14, 2179),\
 (203, 2177, 204, 2176),\
 (410, 2178, 411, 2177),\
 (1512, 2176, 1513, 2175),\
 (1863, 2175, 1864, 2174),\
 (682, 2174, 683, 2173),\
 (2383, 2173, 2384, 2172),\
 (1200, 2172, 1201, 2171),\
 (549, 2170, 550, 2171),\
 (988, 2170, 989, 2169),\
 (1591, 2169, 1592, 2168),\
 (2353, 653, 2354, 652),\
 (2349, 2045, 2350, 2044),\
 (2347, 863, 2348, 862),\
 (2346, 1384, 2347, 1383),\
 (2341, 504, 2342, 505),\
 (2340, 456, 2341, 455),\
 (648, 2042, 649, 2041),\
 (647, 861, 648, 860),\
 (645, 1383, 646, 1382),\
 (644, 282, 645, 281),\
 (642, 1074, 643, 1073),\
 (640, 1778, 641, 1777),\
 (430, 482, 431, 481),\
 (2040, 650, 2041, 649),\
 (2039, 2351, 2040, 2350),\
 (2038, 1830, 2039, 1829),\
 (2037, 1169, 2038, 1168),\
 (2035, 586, 2036, 587),\
 (2036, 2048, 2037, 2047),\
 (2034, 868, 2035, 867),\
 (2033, 1389, 2034, 1388),\
 (2030, 2134, 2031, 2133),\
 (2028, 948, 2029, 947),\
 (2027, 1471, 2028, 1470),\
 (2026, 370, 2027, 369),\
 (2025, 1655, 2026, 1654),\
 (2024, 1256, 2025, 1255),\
 (2020, 830, 2021, 829),\
 (2022, 61, 2023, 62),\
 (2021, 157, 2022, 156),\
 (2019, 735, 2020, 734),\
 (2018, 1916, 2019, 1915),\
 (2017, 2229, 2018, 2228),\
 (2016, 1048, 2017, 1047),\
 (2015, 1353, 2016, 1352),\
 (859, 651, 860, 650),\
 (858, 2352, 859, 2351),\
 (857, 1831, 858, 1830),\
 (856, 1170, 857, 1169),\
 (854, 585, 855, 586),\
 (855, 2049, 856, 2048),\
 (853, 869, 854, 868),\
 (852, 1390, 853, 1389),\
 (850, 2136, 851, 2135),\
 (848, 950, 849, 949),\
 (847, 1473, 848, 1472),\
 (846, 372, 847, 371),\
 (845, 1657, 846, 1656),\
 (844, 1258, 845, 1257),\
 (843, 58, 844, 59),\
 (841, 159, 842, 158),\
 (839, 737, 840, 736),\
 (838, 1918, 839, 1917),\
 (837, 2231, 838, 2230),\
 (835, 1051, 836, 1050),\
 (836, 1356, 837, 1355),\
 (1380, 652, 1381, 651),\
 (1379, 2353, 1380, 2352),\
 (1378, 1832, 1379, 1831),\
 (1377, 1171, 1378, 1170),\
 (1375, 584, 1376, 585),\
 (1376, 2050, 1377, 2049),\
 (1374, 870, 1375, 869),\
 (1373, 1391, 1374, 1390),\
 (1372, 290, 1373, 289),\
 (1371, 2137, 1372, 2136),\
 (1370, 952, 1371, 951),\
 (1368, 1474, 1369, 1473),\
 (1367, 373, 1368, 372),\
 (1366, 1658, 1367, 1657),\
 (1365, 1259, 1366, 1258),\
 (1364, 57, 1365, 58),\
 (1363, 161, 1364, 160),\
 (1362, 740, 1363, 739),\
 (1359, 1919, 1360, 1918),\
 (1358, 260, 1359, 259),\
 (55, 296, 56, 297),\
 (54, 1397, 55, 1398),\
 (53, 876, 54, 877),\
 (52, 2057, 53, 2058),\
 (51, 1844, 52, 1845),\
 (50, 663, 51, 664),\
 (49, 1266, 50, 1267),\
 (48, 1665, 49, 1666),\
 (47, 390, 48, 391),\
 (46, 2363, 47, 2364),\
 (44, 1489, 45, 1490),\
 (45, 1180, 46, 1181),\
 (43, 966, 44, 967),\
 (42, 2147, 43, 2148),\
 (41, 571, 42, 570),\
 (1673, 568, 1674, 569),\
 (1672, 2150, 1673, 2149),\
 (1671, 969, 1672, 968),\
 (1669, 1183, 1670, 1182),\
 (1668, 2366, 1669, 2365),\
 (1667, 1493, 1668, 1492),\
 (1666, 392, 1667, 391),\
 (1148, 1810, 1149, 1809),\
 (1147, 604, 1148, 605),\
 (1146, 67, 1147, 68),\
 (1144, 730, 1145, 729),\
 (1145, 1345, 1146, 1344),\
 (1143, 1911, 1144, 1910),\
 (1142, 2224, 1143, 2223),\
 (1141, 1043, 1142, 1042),\
 (1140, 478, 1141, 477),\
 (1139, 482, 1140, 483),\
 (851, 289, 852, 288),\
 (2032, 288, 2033, 287),\
 (589, 286, 590, 287),\
 (1164, 286, 1165, 285),\
 (1825, 285, 1826, 284),\
 (1560, 284, 1561, 283),\
 (2345, 283, 2346, 282),\
 (475, 1040, 476, 1041),\
 (476, 74, 477, 73),\
 (474, 2221, 475, 2222),\
 (473, 1908, 474, 1909),\
 (472, 727, 473, 728),\
 (471, 1342, 472, 1343),\
 (469, 1808, 470, 1809),\
 (470, 606, 471, 605),\
 (468, 147, 469, 148),\
 (467, 1246, 468, 1247),\
 (466, 1645, 467, 1646),\
 (465, 2120, 466, 2121),\
 (464, 359, 465, 360),\
 (463, 1460, 464, 1461),\
 (462, 937, 463, 938),\
 (461, 238, 462, 239),\
 (460, 1737, 461, 1738),\
 (459, 1998, 460, 1999),\
 (458, 817, 459, 818),\
 (457, 1556, 458, 1557),\
 (456, 503, 457, 504),\
 (2234, 1094, 2235, 1093),\
 (1921, 1093, 1922, 1092),\
 (56, 1089, 57, 1090),\
 (1259, 1089, 1260, 1088),\
 (1658, 1088, 1659, 1087),\
 (373, 1087, 374, 1086),\
 (1474, 1086, 1475, 1085),\
 (950, 1084, 951, 1083),\
 (2134, 1082, 2135, 1081),\
 (1369, 1085, 1370, 1084),\
 (849, 1083, 850, 1082),\
 (2031, 1081, 2032, 1080),\
 (590, 1079, 591, 1080),\
 (1163, 1079, 1164, 1078),\
 (1824, 1078, 1825, 1077),\
 (1559, 1077, 1560, 1076),\
 (2344, 1076, 2345, 1075),\
 (1012, 1138, 1013, 1137),\
 (2193, 1137, 2194, 1136),\
 (1220, 1136, 1221, 1135),\
 (1881, 1135, 1882, 1134),\
 (700, 1134, 701, 1133),\
 (129, 1131, 130, 1130),\
 (1617, 1133, 1618, 1132),\
 (2094, 1132, 2095, 1131),\
 (912, 1130, 913, 1129),\
 (1432, 1128, 1433, 1127),\
 (331, 1127, 332, 1126),\
 (631, 1124, 632, 1125),\
 (94, 1125, 95, 1126),\
 (227, 1123, 228, 1122),\
 (526, 1013, 527, 1014),\
 (525, 2194, 526, 2195),\
 (524, 1221, 525, 1222),\
 (523, 1882, 524, 1883),\
 (522, 701, 523, 702),\
 (521, 1618, 522, 1619),\
 (520, 2095, 521, 2096),\
 (519, 914, 520, 915),\
 (517, 1434, 518, 1435),\
 (516, 333, 517, 334),\
 (515, 629, 516, 628),\
 (518, 131, 519, 132),\
 (513, 93, 514, 92),\
 (514, 1327, 515, 1328),\
 (511, 232, 512, 233),\
 (510, 1991, 511, 1992),\
 (508, 1551, 509, 1552),\
 (509, 2302, 510, 2303),\
 (507, 1730, 508, 1731),\
 (505, 1778, 506, 1779),\
 (785, 1523, 786, 1522),\
 (1306, 1522, 1307, 1521),\
 (2182, 1524, 2183, 1523),\
 (207, 1521, 208, 1520),\
 (10, 1519, 11, 1520),\
 (413, 1519, 414, 1518),\
 (996, 1518, 997, 1517),\
 (1599, 1517, 1600, 1516),\
 (747, 667, 748, 666),\
 (745, 1847, 746, 1846),\
 (744, 2060, 745, 2059),\
 (743, 879, 744, 878),\
 (742, 1400, 743, 1399),\
 (741, 299, 742, 298),\
 (740, 1092, 741, 1091),\
 (1529, 481, 1530, 480),\
 (2253, 40, 2254, 41),\
 (1775, 38, 1776, 39),\
 (1772, 1940, 1773, 1939),\
 (1773, 759, 1774, 758),\
 (1771, 181, 1772, 180),\
 (1770, 1280, 1771, 1279),\
 (1769, 1679, 1770, 1678),\
 (1767, 2155, 1768, 2154),\
 (1768, 563, 1769, 564),\
 (1766, 974, 1767, 973),\
 (1765, 1189, 1766, 1188),\
 (1764, 2372, 1765, 2371),\
 (1763, 671, 1764, 670),\
 (1762, 1500, 1763, 1499),\
 (1761, 399, 1762, 398),\
 (1760, 1850, 1761, 1849),\
 (1759, 2063, 1760, 2062),\
 (1758, 882, 1759, 881),\
 (1757, 1403, 1758, 1402),\
 (1756, 302, 1757, 301),\
 (1755, 1095, 1756, 1094),\
 (1708, 531, 1709, 532),\
 (2279, 530, 2280, 531),\
 (1530, 529, 1531, 530),\
 (431, 528, 432, 529),\
 (1138, 528, 1139, 527),\
 (279, 1075, 280, 1074),\
 (280, 644, 281, 643),\
 (278, 2344, 279, 2343),\
 (277, 1559, 278, 1558),\
 (276, 1824, 277, 1823),\
 (275, 1163, 276, 1162),\
 (274, 591, 275, 592),\
 (272, 2030, 273, 2029),\
 (273, 2133, 274, 2132),\
 (271, 949, 272, 948),\
 (270, 1472, 271, 1471),\
 (269, 371, 270, 370),\
 (268, 1656, 269, 1655),\
 (267, 1257, 268, 1256),\
 (266, 59, 267, 60),\
 (264, 160, 265, 159),\
 (263, 739, 264, 738),\
 (265, 843, 266, 842),\
 (261, 1361, 262, 1360),\
 (260, 1920, 261, 1919),\
 (1774, 1572, 1775, 1571),\
 (39, 1570, 40, 1571),\
 (2254, 1570, 2255, 1569),\
 (646, 1567, 647, 1568),\
 (1381, 1569, 1382, 1568),\
 (861, 1567, 862, 1566),\
 (2348, 1563, 2349, 1564),\
 (2042, 1566, 2043, 1565),\
 (1072, 642, 1073, 641),\
 (1071, 2343, 1072, 2342),\
 (1070, 1558, 1071, 1557),\
 (1069, 1823, 1070, 1822),\
 (1068, 1162, 1069, 1161),\
 (1067, 592, 1068, 593),\
 (1066, 2132, 1067, 2131),\
 (1065, 947, 1066, 946),\
 (1064, 1470, 1065, 1469),\
 (1063, 369, 1064, 368),\
 (1062, 1654, 1063, 1653),\
 (1061, 1255, 1062, 1254),\
 (1060, 2024, 1061, 2023),\
 (1059, 60, 1060, 61),\
 (1058, 158, 1059, 157),\
 (1056, 738, 1057, 737),\
 (1057, 841, 1058, 840),\
 (1054, 1362, 1055, 1361),\
 (1055, 263, 1056, 262),\
 (1053, 1921, 1054, 1920),\
 (1052, 2234, 1053, 2233),\
 (1095, 2277, 1096, 2276),\
 (302, 2276, 303, 2275),\
 (1403, 2275, 1404, 2274),\
 (882, 2274, 883, 2273),\
 (2063, 2273, 2064, 2272),\
 (1851, 2271, 1852, 2270),\
 (400, 2272, 401, 2271),\
 (1500, 2270, 1501, 2269),\
 (671, 2269, 672, 2268),\
 (2372, 2268, 2373, 2267),\
 (1189, 2267, 1190, 2266),\
 (974, 2266, 975, 2265),\
 (561, 2264, 562, 2265),\
 (2156, 2264, 2157, 2263),\
 (1679, 2263, 1680, 2262),\
 (1280, 2262, 1281, 2261),\
 (181, 2261, 182, 2260),\
 (760, 2260, 761, 2259),\
 (1941, 2259, 1942, 2258),\
 (1573, 2257, 1574, 2256),\
 (36, 2257, 37, 2258),\
 (1776, 2256, 1777, 2255),\
 (1328, 91, 1329, 92),\
 (1326, 629, 1327, 630),\
 (1323, 1129, 1324, 1128),\
 (1325, 333, 1326, 332),\
 (1324, 1434, 1325, 1433),\
 (1322, 912, 1323, 911),\
 (1321, 2093, 1322, 2092),\
 (1269, 1495, 1270, 1494),\
 (1267, 393, 1268, 392),\
 (479, 1529, 480, 1528),\
 (2278, 1528, 2279, 1527),\
 (1707, 1527, 1708, 1526),\
 (173, 1671, 174, 1670),\
 (176, 569, 177, 570),\
 (175, 2149, 176, 2148),\
 (174, 968, 175, 967),\
 (172, 1184, 173, 1183),\
 (171, 2367, 172, 2366),\
 (170, 1494, 171, 1493),\
 (169, 1269, 170, 1268),\
 (168, 394, 169, 393),\
 (167, 665, 168, 664),\
 (166, 1846, 167, 1845),\
 (165, 2059, 166, 2058),\
 (164, 878, 165, 877),\
 (163, 1399, 164, 1398),\
 (162, 298, 163, 297),\
 (161, 1091, 162, 1090),\
 (506, 453, 507, 454),\
 (502, 1556, 503, 1555),\
 (500, 816, 501, 815),\
 (501, 1997, 502, 1996),\
 (499, 1737, 500, 1736),\
 (498, 238, 499, 237),\
 (497, 937, 498, 936),\
 (496, 1460, 497, 1459),\
 (495, 359, 496, 358),\
 (494, 2120, 495, 2119),\
 (493, 1645, 494, 1644),\
 (492, 1246, 493, 1245),\
 (491, 147, 492, 146),\
 (490, 607, 491, 608),\
 (488, 1806, 489, 1805),\
 (489, 1341, 490, 1340),\
 (487, 727, 488, 726),\
 (486, 1908, 487, 1907),\
 (485, 2221, 486, 2220),\
 (483, 74, 484, 75),\
 (484, 1040, 485, 1039),\
 (512, 809, 513, 810),\
 (228, 808, 229, 807)]\
\cf5 sage: \cf2 M22Dcomp = L22D.exterior()\
\cf5 sage: \cf2 M22Dcomp.dehn_fill((\cf5 22\cf2 ,\cf5 9\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M22Dcomp.volume()\
45.0273570343769\
\cf5 sage: \cf2 M22Dcomp.is_isometric_to(M22)\
True\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\
\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 \CocoaLigature1 \
##################################################################################\
\
O333-3\
\
list index: 7\
sig: 1vLLvvvLvvvLzAPQAPzQvMAwwAQPLQQPQQPQcdfozxrwtGrFwEuHICDvKJzPLBNTIGPQLQMVXTWOYUWPSYZXUZXZ000caauadapbvrcbvfacovqacppvuplodudefofrvgmnvvbadfoujaeqk_BbcB\
[[1, 2, 0, 13, 10, 17, 20, 3, 14, 8, 15, 6, 16, 7, 9, 4, 23, 18, 5, 21, 11, 22, 19, 12], [3, 6, 10, 4, 0, 9, 7, 1, 12, 19, 11, 2, 22, 20, 17, 13, 18, 23, 21, 5, 15, 16, 8, 14], [2, 8, 5, 7, 15, 0, 11, 14, 9, 1, 18, 21, 23, 19, 3, 16, 4, 10, 17, 22, 12, 6, 13, 20], [6, 3, 12, 1, 7, 13, 0, 4, 10, 15, 8, 22, 2, 5, 18, 9, 17, 16, 14, 20, 19, 23, 11, 21]]\
volume: 45.0273570343769364197071877209252677960676103969058145445591806+e1e-12\
homology: Z\
unverified hyp short slopes:[]\
unverified non hyp short slopes:[[(1, 0), 'lens Generators:\\n   a\\nRelators:\\n   aaaaaaaaaaaaa']]\
unverified unknown short slopes:[(1, 0)]\
list may be incomplete, solutions verified or reported unknown\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0

\f1\fs22 \cf5 \CocoaLigature0 sage: \cf2 M31 = snappy.Manifold(\cf6 '1vLLvvvLvvvLzAPQAPzQvMAwwAQPLQQPQQPQcdfozxrwtGrFwEuHICDvKJzPLBNTIGPQLQMVXTWOYUWPSYZXUZXZ000caauadapbvrcbvfacovqacppvuplodudefofrvgmnvvbadfoujaeqk_BbcB'\cf2 )\
\cf5 sage: \cf2 M31D = M31.drill(\cf5 1\cf2 )\
\cf5 sage: \cf2 M31D.dehn_fill((\cf5 1\cf2 ,\cf5 0\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M31D.fundamental_group()\
Generators:\
   a\
Relators:\
   \
\cf5 sage: \cf2 M31D.dehn_fill((\cf5 2\cf2 ,\cf5 3\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M31DL = M31D.exterior_to_link(check_input=
\f2\b \cf7 False
\f1\b0 \cf2 , check_answer=
\f2\b \cf7 False
\f1\b0 \cf2 )\
\cf5 sage: \cf2 M31D.dehn_fill((\cf5 2\cf2 ,\cf5 3\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M31D.homology()\
0\
\cf5 sage: \cf2 M31DL = M31D.exterior_to_link(check_input=
\f2\b \cf7 False
\f1\b0 \cf2 , check_answer=
\f2\b \cf7 False
\f1\b0 \cf2 )\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 M31DL\
<Link: 2 comp; 213 cross>\
\cf5 sage: \cf2 M31DL.PD_code(min_strand_index=\cf5 1\cf2 )\
[(303, 236, 304, 237),\
 (295, 244, 296, 245),\
 (44, 241, 45, 242),\
 (145, 238, 146, 239),\
 (108, 239, 109, 240),\
 (98, 243, 99, 244),\
 (342, 237, 343, 238),\
 (158, 200, 159, 199),\
 (197, 153, 198, 152),\
 (195, 417, 196, 416),\
 (353, 203, 354, 202),\
 (196, 350, 197, 349),\
 (157, 399, 158, 398),\
 (155, 423, 156, 422),\
 (395, 155, 396, 154),\
 (151, 349, 152, 348),\
 (140, 416, 141, 415),\
 (45, 101, 46, 100),\
 (97, 413, 98, 412),\
 (96, 42, 97, 41),\
 (396, 420, 397, 419),\
 (352, 424, 353, 423),\
 (337, 415, 338, 414),\
 (355, 403, 356, 402),\
 (394, 352, 395, 351),\
 (386, 257, 387, 258),\
 (267, 260, 268, 261),\
 (143, 303, 144, 302),\
 (339, 301, 340, 300),\
 (106, 302, 107, 301),\
 (99, 297, 100, 296),\
 (282, 30, 283, 29),\
 (95, 337, 96, 336),\
 (94, 140, 95, 139),\
 (91, 204, 92, 205),\
 (89, 285, 90, 284),\
 (141, 105, 142, 104),\
 (338, 104, 339, 103),\
 (314, 116, 315, 115),\
 (208, 256, 209, 255),\
 (207, 32, 208, 33),\
 (206, 285, 207, 286),\
 (205, 90, 206, 91),\
 (254, 33, 255, 34),\
 (256, 387, 257, 388),\
 (30, 384, 31, 383),\
 (86, 386, 87, 385),\
 (346, 150, 347, 149),\
 (132, 330, 133, 329),\
 (58, 202, 59, 201),\
 (5, 313, 6, 312),\
 (59, 401, 60, 400),\
 (56, 422, 57, 421),\
 (246, 411, 247, 412),\
 (42, 414, 43, 413),\
 (420, 56, 421, 55),\
 (357, 3, 358, 2),\
 (156, 58, 157, 57),\
 (397, 55, 398, 54),\
 (198, 54, 199, 53),\
 (144, 342, 145, 341),\
 (234, 347, 235, 348),\
 (7, 117, 8, 116),\
 (410, 112, 411, 111),\
 (361, 115, 362, 114),\
 (163, 113, 164, 112),\
 (261, 266, 262, 267),\
 (280, 266, 281, 265),\
 (66, 114, 67, 113),\
 (71, 169, 72, 168),\
 (425, 355, 426, 354),\
 (424, 204, 425, 203),\
 (426, 402, 61, 401),\
 (61, 1, 62, 60),\
 (240, 101, 241, 102),\
 (299, 103, 300, 102),\
 (242, 297, 243, 298),\
 (43, 299, 44, 298),\
 (146, 48, 147, 47),\
 (343, 49, 344, 48),\
 (381, 25, 382, 24),\
 (276, 26, 277, 25),\
 (88, 32, 89, 31),\
 (87, 258, 88, 259),\
 (407, 311, 408, 310),\
 (360, 312, 361, 311),\
 (160, 308, 161, 307),\
 (63, 309, 64, 308),\
 (22, 186, 23, 185),\
 (377, 187, 378, 186),\
 (83, 189, 84, 188),\
 (321, 73, 322, 72),\
 (408, 66, 409, 65),\
 (409, 163, 410, 162),\
 (403, 357, 404, 356),\
 (404, 2, 405, 1),\
 (224, 119, 225, 120),\
 (226, 9, 227, 10),\
 (225, 364, 226, 365),\
 (218, 167, 219, 168),\
 (219, 70, 220, 71),\
 (221, 318, 222, 319),\
 (122, 318, 123, 317),\
 (121, 222, 122, 223),\
 (123, 69, 124, 68),\
 (124, 166, 125, 165),\
 (118, 364, 119, 363),\
 (117, 9, 118, 8),\
 (12, 132, 13, 131),\
 (367, 131, 368, 130),\
 (170, 130, 171, 129),\
 (74, 128, 75, 127),\
 (215, 128, 216, 129),\
 (323, 127, 324, 126),\
 (189, 83, 190, 82),\
 (193, 177, 194, 176),\
 (192, 374, 193, 373),\
 (190, 20, 191, 19),\
 (417, 351, 418, 350),\
 (418, 154, 419, 153),\
 (50, 346, 51, 345),\
 (51, 149, 52, 148),\
 (259, 384, 260, 385),\
 (283, 383, 284, 382),\
 (274, 380, 275, 379),\
 (182, 274, 183, 273),\
 (180, 188, 181, 187),\
 (173, 77, 174, 76),\
 (281, 268, 282, 269),\
 (269, 278, 270, 279),\
 (380, 276, 381, 275),\
 (264, 280, 265, 279),\
 (235, 150, 236, 151),\
 (233, 52, 234, 53),\
 (85, 263, 86, 262),\
 (107, 341, 108, 340),\
 (109, 47, 110, 46),\
 (105, 143, 106, 142),\
 (263, 85, 264, 84),\
 (17, 81, 18, 80),\
 (370, 78, 371, 77),\
 (305, 345, 306, 344),\
 (304, 50, 305, 49),\
 (306, 148, 307, 147),\
 (245, 294, 246, 295),\
 (200, 399, 201, 400),\
 (93, 195, 94, 194),\
 (388, 82, 389, 81),\
 (392, 178, 393, 177),\
 (391, 375, 392, 374),\
 (389, 19, 390, 18),\
 (92, 394, 93, 393),\
 (191, 391, 192, 390),\
 (183, 379, 184, 378),\
 (184, 24, 185, 23),\
 (21, 377, 22, 376),\
 (271, 26, 272, 27),\
 (313, 7, 314, 6),\
 (315, 363, 316, 362),\
 (320, 170, 321, 169),\
 (62, 231, 63, 232),\
 (159, 232, 160, 233),\
 (359, 228, 360, 229),\
 (405, 230, 406, 231),\
 (4, 227, 5, 228),\
 (37, 220, 38, 221),\
 (40, 126, 41, 125),\
 (34, 12, 35, 11),\
 (35, 367, 36, 366),\
 (36, 320, 37, 319),\
 (39, 167, 40, 166),\
 (38, 70, 39, 69),\
 (322, 217, 323, 218),\
 (171, 214, 172, 215),\
 (73, 216, 74, 217),\
 (368, 213, 369, 214),\
 (15, 210, 16, 211),\
 (248, 67, 249, 68),\
 (249, 316, 250, 317),\
 (247, 164, 248, 165),\
 (252, 365, 253, 366),\
 (253, 10, 254, 11),\
 (251, 120, 252, 121),\
 (250, 224, 251, 223),\
 (212, 327, 213, 328),\
 (13, 329, 14, 328),\
 (369, 327, 370, 326),\
 (172, 326, 173, 325),\
 (75, 325, 76, 324),\
 (28, 278, 29, 277),\
 (27, 270, 28, 271),\
 (334, 138, 335, 137),\
 (330, 209, 331, 210),\
 (331, 17, 332, 16),\
 (332, 80, 333, 79),\
 (333, 373, 334, 372),\
 (335, 175, 336, 174),\
 (272, 182, 273, 181),\
 (20, 180, 21, 179),\
 (375, 179, 376, 178),\
 (133, 15, 134, 14),\
 (134, 211, 135, 212),\
 (135, 79, 136, 78),\
 (136, 372, 137, 371),\
 (138, 176, 139, 175),\
 (288, 229, 289, 230),\
 (286, 4, 287, 3),\
 (289, 407, 290, 406),\
 (291, 65, 292, 64),\
 (287, 359, 288, 358),\
 (290, 310, 291, 309),\
 (293, 111, 294, 110),\
 (292, 162, 293, 161)]\
\cf5 sage: \cf2 L31fromPD = Link(L31PD)\
\cf5 sage: \cf2 M31fromPD = L31fromPD.exterior()\
\cf5 sage: \cf2 M31fromPD.dehn_fill((\cf5 13\cf2 ,\cf5 3\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M31fromPD.is_isometric_to(M31)\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\
********************************\
O33-3 list index: 9\
sig: 1vLvLvLLwvQvzwvPzvAPwMLQLAQQQAzQMQQQcdjlionptrrvzuBAxIBAKCNIOKTLTUPJLRVJSVQQXYPZWV0YZX0ZY0Xslssanputxsvowcfhfgxkxtifsfvakcnsmgvmnvamwuxuxmixmwwnf_baab\
[[1, 2, 0, 13, 10, 17, 19, 3, 14, 8, 15, 6, 20, 7, 9, 4, 23, 18, 5, 11, 21, 12, 16, 22], [3, 6, 10, 4, 0, 12, 7, 1, 20, 16, 11, 2, 14, 19, 5, 13, 18, 23, 9, 15, 22, 17, 8, 21], [2, 8, 5, 14, 16, 0, 20, 12, 9, 1, 4, 22, 21, 3, 13, 18, 10, 15, 17, 6, 19, 7, 23, 11], [6, 3, 12, 1, 7, 10, 0, 4, 18, 22, 5, 14, 2, 17, 11, 23, 20, 13, 8, 21, 16, 19, 9, 15]]\
volume: 45.0273570343769364197071877209252677960676103969058164089009609+e1e-12\
homology: Z\
unverified hyp short slopes:[]\
unverified non hyp short slopes:[[(-1, 1), 'lens Generators:\\n   a\\nRelators:\\n   aaaaaaaaaaaaaaaaaaaaaa']]\
unverified unknown short slopes:[(-1, 1)]\
list may be incomplete, solutions verified or reported unknown\
\
\
\
\pard\tx560\tx1120\tx1680\tx2240\tx2800\tx3360\tx3920\tx4480\tx5040\tx5600\tx6160\tx6720\pardirnatural\partightenfactor0
\cf5 sage: \cf2 M32 = snappy.Manifold(\cf6 '1vLvLvLLwvQvzwvPzvAPwMLQLAQQQAzQMQQQcdjlionptrrvzuBAxIBAKCNIOKTLTUPJLRVJSVQQXYPZWV0YZX0ZY0Xslssanputxsvowcfhfgxkxtif\cf2 \
\cf5 ....: \cf6 sfvakcnsmgvmnvamwuxuxmixmwwnf_baab'\cf2 )\
\cf5 sage: \cf2 M32D = M32.drill(\cf5 3\cf2 )\
\cf5 sage: \cf2 M32D.dehn_fill((-\cf5 1\cf2 ,\cf5 1\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M32D.fundamental_group()\
Generators:\
   a\
Relators:\
   \
\cf5 sage: \cf2 M32D.dehn_fill((\cf5 3\cf2 ,-\cf5 5\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M32DL = M32D.exterior_to_link(check_input=
\f2\b \cf7 False
\f1\b0 \cf2 )\
\cf5 sage: \cf2 M32DC = M32D.copy()\
\cf5 sage: \cf2 M32DC.dehn_fill((\cf5 0\cf2 ,\cf5 0\cf2 ),\cf5 0\cf2 )\
\cf5 sage: \cf2 M32DC.dehn_fill((\cf5 0\cf2 ,\cf5 0\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M32DL\
<Link: 2 comp; 499 cross>\
\cf5 sage: \cf2 M32LPD = M32DL.PD_code(min_strand_index=\cf5 1\cf2 )\
\cf5 sage: \cf2 M32LPD\
[(320, 798, 321, 797),\
 (318, 796, 319, 795),\
 (793, 317, 794, 316),\
 (323, 49, 324, 48),\
 (317, 983, 318, 982),\
 (322, 986, 323, 985),\
 (909, 516, 910, 517),\
 (799, 987, 800, 986),\
 (800, 50, 801, 49),\
 (803, 327, 804, 326),\
 (670, 327, 671, 328),\
 (672, 991, 673, 992),\
 (77, 827, 78, 826),\
 (515, 823, 516, 822),\
 (646, 825, 647, 826),\
 (923, 259, 924, 258),\
 (70, 260, 71, 259),\
 (508, 258, 509, 257),\
 (651, 256, 652, 257),\
 (511, 75, 512, 74),\
 (936, 358, 937, 357),\
 (514, 346, 515, 345),\
 (78, 350, 79, 349),\
 (645, 348, 646, 349),\
 (266, 348, 267, 347),\
 (161, 821, 162, 820),\
 (159, 343, 160, 342),\
 (452, 822, 453, 821),\
 (450, 344, 451, 343),\
 (447, 255, 448, 254),\
 (445, 654, 446, 655),\
 (921, 735, 922, 734),\
 (506, 734, 507, 733),\
 (446, 732, 447, 731),\
 (68, 736, 69, 735),\
 (653, 732, 654, 733),\
 (746, 820, 747, 819),\
 (743, 345, 744, 344),\
 (740, 256, 741, 255),\
 (739, 652, 740, 653),\
 (736, 70, 737, 69),\
 (738, 508, 739, 507),\
 (737, 923, 738, 922),\
 (52, 802, 53, 801),\
 (51, 989, 52, 988),\
 (53, 325, 54, 324),\
 (174, 218, 175, 217),\
 (466, 216, 467, 215),\
 (833, 217, 834, 216),\
 (354, 214, 355, 213),\
 (933, 215, 934, 214),\
 (83, 213, 84, 212),\
 (640, 211, 641, 212),\
 (3, 211, 4, 210),\
 (272, 210, 273, 209),\
 (749, 207, 750, 206),\
 (521, 209, 522, 208),\
 (228, 528, 229, 527),\
 (231, 755, 232, 754),\
 (230, 278, 231, 277),\
 (229, 9, 230, 8),\
 (225, 638, 226, 639),\
 (224, 86, 225, 85),\
 (221, 935, 222, 934),\
 (223, 357, 224, 356),\
 (219, 835, 220, 834),\
 (220, 468, 221, 467),\
 (218, 176, 219, 175),\
 (163, 685, 164, 684),\
 (458, 690, 459, 689),\
 (827, 693, 828, 692),\
 (350, 692, 351, 691),\
 (931, 697, 932, 696),\
 (79, 691, 80, 690),\
 (643, 688, 644, 689),\
 (911, 687, 912, 686),\
 (268, 688, 269, 687),\
 (748, 684, 749, 683),\
 (518, 686, 519, 685),\
 (704, 208, 705, 207),\
 (703, 521, 704, 520),\
 (707, 753, 708, 752),\
 (702, 272, 703, 271),\
 (701, 3, 702, 2),\
 (700, 641, 701, 642),\
 (699, 83, 700, 82),\
 (697, 933, 698, 932),\
 (698, 354, 699, 353),\
 (694, 830, 695, 829),\
 (695, 463, 696, 462),\
 (693, 173, 694, 172),\
 (460, 170, 461, 169),\
 (745, 161, 746, 160),\
 (519, 165, 520, 164),\
 (476, 706, 477, 705),\
 (475, 523, 476, 522),\
 (477, 751, 478, 750),\
 (474, 274, 475, 273),\
 (473, 5, 474, 4),\
 (472, 639, 473, 640),\
 (471, 85, 472, 84),\
 (468, 936, 469, 935),\
 (470, 356, 471, 355),\
 (465, 833, 466, 832),\
 (469, 223, 470, 222),\
 (181, 91, 182, 90),\
 (183, 945, 184, 944),\
 (178, 360, 179, 359),\
 (176, 836, 177, 835),\
 (179, 717, 180, 716),\
 (227, 713, 228, 712),\
 (837, 719, 838, 718),\
 (360, 718, 361, 717),\
 (938, 716, 939, 715),\
 (87, 715, 88, 714),\
 (636, 713, 637, 714),\
 (7, 711, 8, 710),\
 (276, 710, 277, 709),\
 (753, 709, 754, 708),\
 (526, 712, 527, 711),\
 (838, 242, 839, 241),\
 (182, 238, 183, 237),\
 (361, 241, 362, 240),\
 (941, 237, 942, 236),\
 (91, 239, 92, 238),\
 (633, 234, 634, 235),\
 (14, 240, 15, 239),\
 (278, 234, 279, 233),\
 (755, 233, 756, 232),\
 (530, 236, 531, 235),\
 (177, 489, 178, 488),\
 (226, 484, 227, 483),\
 (836, 490, 837, 489),\
 (358, 488, 359, 487),\
 (937, 487, 938, 486),\
 (86, 486, 87, 485),\
 (637, 484, 638, 485),\
 (6, 482, 7, 481),\
 (275, 481, 276, 480),\
 (751, 479, 752, 478),\
 (525, 483, 526, 482),\
 (706, 480, 707, 479),\
 (857, 769, 858, 768),\
 (114, 556, 115, 555),\
 (108, 764, 109, 763),\
 (380, 110, 381, 109),\
 (315, 793, 316, 792),\
 (974, 786, 975, 785),\
 (609, 776, 610, 777),\
 (845, 539, 846, 538),\
 (369, 541, 370, 540),\
 (942, 532, 943, 531),\
 (95, 537, 96, 536),\
 (184, 534, 185, 533),\
 (634, 529, 635, 530),\
 (5, 525, 6, 524),\
 (274, 524, 275, 523),\
 (844, 22, 845, 21),\
 (365, 19, 366, 18),\
 (939, 13, 940, 12),\
 (88, 12, 89, 11),\
 (180, 14, 181, 13),\
 (635, 10, 636, 11),\
 (528, 10, 529, 9),\
 (744, 452, 745, 451),\
 (517, 455, 518, 454),\
 (987, 51, 988, 50),\
 (983, 799, 984, 798),\
 (984, 322, 985, 321),\
 (534, 631, 535, 632),\
 (15, 628, 16, 629),\
 (185, 632, 186, 633),\
 (92, 629, 93, 630),\
 (945, 630, 946, 631),\
 (362, 627, 363, 628),\
 (839, 626, 840, 627),\
 (294, 546, 295, 545),\
 (297, 31, 298, 30),\
 (293, 618, 294, 619),\
 (621, 290, 622, 291),\
 (840, 286, 841, 285),\
 (363, 285, 364, 284),\
 (946, 282, 947, 281),\
 (93, 283, 94, 282),\
 (186, 280, 187, 279),\
 (16, 284, 17, 283),\
 (535, 281, 536, 280),\
 (843, 99, 844, 98),\
 (368, 100, 369, 99),\
 (940, 90, 941, 89),\
 (286, 102, 287, 101),\
 (20, 98, 21, 97),\
 (537, 97, 538, 96),\
 (623, 954, 624, 955),\
 (841, 951, 842, 950),\
 (364, 950, 365, 949),\
 (94, 948, 95, 947),\
 (288, 954, 289, 953),\
 (17, 949, 18, 948),\
 (532, 944, 533, 943),\
 (270, 166, 271, 165),\
 (267, 457, 268, 456),\
 (269, 1, 270, 912),\
 (263, 77, 264, 76),\
 (265, 825, 266, 824),\
 (261, 927, 262, 926),\
 (619, 374, 620, 375),\
 (842, 368, 843, 367),\
 (959, 373, 960, 372),\
 (106, 378, 107, 377),\
 (292, 376, 293, 375),\
 (19, 367, 20, 366),\
 (544, 374, 545, 373),\
 (1, 167, 2, 166),\
 (910, 456, 911, 455),\
 (620, 851, 621, 852),\
 (371, 849, 372, 848),\
 (957, 851, 958, 850),\
 (105, 855, 106, 854),\
 (291, 853, 292, 852),\
 (23, 847, 24, 846),\
 (542, 850, 543, 849),\
 (644, 457, 645, 458),\
 (642, 167, 643, 168),\
 (503, 919, 504, 918),\
 (72, 926, 73, 925),\
 (659, 920, 660, 921),\
 (81, 169, 82, 168),\
 (80, 460, 81, 459),\
 (928, 174, 929, 173),\
 (930, 464, 931, 463),\
 (929, 831, 930, 830),\
 (379, 765, 380, 764),\
 (615, 762, 616, 763),\
 (300, 766, 301, 765),\
 (25, 759, 26, 758),\
 (549, 761, 550, 760),\
 (187, 757, 188, 756),\
 (962, 762, 963, 761),\
 (958, 544, 959, 543),\
 (961, 29, 962, 28),\
 (956, 290, 957, 289),\
 (955, 622, 956, 623),\
 (624, 195, 625, 196),\
 (370, 192, 371, 191),\
 (952, 194, 953, 193),\
 (103, 197, 104, 196),\
 (847, 191, 848, 190),\
 (287, 195, 288, 194),\
 (24, 190, 25, 189),\
 (541, 193, 542, 192),\
 (757, 189, 758, 188),\
 (351, 171, 352, 170),\
 (352, 462, 353, 461),\
 (346, 824, 347, 823),\
 (512, 649, 513, 650),\
 (264, 647, 265, 648),\
 (828, 172, 829, 171),\
 (831, 465, 832, 464),\
 (341, 159, 342, 158),\
 (340, 450, 341, 449),\
 (339, 743, 340, 742),\
 (335, 263, 336, 262),\
 (337, 648, 338, 649),\
 (336, 76, 337, 75),\
 (338, 514, 339, 513),\
 (334, 928, 335, 927),\
 (818, 158, 819, 157),\
 (817, 449, 818, 448),\
 (816, 742, 817, 741),\
 (811, 261, 812, 260),\
 (815, 650, 816, 651),\
 (812, 72, 813, 71),\
 (814, 510, 815, 509),\
 (813, 925, 814, 924),\
 (616, 29, 617, 30),\
 (611, 552, 612, 553),\
 (853, 33, 854, 32),\
 (104, 34, 105, 33),\
 (759, 27, 760, 26),\
 (376, 32, 377, 31),\
 (548, 28, 549, 27),\
 (625, 102, 626, 103),\
 (951, 101, 952, 100),\
 (22, 540, 23, 539),\
 (855, 303, 856, 302),\
 (107, 299, 108, 298),\
 (766, 302, 767, 301),\
 (378, 300, 379, 299),\
 (546, 296, 547, 295),\
 (617, 296, 618, 297),\
 (859, 965, 860, 964),\
 (770, 966, 771, 965),\
 (113, 969, 114, 968),\
 (383, 967, 384, 966),\
 (547, 961, 548, 960),\
 (614, 963, 615, 964),\
 (772, 613, 773, 614),\
 (773, 551, 774, 550),\
 (769, 383, 770, 382),\
 (767, 111, 768, 110),\
 (771, 861, 772, 860),\
 (777, 608, 778, 609),\
 (554, 607, 555, 608),\
 (112, 605, 113, 606),\
 (967, 606, 968, 607),\
 (304, 601, 305, 602),\
 (386, 776, 387, 775),\
 (384, 554, 385, 553),\
 (385, 610, 386, 611),\
 (598, 397, 599, 398),\
 (309, 397, 310, 396),\
 (973, 395, 974, 394),\
 (120, 392, 121, 391),\
 (558, 390, 559, 389),\
 (781, 389, 782, 388),\
 (863, 775, 864, 774),\
 (858, 382, 859, 381),\
 (862, 552, 863, 551),\
 (856, 112, 857, 111),\
 (861, 612, 862, 613),\
 (604, 869, 605, 870),\
 (305, 873, 306, 872),\
 (969, 869, 970, 868),\
 (117, 867, 118, 866),\
 (556, 868, 557, 867),\
 (387, 865, 388, 864),\
 (780, 866, 781, 865),\
 (422, 589, 423, 590),\
 (115, 779, 116, 778),\
 (559, 783, 560, 782),\
 (156, 254, 157, 253),\
 (155, 731, 156, 730),\
 (150, 916, 151, 915),\
 (154, 655, 155, 656),\
 (147, 65, 148, 64),\
 (143, 435, 144, 434),\
 (152, 502, 153, 501),\
 (901, 991, 902, 990),\
 (137, 993, 138, 992),\
 (142, 808, 143, 807),\
 (669, 804, 670, 805),\
 (657, 504, 658, 505),\
 (658, 443, 659, 444),\
 (656, 153, 657, 154),\
 (664, 63, 665, 64),\
 (62, 665, 63, 666),\
 (149, 662, 150, 663),\
 (59, 437, 60, 436),\
 (73, 511, 74, 510),\
 (61, 147, 62, 146),\
 (917, 503, 918, 502),\
 (444, 506, 445, 505),\
 (794, 982, 795, 981),\
 (796, 320, 797, 319),\
 (200, 38, 201, 37),\
 (197, 600, 198, 601),\
 (199, 875, 200, 874),\
 (198, 308, 199, 307),\
 (201, 971, 202, 970),\
 (203, 391, 204, 390),\
 (204, 784, 205, 783),\
 (205, 561, 206, 560),\
 (599, 126, 600, 127),\
 (308, 126, 309, 125),\
 (972, 124, 973, 123),\
 (393, 123, 394, 122),\
 (779, 117, 780, 116),\
 (557, 119, 558, 118),\
 (202, 120, 203, 119),\
 (414, 492, 415, 491),\
 (415, 721, 416, 720),\
 (418, 246, 419, 245),\
 (34, 304, 35, 303),\
 (35, 871, 36, 870),\
 (36, 603, 37, 604),\
 (39, 125, 40, 124),\
 (40, 396, 41, 395),\
 (42, 976, 43, 975),\
 (41, 787, 42, 786),\
 (46, 562, 47, 561),\
 (579, 588, 580, 589),\
 (144, 58, 145, 57),\
 (668, 55, 669, 56),\
 (871, 602, 872, 603),\
 (873, 307, 874, 306),\
 (878, 122, 879, 121),\
 (877, 393, 878, 392),\
 (876, 972, 877, 971),\
 (879, 785, 880, 784),\
 (882, 564, 883, 563),\
 (875, 39, 876, 38),\
 (138, 330, 139, 329),\
 (398, 597, 399, 598),\
 (399, 311, 400, 310),\
 (401, 977, 402, 976),\
 (400, 788, 401, 787),\
 (405, 565, 406, 564),\
 (402, 44, 403, 43),\
 (592, 571, 593, 572),\
 (313, 569, 314, 568),\
 (979, 563, 980, 562),\
 (788, 566, 789, 565),\
 (897, 577, 898, 576),\
 (419, 674, 420, 675),\
 (428, 672, 429, 671),\
 (136, 674, 137, 673),\
 (490, 414, 491, 413),\
 (719, 413, 720, 412),\
 (242, 412, 243, 411),\
 (127, 411, 128, 410),\
 (596, 409, 597, 410),\
 (311, 409, 312, 408),\
 (977, 405, 978, 404),\
 (789, 407, 790, 406),\
 (566, 408, 567, 407),\
 (44, 404, 45, 403),\
 (678, 132, 679, 131),\
 (676, 593, 677, 594),\
 (679, 315, 680, 314),\
 (681, 981, 682, 980),\
 (680, 792, 681, 791),\
 (677, 571, 678, 570),\
 (682, 48, 683, 47),\
 (492, 892, 493, 891),\
 (721, 891, 722, 890),\
 (243, 889, 244, 888),\
 (416, 890, 417, 889),\
 (129, 887, 130, 886),\
 (594, 887, 595, 888),\
 (312, 886, 313, 885),\
 (978, 882, 979, 881),\
 (790, 884, 791, 883),\
 (567, 885, 568, 884),\
 (45, 881, 46, 880),\
 (494, 334, 495, 333),\
 (495, 811, 496, 810),\
 (496, 68, 497, 67),\
 (500, 152, 501, 151),\
 (499, 917, 500, 916),\
 (498, 661, 499, 662),\
 (497, 441, 498, 440),\
 (723, 333, 724, 332),\
 (724, 810, 725, 809),\
 (725, 67, 726, 66),\
 (729, 915, 730, 914),\
 (727, 149, 728, 148),\
 (728, 663, 729, 664),\
 (726, 440, 727, 439),\
 (453, 909, 454, 908),\
 (747, 907, 748, 906),\
 (162, 908, 163, 907),\
 (246, 332, 247, 331),\
 (247, 809, 248, 808),\
 (252, 667, 253, 668),\
 (250, 146, 251, 145),\
 (249, 61, 250, 60),\
 (251, 913, 252, 998),\
 (248, 438, 249, 437),\
 (590, 575, 591, 576),\
 (441, 660, 442, 661),\
 (438, 66, 439, 65),\
 (442, 920, 443, 919),\
 (892, 494, 893, 493),\
 (893, 723, 894, 722),\
 (895, 245, 896, 244),\
 (896, 675, 897, 676),\
 (572, 591, 573, 592),\
 (993, 331, 994, 330),\
 (996, 806, 997, 805),\
 (995, 141, 996, 140),\
 (994, 432, 995, 431),\
 (997, 57, 998, 56),\
 (913, 666, 914, 667),\
 (132, 584, 133, 583),\
 (573, 585, 574, 584),\
 (420, 578, 421, 577),\
 (429, 329, 430, 328),\
 (433, 807, 434, 806),\
 (432, 142, 433, 141),\
 (426, 990, 427, 989),\
 (435, 59, 436, 58),\
 (894, 418, 895, 417),\
 (421, 899, 422, 898),\
 (578, 900, 579, 899),\
 (905, 55, 906, 54),\
 (903, 803, 904, 802),\
 (904, 326, 905, 325),\
 (128, 595, 129, 596),\
 (130, 570, 131, 569),\
 (902, 428, 903, 427),\
 (139, 431, 140, 430),\
 (580, 424, 581, 423),\
 (900, 136, 901, 135),\
 (425, 135, 426, 134),\
 (582, 134, 583, 133),\
 (585, 575, 586, 574),\
 (586, 581, 587, 582),\
 (587, 424, 588, 425)]\
\cf5 sage: \cf2 M32LfromPD = snappy.Link(M32LPD)\
\cf5 sage: \cf2 M32LfromPDcomp = M32LfromPD.exterior()\
\cf5 sage: \cf2 M32LfromPDcomp.is_isometric_to(M32DC)\
True\
\cf5 sage: \cf2 M32LfromPDcomp.is_isometric_to(M32DC,
\f2\b \cf7 True
\f1\b0 \cf2 )\
[0 -> 0     1 -> 1\
 [-1  291]  [ 3 -13]\
 [ 1 -292]  [-5  22]\
 Does not extend to link]\
\cf5 sage: \cf2 M32LfromPDcomp.dehn_fill((\cf5 22\cf2 ,\cf5 5\cf2 ),\cf5 1\cf2 )\
\cf5 sage: \cf2 M32LfromPDcomp.volume()\
45.0273570343769\
\cf5 sage: \cf2 M32LfromPDcomp.is_isometric_to(M32)\
True\
}

==> anc/LinkFiles/README <==

These files accompany the paper

  "Knot complements decomposing into prisms" 
by 
Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman

They are permanently available via the ancillary files of the arXiv post:
https://arxiv.org/abs/2507.01263

This README file describes the contents of the LinkFiles subdirectory

- the files:
M32_with_0_22_5.pdf
M31_fill_0_with_13_3.pdf
M22Link_fill_0_with_22_9.pdf
M21Link.pdf

Are all figures that can be used to describe M_i,j as defined in the paper using the following recipes:

- M32_with_0_22_5.pdf
(22,5) surgery along the red component of this link results in a knot complement in the lens space L(22,5) which is M_3,2

- M31_fill_0_with_13_3.pdf
(13,3) surgery along the red component of this link results in a knot complement in the lens space L(13,3) which is M_3,1

-M22Link_fill_0_with_22_9.pdf
(22,9) surgery along the red component of this link results in a knot complement in the lens space L(22,5) which is M_3,2
** note 

==> anc/README <==

These files accompany the paper

  "Knot complements decomposing into prisms" 
by 
Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman

They are permanently available via the ancillary files of the arXiv post:
https://arxiv.org/abs/2507.01263

This README file accompanies the version 2 of the arxiv posting.

This code has been run and tested using the following software:
Python 3.13
SnapPy 3.2
Low-index 1.1
Regina 7.3

Instructions on how to install these packages can be found in the INSTALL file.

UPDATES: 
We have added an INSTALL file to this 

They are divided into three folders:

- Finding_low_index_subgroups
- Analysis_of_covers
- LinkFiles
- arithmetic_data

Finding_low_index_subgroups
   Contains the files needed to generate the permutation representations of subgroup of the prism orbifolds. The subgroups are the pre-images of stabilizers of 1 in these subgroups. 
   These files are essentially a mirror of the the second author's GitHub repository:
    https://github.com/ArshiGh/Manifold-Covers-of-Prism-Orbifolds/tree/main
   But are packaged here for this paper

Analysis_of_covers
    Contains the files needed to build triangulations of these manifolds and some of the table in the paper

LinkFiles just contains link files for the manifolds of interest in the paper. 
     They are not  referenced by the paper, but provide an independent verification of a number of those results. 

arithmetic_data contains data on the arithmetic invariants of prism orbifolds. 
     This is also not specifically referenced in the paper, but may be of interest to the reader. 

==> anc/arithmetic_data/README <==

These files accompany the paper

  "Knot complements decomposing into prisms" 
by 
Jason Deblois, Arshia Gharagozlou, and Neil R Hoffman

They are permanently available via the ancillary files of the arXiv post:
https://arxiv.org/abs/2507.01263

This README file accompanies the version 2 of the arxiv posting.

In this directory there are two files that were computed using MatrixReps.sage:

-prism236info.txt
-prism333info.txt

Both are data files that contain information about the fields associated to the prism representations. Some of this data was used to determine if there is a peripheral element that can act as a knot meridian translating by a unit. 

These files store the data that appears in Tables 6 and 7 of the paper. The data was computed by MatrixReps.sage



==> anc/arithmetic_data/prism236info.txt <==
1 [2, 3, 3, 4, 6, 2, 2, 2, 2]
O^{236}_1 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [-1 -1]
[ 1  0]
[          -I -sqrt(2) - I]
[           0            I]
[           1/2*I*sqrt(3) + 1/2 -1/6*I*sqrt(3)*(I*sqrt(3) + 3)]
[                             0           -1/2*I*sqrt(3) + 1/2]
[                               -1/2*sqrt(3)*sqrt(2) - 1/2*I*sqrt(2) - 1 1/4*(sqrt(3)*sqrt(2) + I*sqrt(2) + 2)*(sqrt(3)*sqrt(2) - I*sqrt(2)) - 1]
[                                                                      1                                    -1/2*sqrt(3)*sqrt(2) + 1/2*I*sqrt(2)]
Rep field [Number Field in a with defining polynomial y^8 - y^4 + 1, y^8 - y^4 + 1, 0.2588190451025208? - 0.9659258262890683?*I]
integral traces (False, None)
 
2 [2, 3, 3, 4, 6, 2, 2, 2, 3]
O^{236}_2 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [-1 -1]
[ 1  0]
[          -I -sqrt(2) - I]
[           0            I]
[           1/2*I*sqrt(3) + 1/2 -1/6*I*sqrt(3)*(I*sqrt(3) + 3)]
[                             0           -1/2*I*sqrt(3) + 1/2]
[                                                     -(sqrt(3)*sqrt(2) + I*sqrt(2) + 2)/(sqrt(5) - 1) 1/2*(sqrt(3)*sqrt(2) + I*sqrt(2) + 2)*(sqrt(3)*sqrt(2) - I*sqrt(2))/(sqrt(5) - 1) - 1/2*sqrt(5) + 1/2]
[                                                                                      2/(sqrt(5) - 1)                                                          -(sqrt(3)*sqrt(2) - I*sqrt(2))/(sqrt(5) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 7*y^12 + 48*y^8 - 7*y^4 + 1, y^16 - 7*y^12 + 48*y^8 - 7*y^4 + 1, 0.5969749912579709? + 0.1599589668091499?*I]
integral traces (False, None)
 
3 [2, 3, 3, 5, 6, 2, 2, 2, 2]
O^{236}_3 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [-1 -1]
[ 1  0]
[                    -I -1/2*sqrt(5) - I - 1/2]
[                     0                      I]
[           1/2*I*sqrt(3) + 1/2 -1/6*I*sqrt(3)*(I*sqrt(3) + 3)]
[                             0           -1/2*I*sqrt(3) + 1/2]
[                                                                       -1/2*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)/sqrt((sqrt(5) + 1)^2 - 4) 1/8*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/sqrt((sqrt(5) + 1)^2 - 4) - 1/2*sqrt((sqrt(5) + 1)^2 - 4)]
[                                                                                                                      2/sqrt((sqrt(5) + 1)^2 - 4)                                                                            -1/2*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/sqrt((sqrt(5) + 1)^2 - 4)]
Rep field [Number Field in a with defining polynomial y^16 - 10*y^14 + 57*y^12 - 278*y^10 + 1004*y^8 - 2138*y^6 + 2409*y^4 - 1342*y^2 + 361, y^16 - 10*y^14 + 57*y^12 - 278*y^10 + 1004*y^8 - 2138*y^6 + 2409*y^4 - 1342*y^2 + 361, 1.807252784173704? + 0.3090169943749474?*I]
integral traces (False, None)
 
4 [2, 3, 3, 5, 6, 2, 2, 2, 3]
O^{236}_4 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [-1 -1]
[ 1  0]
[                    -I -1/2*sqrt(5) - I - 1/2]
[                     0                      I]
[           1/2*I*sqrt(3) + 1/2 -1/6*I*sqrt(3)*(I*sqrt(3) + 3)]
[                             0           -1/2*I*sqrt(3) + 1/2]
[                                                                             -1/2*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)/(sqrt((sqrt(5) + 1)^2 - 3) - 1) 1/8*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/(sqrt((sqrt(5) + 1)^2 - 3) - 1) - 1/2*sqrt((sqrt(5) + 1)^2 - 3) + 1/2]
[                                                                                                                            2/(sqrt((sqrt(5) + 1)^2 - 3) - 1)                                                                                  -1/2*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/(sqrt((sqrt(5) + 1)^2 - 3) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - y^14 - y^12 + 6*y^10 - y^8 - 6*y^6 + 14*y^4 - 4*y^2 + 1, y^16 - y^14 - y^12 + 6*y^10 - y^8 - 6*y^6 + 14*y^4 - 4*y^2 + 1, 0.4639188854486627? + 0.2678436933959365?*I]
integral traces (False, None)
 
5 []
O^{236}_{5,n} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 6 []
O^{236}_{6,2k} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 O^{236}_{6,2k+1} 
 cusp kill: trivial 
 cusp double cover: True 
 min knot covering degree:  2*lcm(12,n) 
 
 7 []
O^{236}_{7,n} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 8 []
O^{236}_{8,2k} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 O^{236}_{8,2k+1} 
 cusp kill: trivial 
 cusp double cover: True 
 min knot covering degree:  2*lcm(60,n) 
 
 9 [2, 3, 2, 4, 6, 2, 2, 2, 2]
O^{236}_9 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2                    0]
[                   0 -1/2*I*sqrt(3) + 1/2]
[-1/2*sqrt(3)*sqrt(2) - 1/2*I*sqrt(2)                                    1]
[                                   1 -1/2*sqrt(3)*sqrt(2) + 1/2*I*sqrt(2)]
Rep field [Number Field in a with defining polynomial y^8 - y^4 + 1, y^8 - y^4 + 1, -0.9659258262890683? - 0.2588190451025208?*I]
integral traces (False, None)
 
10 [2, 3, 2, 4, 6, 2, 2, 2, 3]
O^{236}_10 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2                    0]
[                   0 -1/2*I*sqrt(3) + 1/2]
[-(sqrt(3)*sqrt(2) + I*sqrt(2))/(sqrt(5) - 1)         -1/2*sqrt(5) + 4/(sqrt(5) - 1) + 1/2]
[                             2/(sqrt(5) - 1) -(sqrt(3)*sqrt(2) - I*sqrt(2))/(sqrt(5) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 7*y^12 + 48*y^8 - 7*y^4 + 1, y^16 - 7*y^12 + 48*y^8 - 7*y^4 + 1, 0.5969749912579709? + 0.1599589668091499?*I]
integral traces (False, None)
 
11 [2, 3, 2, 5, 6, 2, 2, 2, 2]
O^{236}_11 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2                    0]
[                   0 -1/2*I*sqrt(3) + 1/2]
[       -1/2*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I)/sqrt((sqrt(5) + 1)^2 - 4) 1/2*(sqrt(5) + 1)^2/sqrt((sqrt(5) + 1)^2 - 4) - 1/2*sqrt((sqrt(5) + 1)^2 - 4)]
[                                                  2/sqrt((sqrt(5) + 1)^2 - 4)        -1/2*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/sqrt((sqrt(5) + 1)^2 - 4)]
Rep field [Number Field in a with defining polynomial y^16 - 10*y^14 + 57*y^12 - 278*y^10 + 1004*y^8 - 2138*y^6 + 2409*y^4 - 1342*y^2 + 361, y^16 - 10*y^14 + 57*y^12 - 278*y^10 + 1004*y^8 - 2138*y^6 + 2409*y^4 - 1342*y^2 + 361, 1.807252784173704? + 0.3090169943749474?*I]
integral traces (False, None)
 
12 [2, 3, 2, 5, 6, 2, 2, 2, 3]
O^{236}_12 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2                    0]
[                   0 -1/2*I*sqrt(3) + 1/2]
[             -1/2*(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I)/(sqrt((sqrt(5) + 1)^2 - 3) - 1) 1/2*(sqrt(5) + 1)^2/(sqrt((sqrt(5) + 1)^2 - 3) - 1) - 1/2*sqrt((sqrt(5) + 1)^2 - 3) + 1/2]
[                                                        2/(sqrt((sqrt(5) + 1)^2 - 3) - 1)              -1/2*(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I)/(sqrt((sqrt(5) + 1)^2 - 3) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - y^14 - y^12 + 6*y^10 - y^8 - 6*y^6 + 14*y^4 - 4*y^2 + 1, y^16 - y^14 - y^12 + 6*y^10 - y^8 - 6*y^6 + 14*y^4 - 4*y^2 + 1, 0.4639188854486627? + 0.2678436933959365?*I]
integral traces (False, None)
 
13 []
O^{236}_{13,n} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 14 [2, 3, 2, 3, 6, 3, 2, 2, 2]
O^{236}_14 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                       -(sqrt(3) + I + 2)/sqrt((sqrt(3) + 2)^2 - 3) 1/2*((sqrt(3) + 2)^2 + 1)/sqrt((sqrt(3) + 2)^2 - 3) - 1/2*sqrt((sqrt(3) + 2)^2 - 3)]
[                                                        2/sqrt((sqrt(3) + 2)^2 - 3)                                        -(sqrt(3) - I + 2)/sqrt((sqrt(3) + 2)^2 - 3)]
Rep field [Number Field in a with defining polynomial y^8 - 6*y^6 + 14*y^4 - 12*y^2 + 4, y^8 - 6*y^6 + 14*y^4 - 12*y^2 + 4, 0.8264458251405347? + 0.2214454914344792?*I]
integral traces (False, None)
 
15 [2, 3, 2, 3, 6, 3, 2, 2, 3]
O^{236}_15 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                              -(sqrt(3) + I + 2)/(sqrt((sqrt(3) + 2)^2 - 2) - 1) -1/2*sqrt((sqrt(3) + 2)^2 - 2) + 1/2*((sqrt(3) + 2)^2 + 1)/(sqrt((sqrt(3) + 2)^2 - 2) - 1) + 1/2]
[                                                               2/(sqrt((sqrt(3) + 2)^2 - 2) - 1)                                               -(sqrt(3) - I + 2)/(sqrt((sqrt(3) + 2)^2 - 2) - 1)]
Rep field [Number Field in a with defining polynomial y^8 - 4*y^7 + 11*y^6 - 18*y^5 + 23*y^4 - 18*y^3 + 14*y^2 - 4*y + 4, y^8 - 4*y^7 + 11*y^6 - 18*y^5 + 23*y^4 - 18*y^3 + 14*y^2 - 4*y + 4, 0.2983428767836334? + 1.113430774232781?*I]
integral traces (False, None)
 
16 [2, 3, 2, 3, 6, 3, 2, 2, 4]
O^{236}_16 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                      (sqrt(3) + I + 2)/(sqrt(2) - sqrt((sqrt(3) + 2)^2 - 1)) 1/2*sqrt(2) - 1/2*sqrt((sqrt(3) + 2)^2 - 1) - 1/2*((sqrt(3) + 2)^2 + 1)/(sqrt(2) - sqrt((sqrt(3) + 2)^2 - 1))]
[                                                                     -2/(sqrt(2) - sqrt((sqrt(3) + 2)^2 - 1))                                                       (sqrt(3) - I + 2)/(sqrt(2) - sqrt((sqrt(3) + 2)^2 - 1))]
Rep field [Number Field in a with defining polynomial y^16 + 8*y^15 + 16*y^14 - 16*y^13 - 36*y^12 + 164*y^11 + 262*y^10 - 384*y^9 - 761*y^8 + 396*y^7 + 1514*y^6 + 540*y^5 - 958*y^4 - 656*y^3 + 554*y^2 + 684*y + 193, y^16 + 8*y^15 + 16*y^14 - 16*y^13 - 36*y^12 + 164*y^11 + 262*y^10 - 384*y^9 - 761*y^8 + 396*y^7 + 1514*y^6 + 540*y^5 - 958*y^4 - 656*y^3 + 554*y^2 + 684*y + 193, 0.822060526213035? + 0.50000000000000000?*I]
integral traces (False, None)
 
17 [2, 3, 2, 3, 6, 3, 2, 2, 5]
O^{236}_17 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                           2*(sqrt(3) + I + 2)/(sqrt(5) - sqrt((sqrt(5) + 1)^2 + 4*(sqrt(3) + 2)^2 - 12) + 1) 1/4*sqrt(5) - 1/4*sqrt((sqrt(5) + 1)^2 + 4*(sqrt(3) + 2)^2 - 12) - ((sqrt(3) + 2)^2 + 1)/(sqrt(5) - sqrt((sqrt(5) + 1)^2 + 4*(sqrt(3) + 2)^2 - 12) + 1) + 1/4]
[                                                                                            -4/(sqrt(5) - sqrt((sqrt(5) + 1)^2 + 4*(sqrt(3) + 2)^2 - 12) + 1)                                                                            2*(sqrt(3) - I + 2)/(sqrt(5) - sqrt((sqrt(5) + 1)^2 + 4*(sqrt(3) + 2)^2 - 12) + 1)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 + 38*y^14 - 126*y^13 + 326*y^12 - 682*y^11 + 1194*y^10 - 1768*y^9 + 2286*y^8 - 2606*y^7 + 2574*y^6 - 2110*y^5 + 1381*y^4 - 692*y^3 + 240*y^2 - 48*y + 4, y^16 - 8*y^15 + 38*y^14 - 126*y^13 + 326*y^12 - 682*y^11 + 1194*y^10 - 1768*y^9 + 2286*y^8 - 2606*y^7 + 2574*y^6 - 2110*y^5 + 1381*y^4 - 692*y^3 + 240*y^2 - 48*y + 4, 1.578484214762294? + 1.127688813067353?*I]
integral traces (False, None)
 
18 [2, 3, 2, 4, 6, 3, 2, 2, 2]
O^{236}_18 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 12
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                       -(sqrt(3)*sqrt(2) + I*sqrt(2) + 2)/sqrt((sqrt(3)*sqrt(2) + 2)^2 - 2) 1/2*((sqrt(3)*sqrt(2) + 2)^2 + 2)/sqrt((sqrt(3)*sqrt(2) + 2)^2 - 2) - 1/2*sqrt((sqrt(3)*sqrt(2) + 2)^2 - 2)]
[                                                                        2/sqrt((sqrt(3)*sqrt(2) + 2)^2 - 2)                                        -(sqrt(3)*sqrt(2) - I*sqrt(2) + 2)/sqrt((sqrt(3)*sqrt(2) + 2)^2 - 2)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^12 + 15*y^8 - 4*y^4 + 1, y^16 - 4*y^12 + 15*y^8 - 4*y^4 + 1, -0.3597353507111310? + 1.342550606132550?*I]
integral traces (False, None)
 
19 [2, 3, 2, 4, 6, 3, 2, 2, 3]
O^{236}_19 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                              -(sqrt(3)*sqrt(2) + I*sqrt(2) + 2)/(sqrt((sqrt(3)*sqrt(2) + 2)^2 - 1) - 1) -1/2*sqrt((sqrt(3)*sqrt(2) + 2)^2 - 1) + 1/2*((sqrt(3)*sqrt(2) + 2)^2 + 2)/(sqrt((sqrt(3)*sqrt(2) + 2)^2 - 1) - 1) + 1/2]
[                                                                               2/(sqrt((sqrt(3)*sqrt(2) + 2)^2 - 1) - 1)                                               -(sqrt(3)*sqrt(2) - I*sqrt(2) + 2)/(sqrt((sqrt(3)*sqrt(2) + 2)^2 - 1) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 + 24*y^14 - 40*y^13 + 60*y^12 - 12*y^11 - 182*y^10 + 188*y^9 + 261*y^8 - 212*y^7 - 626*y^6 + 396*y^5 + 852*y^4 - 812*y^3 + 66*y^2 - 4*y + 73, y^16 - 8*y^15 + 24*y^14 - 40*y^13 + 60*y^12 - 12*y^11 - 182*y^10 + 188*y^9 + 261*y^8 - 212*y^7 - 626*y^6 + 396*y^5 + 852*y^4 - 812*y^3 + 66*y^2 - 4*y + 73, -0.8129897959006531? - 0.9659258262890683?*I]
integral traces (False, None)
 
20 [2, 3, 2, 5, 6, 3, 2, 2, 2]
O^{236}_20 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                          -(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 16) 1/4*((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 16) - 1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 16)]
[                                                                                                                     4/sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 16)                                                                           -(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I + 4)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 16)]
Rep field [Number Field in a with defining polynomial y^16 - 18*y^14 + 24*y^13 + 125*y^12 - 360*y^11 - 162*y^10 + 1812*y^9 - 2105*y^8 - 1440*y^7 + 6594*y^6 - 9756*y^5 + 10062*y^4 - 8208*y^3 + 5076*y^2 - 1944*y + 324, y^16 - 18*y^14 + 24*y^13 + 125*y^12 - 360*y^11 - 162*y^10 + 1812*y^9 - 2105*y^8 - 1440*y^7 + 6594*y^6 - 9756*y^5 + 10062*y^4 - 8208*y^3 + 5076*y^2 - 1944*y + 324, -2.863440828495828? - 0.3090169943749474?*I]
integral traces (False, None)
 
21 [2, 3, 2, 5, 6, 3, 2, 2, 3]
O^{236}_21 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2                   -1]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                 -(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + I + 4)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 12) - 2) -1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 12) + 1/4*((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 12) - 2) + 1/2]
[                                                                                                                            4/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 12) - 2)                                                                                  -(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) - I + 4)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4)^2 + (sqrt(5) + 1)^2 - 12) - 2)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^15 - 26*y^14 + 116*y^13 + 206*y^12 - 1022*y^11 - 910*y^10 + 3128*y^9 + 9010*y^8 - 12824*y^7 - 32214*y^6 + 34954*y^5 + 56437*y^4 - 43924*y^3 - 53312*y^2 + 21376*y + 23524, y^16 - 4*y^15 - 26*y^14 + 116*y^13 + 206*y^12 - 1022*y^11 - 910*y^10 + 3128*y^9 + 9010*y^8 - 12824*y^7 - 32214*y^6 + 34954*y^5 + 56437*y^4 - 43924*y^3 - 53312*y^2 + 21376*y + 23524, 2.066782760364541? + 0.3090169943749474?*I]
integral traces (False, None)
 
22 []
O^{236}_{22,2k} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 O^{236}_{22,2k+1} 
 cusp kill: non-trivial 
 cusp double cover: False 
 min knot covering degree:  0 
 
 23 [2, 3, 2, 2, 6, 4, 2, 2, 2]
O^{236}_23 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I  0]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[-sqrt(2)        1]
[       1 -sqrt(2)]
Rep field [Number Field in a with defining polynomial y^8 - y^4 + 1, y^8 - y^4 + 1, -0.2588190451025208? + 0.9659258262890683?*I]
integral traces (False, None)
 
24 [2, 3, 2, 2, 6, 4, 2, 2, 3]
O^{236}_24 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I  0]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[            -2*sqrt(2)/(sqrt(5) - 1) -1/2*sqrt(5) + 4/(sqrt(5) - 1) + 1/2]
[                     2/(sqrt(5) - 1)             -2*sqrt(2)/(sqrt(5) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 - 4*y^14 + 168*y^13 - 228*y^12 - 1180*y^11 + 2534*y^10 + 3104*y^9 - 9955*y^8 - 364*y^7 + 22002*y^6 - 29688*y^5 + 3526*y^4 + 24744*y^3 - 13860*y^2 - 792*y + 14724, y^16 - 8*y^15 - 4*y^14 + 168*y^13 - 228*y^12 - 1180*y^11 + 2534*y^10 + 3104*y^9 - 9955*y^8 - 364*y^7 + 22002*y^6 - 29688*y^5 + 3526*y^4 + 24744*y^3 - 13860*y^2 - 792*y + 14724, -1.773428506020470? - 0.9659258262890683?*I]
integral traces (False, None)
 
25 [2, 3, 2, 3, 6, 4, 2, 2, 2]
O^{236}_25 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                               -(sqrt(3) + 2*sqrt(2) + I)/sqrt((sqrt(3) + 2*sqrt(2))^2 - 3) 1/2*((sqrt(3) + 2*sqrt(2))^2 + 1)/sqrt((sqrt(3) + 2*sqrt(2))^2 - 3) - 1/2*sqrt((sqrt(3) + 2*sqrt(2))^2 - 3)]
[                                                                        2/sqrt((sqrt(3) + 2*sqrt(2))^2 - 3)                                                -(sqrt(3) + 2*sqrt(2) - I)/sqrt((sqrt(3) + 2*sqrt(2))^2 - 3)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^12 + 15*y^8 - 4*y^4 + 1, y^16 - 4*y^12 + 15*y^8 - 4*y^4 + 1, 0.3597353507111310? - 1.342550606132550?*I]
integral traces (False, None)
 
26 [2, 3, 2, 3, 6, 4, 2, 2, 3]
O^{236}_26 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                      -(sqrt(3) + 2*sqrt(2) + I)/(sqrt((sqrt(3) + 2*sqrt(2))^2 - 2) - 1) -1/2*sqrt((sqrt(3) + 2*sqrt(2))^2 - 2) + 1/2*((sqrt(3) + 2*sqrt(2))^2 + 1)/(sqrt((sqrt(3) + 2*sqrt(2))^2 - 2) - 1) + 1/2]
[                                                                               2/(sqrt((sqrt(3) + 2*sqrt(2))^2 - 2) - 1)                                                       -(sqrt(3) + 2*sqrt(2) - I)/(sqrt((sqrt(3) + 2*sqrt(2))^2 - 2) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 + 16*y^14 - 8*y^13 + 100*y^12 - 140*y^11 - 446*y^10 - 356*y^9 + 1045*y^8 + 2412*y^7 + 2118*y^6 + 204*y^5 - 1212*y^4 - 972*y^3 + 162*y^2 + 540*y + 225, y^16 - 8*y^15 + 16*y^14 - 8*y^13 + 100*y^12 - 140*y^11 - 446*y^10 - 356*y^9 + 1045*y^8 + 2412*y^7 + 2118*y^6 + 204*y^5 - 1212*y^4 - 972*y^3 + 162*y^2 + 540*y + 225, -0.2953517056956116? + 0.9659258262890683?*I]
integral traces (False, None)
 
27 [2, 3, 2, 4, 6, 4, 2, 2, 2]
O^{236}_27 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                     -(sqrt(3)*sqrt(2) + (I + 2)*sqrt(2))/sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 2) 1/2*((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 + 2)/sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 2) - 1/2*sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 2)]
[                                                                                        2/sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 2)                                                      -(sqrt(3)*sqrt(2) - (I - 2)*sqrt(2))/sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 2)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 + 26*y^14 - 32*y^13 - 44*y^12 + 236*y^11 - 400*y^10 + 296*y^9 + 106*y^8 - 648*y^7 + 1344*y^6 - 2160*y^5 + 2544*y^4 - 2016*y^3 + 1008*y^2 - 288*y + 36, y^16 - 8*y^15 + 26*y^14 - 32*y^13 - 44*y^12 + 236*y^11 - 400*y^10 + 296*y^9 + 106*y^8 - 648*y^7 + 1344*y^6 - 2160*y^5 + 2544*y^4 - 2016*y^3 + 1008*y^2 - 288*y + 36, 1.607551472308953? - 0.8440429649987366?*I]
integral traces (False, None)
 
28 [2, 3, 2, 4, 6, 4, 2, 2, 3]
O^{236}_28 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                            -(sqrt(3)*sqrt(2) + (I + 2)*sqrt(2))/(sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 1) - 1) -1/2*sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 1) + 1/2*((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 + 2)/(sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 1) - 1) + 1/2]
[                                                                                               2/(sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 1) - 1)                                                             -(sqrt(3)*sqrt(2) - (I - 2)*sqrt(2))/(sqrt((sqrt(3)*sqrt(2) + 2*sqrt(2))^2 - 1) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 16*y^14 + 146*y^12 - 816*y^10 + 3113*y^8 - 7680*y^6 + 13016*y^4 - 14080*y^2 + 21904, y^16 - 16*y^14 + 146*y^12 - 816*y^10 + 3113*y^8 - 7680*y^6 + 13016*y^4 - 14080*y^2 + 21904, -1.858920351951859? - 0.9659258262890683?*I]
integral traces (False, None)
 
29 [2, 3, 2, 5, 6, 4, 2, 2, 2]
O^{236}_29 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 60
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                  -(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + 4*sqrt(2) + I)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 16) 1/4*((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 16) - 1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 16)]
[                                                                                                                                     4/sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 16)                                                                                   -(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) + 4*sqrt(2) - I)/sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 16)]
Rep field [Number Field in a with defining polynomial y^32 + 1884*y^30 - 7104*y^29 + 1479846*y^28 - 11164032*y^27 + 643065216*y^26 - 7094690136*y^25 + 174732583767*y^24 - 2343119639616*y^23 + 31952296171268*y^22 - 428038708066008*y^21 + 4005959501215562*y^20 - 41599051582367040*y^19 + 309815820115512848*y^18 - 1654317797610607992*y^17 + 8515406044933234985*y^16 + 24589732658894388288*y^15 - 503543149263835220292*y^14 + 2802004810214379689856*y^13 - 19778665470510216902996*y^12 - 19991363274582923198736*y^11 + 1033597750903926835889672*y^10 - 1781306199072801669513120*y^9 - 14694604062312997109484264*y^8 + 34120196077217825619142464*y^7 + 62609490379211948340796624*y^6 - 169759293515329224208823808*y^5 + 121655434481069410556871600*y^4 - 92740854605944216968955584*y^3 + 149620265796974084621599328*y^2 - 117802915440302344949230080*y + 33517184286845360930039824, y^32 + 1884*y^30 - 7104*y^29 + 1479846*y^28 - 11164032*y^27 + 643065216*y^26 - 7094690136*y^25 + 174732583767*y^24 - 2343119639616*y^23 + 31952296171268*y^22 - 428038708066008*y^21 + 4005959501215562*y^20 - 41599051582367040*y^19 + 309815820115512848*y^18 - 1654317797610607992*y^17 + 8515406044933234985*y^16 + 24589732658894388288*y^15 - 503543149263835220292*y^14 + 2802004810214379689856*y^13 - 19778665470510216902996*y^12 - 19991363274582923198736*y^11 + 1033597750903926835889672*y^10 - 1781306199072801669513120*y^9 - 14694604062312997109484264*y^8 + 34120196077217825619142464*y^7 + 62609490379211948340796624*y^6 - 169759293515329224208823808*y^5 + 121655434481069410556871600*y^4 - 92740854605944216968955584*y^3 + 149620265796974084621599328*y^2 - 117802915440302344949230080*y + 33517184286845360930039824, 0.6011155504595456? + 0.3090169943749474?*I]
integral traces (False, None)
 
30 [2, 3, 2, 5, 6, 4, 2, 2, 3]
O^{236}_30 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                         -(sqrt(3)*(sqrt(5) + 1) + I*sqrt(5) + 4*sqrt(2) + I)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 12) - 2) -1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 12) + 1/4*((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 12) - 2) + 1/2]
[                                                                                                                                            4/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 12) - 2)                                                                                          -(sqrt(3)*(sqrt(5) + 1) - I*sqrt(5) + 4*sqrt(2) - I)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 4*sqrt(2))^2 + (sqrt(5) + 1)^2 - 12) - 2)]
Rep field [Number Field in a with defining polynomial y^32 - 34572*y^30 + 75312*y^29 + 509385426*y^28 - 2277059136*y^27 - 4167896033088*y^26 + 28734906485952*y^25 + 20663408310155625*y^24 - 195748758161726784*y^23 - 63377956966781192788*y^22 + 775828569028711250280*y^21 + 116763821862250145157626*y^20 - 1785202913780852065639056*y^19 - 115730332577066712665697148*y^18 + 2197847767098918712046205792*y^17 + 41156976211494923876384569868*y^16 - 1083528913161111331999859023776*y^15 + 9714757049303933290764198123336*y^14 - 71859989930983785434302841818536*y^13 - 832357518227003975850086430554210*y^12 + 19075845301546433488065721848113616*y^11 - 108588224403486716840406897833534524*y^10 + 776603311421071214411258070717806520*y^9 + 7251755420124803639707333391282716857*y^8 - 126950215521419928092106108172997552448*y^7 + 341408036675880986307301628742459684280*y^6 - 4093421818694795881337212128687374957040*y^5 - 36911665071144098060478573623087093878554*y^4 + 319340371577176790580174602022009773291808*y^3 + 169598079094099517258150593550245853565464*y^2 + 10847589239193349443736770629720762293661352*y + 108915718921922808545425289507669076830611921, y^32 - 34572*y^30 + 75312*y^29 + 509385426*y^28 - 2277059136*y^27 - 4167896033088*y^26 + 28734906485952*y^25 + 20663408310155625*y^24 - 195748758161726784*y^23 - 63377956966781192788*y^22 + 775828569028711250280*y^21 + 116763821862250145157626*y^20 - 1785202913780852065639056*y^19 - 115730332577066712665697148*y^18 + 2197847767098918712046205792*y^17 + 41156976211494923876384569868*y^16 - 1083528913161111331999859023776*y^15 + 9714757049303933290764198123336*y^14 - 71859989930983785434302841818536*y^13 - 832357518227003975850086430554210*y^12 + 19075845301546433488065721848113616*y^11 - 108588224403486716840406897833534524*y^10 + 776603311421071214411258070717806520*y^9 + 7251755420124803639707333391282716857*y^8 - 126950215521419928092106108172997552448*y^7 + 341408036675880986307301628742459684280*y^6 - 4093421818694795881337212128687374957040*y^5 - 36911665071144098060478573623087093878554*y^4 + 319340371577176790580174602022009773291808*y^3 + 169598079094099517258150593550245853565464*y^2 + 10847589239193349443736770629720762293661352*y + 108915718921922808545425289507669076830611921, 75.2135497372891? - 0.3090169943749474?*I]
integral traces (False, None)
 
31 []
O^{236}_{31,n} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 32 [2, 3, 2, 2, 6, 5, 2, 2, 2]
O^{236}_32 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I  0]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                     -(sqrt(5) + 1)/sqrt((sqrt(5) + 1)^2 - 4) 1/2*(sqrt(5) + 1)^2/sqrt((sqrt(5) + 1)^2 - 4) - 1/2*sqrt((sqrt(5) + 1)^2 - 4)]
[                                                  2/sqrt((sqrt(5) + 1)^2 - 4)                                      -(sqrt(5) + 1)/sqrt((sqrt(5) + 1)^2 - 4)]
Rep field [Number Field in a with defining polynomial y^16 - 2*y^15 + 2*y^14 - 8*y^13 + 10*y^12 - 2*y^11 + 16*y^10 - 18*y^9 + 3*y^8 - 18*y^7 + 16*y^6 - 2*y^5 + 10*y^4 - 8*y^3 + 2*y^2 - 2*y + 1, y^16 - 2*y^15 + 2*y^14 - 8*y^13 + 10*y^12 - 2*y^11 + 16*y^10 - 18*y^9 + 3*y^8 - 18*y^7 + 16*y^6 - 2*y^5 + 10*y^4 - 8*y^3 + 2*y^2 - 2*y + 1, -0.1893293115997276? - 0.981913647816942?*I]
integral traces (False, None)
 
33 [2, 3, 2, 2, 6, 5, 2, 2, 3]
O^{236}_33 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I  0]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                           -(sqrt(5) + 1)/(sqrt((sqrt(5) + 1)^2 - 3) - 1) 1/2*(sqrt(5) + 1)^2/(sqrt((sqrt(5) + 1)^2 - 3) - 1) - 1/2*sqrt((sqrt(5) + 1)^2 - 3) + 1/2]
[                                                        2/(sqrt((sqrt(5) + 1)^2 - 3) - 1)                                            -(sqrt(5) + 1)/(sqrt((sqrt(5) + 1)^2 - 3) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^15 + 30*y^13 - 58*y^12 - 28*y^11 + 312*y^10 - 680*y^9 + 939*y^8 - 994*y^7 + 1140*y^6 - 1628*y^5 + 2159*y^4 - 2070*y^3 + 1551*y^2 - 674*y + 229, y^16 - 4*y^15 + 30*y^13 - 58*y^12 - 28*y^11 + 312*y^10 - 680*y^9 + 939*y^8 - 994*y^7 + 1140*y^6 - 1628*y^5 + 2159*y^4 - 2070*y^3 + 1551*y^2 - 674*y + 229, 0.2475371629023057? + 0.8090169943749474?*I]
integral traces (False, None)
 
34 [2, 3, 2, 3, 6, 5, 2, 2, 2]
O^{236}_34 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                 -(sqrt(5) + sqrt(3) + I + 1)/sqrt((sqrt(5) + sqrt(3) + 1)^2 - 3) 1/2*((sqrt(5) + sqrt(3) + 1)^2 + 1)/sqrt((sqrt(5) + sqrt(3) + 1)^2 - 3) - 1/2*sqrt((sqrt(5) + sqrt(3) + 1)^2 - 3)]
[                                                                            2/sqrt((sqrt(5) + sqrt(3) + 1)^2 - 3)                                                  -(sqrt(5) + sqrt(3) - I + 1)/sqrt((sqrt(5) + sqrt(3) + 1)^2 - 3)]
Rep field [Number Field in a with defining polynomial y^16 - 18*y^14 + 36*y^13 + 95*y^12 - 480*y^11 + 588*y^10 + 648*y^9 - 3045*y^8 + 3840*y^7 - 186*y^6 - 6444*y^5 + 10742*y^4 - 9552*y^3 + 5196*y^2 - 1656*y + 244, y^16 - 18*y^14 + 36*y^13 + 95*y^12 - 480*y^11 + 588*y^10 + 648*y^9 - 3045*y^8 + 3840*y^7 - 186*y^6 - 6444*y^5 + 10742*y^4 - 9552*y^3 + 5196*y^2 - 1656*y + 244, -3.729466232280266? + 0.8090169943749474?*I]
integral traces (False, None)
 
35 [2, 3, 2, 3, 6, 5, 2, 2, 3]
O^{236}_35 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-I -1]
[ 0  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                        -(sqrt(5) + sqrt(3) + I + 1)/(sqrt((sqrt(5) + sqrt(3) + 1)^2 - 2) - 1) -1/2*sqrt((sqrt(5) + sqrt(3) + 1)^2 - 2) + 1/2*((sqrt(5) + sqrt(3) + 1)^2 + 1)/(sqrt((sqrt(5) + sqrt(3) + 1)^2 - 2) - 1) + 1/2]
[                                                                                   2/(sqrt((sqrt(5) + sqrt(3) + 1)^2 - 2) - 1)                                                         -(sqrt(5) + sqrt(3) - I + 1)/(sqrt((sqrt(5) + sqrt(3) + 1)^2 - 2) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^15 - 32*y^14 + 174*y^13 + 178*y^12 - 2292*y^11 + 2914*y^10 + 4530*y^9 - 8286*y^8 - 6238*y^7 + 14666*y^6 - 29120*y^5 + 82465*y^4 - 83014*y^3 + 34850*y^2 - 30412*y + 23524, y^16 - 4*y^15 - 32*y^14 + 174*y^13 + 178*y^12 - 2292*y^11 + 2914*y^10 + 4530*y^9 - 8286*y^8 - 6238*y^7 + 14666*y^6 - 29120*y^5 + 82465*y^4 - 83014*y^3 + 34850*y^2 - 30412*y + 23524, 2.932808164148979? - 0.8090169943749474?*I]
integral traces (False, None)
 
36 [2, 3, 2, 4, 6, 5, 2, 2, 2]
O^{236}_36 
 cusp kill: trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                 -(sqrt(3)*sqrt(2) + sqrt(5) + I*sqrt(2) + 1)/sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 2) 1/2*((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 + 2)/sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 2) - 1/2*sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 2)]
[                                                                                            2/sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 2)                                                  -(sqrt(3)*sqrt(2) + sqrt(5) - I*sqrt(2) + 1)/sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 2)]
Rep field [Number Field in a with defining polynomial y^32 + 1960*y^30 + 1603876*y^28 + 705899880*y^26 + 178356128930*y^24 + 25075081961440*y^22 + 1582348760962480*y^20 - 14855080276594040*y^18 - 5339138411415261845*y^16 + 37436008116266751040*y^14 + 9156524772998308108816*y^12 - 347624243704362425606680*y^10 + 5913782603324455718121186*y^8 - 55734982627560598333930280*y^6 + 299068433462424059901958100*y^4 - 864413056852903476211300000*y^2 + 1166173748012197047750390625, y^32 + 1960*y^30 + 1603876*y^28 + 705899880*y^26 + 178356128930*y^24 + 25075081961440*y^22 + 1582348760962480*y^20 - 14855080276594040*y^18 - 5339138411415261845*y^16 + 37436008116266751040*y^14 + 9156524772998308108816*y^12 - 347624243704362425606680*y^10 + 5913782603324455718121186*y^8 - 55734982627560598333930280*y^6 + 299068433462424059901958100*y^4 - 864413056852903476211300000*y^2 + 1166173748012197047750390625, -1.835174347902579? + 0.7071067811865475?*I]
integral traces (False, None)
 
37 [2, 3, 2, 4, 6, 5, 2, 2, 3]
O^{236}_37 
 cusp kill: non-trivial 
 cusp double cover: True
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[      -I -sqrt(2)]
[       0        I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                        -(sqrt(3)*sqrt(2) + sqrt(5) + I*sqrt(2) + 1)/(sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 1) - 1) -1/2*sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 1) + 1/2*((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 + 2)/(sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 1) - 1) + 1/2]
[                                                                                                   2/(sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 1) - 1)                                                         -(sqrt(3)*sqrt(2) + sqrt(5) - I*sqrt(2) + 1)/(sqrt((sqrt(3)*sqrt(2) + sqrt(5) + 1)^2 - 1) - 1)]
Rep field [Number Field in a with defining polynomial y^32 - 8624*y^30 + 31712416*y^28 - 64823683680*y^26 + 80472982860368*y^24 - 62143857132698432*y^22 + 29226446695723290496*y^20 - 7701005829739033293440*y^18 + 885878263350236430012256*y^16 - 2027069564146638002587904*y^14 - 1424415138740339845018755584*y^12 + 10219491020379461851312217600*y^10 + 926244634384059432890016828672*y^8 - 5988716271017665652227731676160*y^6 - 231958038814599156679012888631296*y^4 + 871198601387803310840917953873920*y^2 + 28332028694016172930972888941318400, y^32 - 8624*y^30 + 31712416*y^28 - 64823683680*y^26 + 80472982860368*y^24 - 62143857132698432*y^22 + 29226446695723290496*y^20 - 7701005829739033293440*y^18 + 885878263350236430012256*y^16 - 2027069564146638002587904*y^14 - 1424415138740339845018755584*y^12 + 10219491020379461851312217600*y^10 + 926244634384059432890016828672*y^8 - 5988716271017665652227731676160*y^6 - 231958038814599156679012888631296*y^4 + 871198601387803310840917953873920*y^2 + 28332028694016172930972888941318400, 38.47136642723230? - 0.7071067811865475?*I]
integral traces (False, None)
 
38 [2, 3, 2, 5, 6, 5, 2, 2, 2]
O^{236}_38 
 cusp kill: trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                            -(sqrt(3)*(sqrt(5) + 1) + (I + 2)*sqrt(5) + I + 2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 16) 1/4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 16) - 1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 16)]
[                                                                                                                                             4/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 16)                                                                                             -(sqrt(3)*(sqrt(5) + 1) - (I - 2)*sqrt(5) - I + 2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 16)]
Rep field [Number Field in a with defining polynomial y^16 - 10*y^14 - 12*y^13 + 45*y^12 + 168*y^11 - 188*y^10 - 624*y^9 + 905*y^8 + 504*y^7 - 1820*y^6 + 756*y^5 + 2148*y^4 - 3720*y^3 + 2888*y^2 - 1176*y + 196, y^16 - 10*y^14 - 12*y^13 + 45*y^12 + 168*y^11 - 188*y^10 - 624*y^9 + 905*y^8 + 504*y^7 - 1820*y^6 + 756*y^5 + 2148*y^4 - 3720*y^3 + 2888*y^2 - 1176*y + 196, -2.365556820874391? - 0.3090169943749474?*I]
integral traces (False, None)
 
39 [2, 3, 2, 5, 6, 5, 2, 2, 3]
O^{236}_39 
 cusp kill: non-trivial 
 cusp double cover: False
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[                -I -1/2*sqrt(5) - 1/2]
[                 0                  I]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                   -(sqrt(3)*(sqrt(5) + 1) + (I + 2)*sqrt(5) + I + 2)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 12) - 2) -1/4*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 12) + 1/4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 12) - 2) + 1/2]
[                                                                                                                                                    4/(sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 12) - 2)                                                                                                    -(sqrt(3)*(sqrt(5) + 1) - (I - 2)*sqrt(5) - I + 2)/(sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(5) + 2)^2 + (sqrt(5) + 1)^2 - 12) - 2)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^15 - 8*y^14 + 60*y^13 + 9*y^12 - 446*y^11 + 150*y^10 + 1934*y^9 - 645*y^8 - 4914*y^7 + 790*y^6 + 6754*y^5 - 581*y^4 - 5262*y^3 + 1938*y^2 + 5544*y + 2061, y^16 - 4*y^15 - 8*y^14 + 60*y^13 + 9*y^12 - 446*y^11 + 150*y^10 + 1934*y^9 - 645*y^8 - 4914*y^7 + 790*y^6 + 6754*y^5 - 581*y^4 - 5262*y^3 + 1938*y^2 + 5544*y + 2061, -1.630010219600146? + 0.3090169943749474?*I]
integral traces (False, None)
 
40 []
O^{236}_{40,2k} 
 cusp kill: non-trivial 
 cusp double cover: True 
 min knot covering degree:  0 
 
 O^{236}_{40,2k+1} 
 cusp kill: non-trivial 
 cusp double cover: False 
 min knot covering degree:  0 
 
 

==> anc/arithmetic_data/prism333info.txt <==
1 [3, 3, 2, 3, 3, 4, 2, 2, 2]
O^{333}_1 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                         -1/3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - I*sqrt(3)*(sqrt(2) - 1))/sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 4) 1/6*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2)/sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 4) - 1/2*sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 4)]
[                                                                                                                            2/sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 4)                                                          -1/3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + I*sqrt(3)*(sqrt(2) - 1))/sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 4)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^14 + 26*y^12 + 96*y^10 - 192*y^9 + 317*y^8 - 1152*y^7 + 1116*y^6 - 456*y^5 + 2084*y^4 - 3264*y^3 + 2080*y^2 - 600*y + 73, y^16 - 8*y^14 + 26*y^12 + 96*y^10 - 192*y^9 + 317*y^8 - 1152*y^7 + 1116*y^6 - 456*y^5 + 2084*y^4 - 3264*y^3 + 2080*y^2 - 600*y + 73, 2.206564499606114? - 0.9659258262890683?*I]
integral traces (False, None)
 
2 [3, 3, 2, 3, 3, 4, 2, 2, 3]
O^{333}_2 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                -1/3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - I*sqrt(3)*(sqrt(2) - 1))/(sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 3) - 1) -1/2*sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 3) + 1/6*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2)/(sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 3) - 1) + 1/2]
[                                                                                                                                   2/(sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 3) - 1)                                                                 -1/3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + I*sqrt(3)*(sqrt(2) - 1))/(sqrt(1/3*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 1/3*(sqrt(2) - 1)^2 - 3) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 12*y^14 - 4*y^13 + 80*y^12 + 56*y^11 - 334*y^10 - 412*y^9 + 1113*y^8 + 1560*y^7 - 3154*y^6 - 2756*y^5 + 6520*y^4 + 1752*y^3 - 7794*y^2 + 144*y + 4113, y^16 - 12*y^14 - 4*y^13 + 80*y^12 + 56*y^11 - 334*y^10 - 412*y^9 + 1113*y^8 + 1560*y^7 - 3154*y^6 - 2756*y^5 + 6520*y^4 + 1752*y^3 - 7794*y^2 + 144*y + 4113, 0.8639202716164718? + 0.9659258262890683?*I]
integral traces (False, None)
 
3 [3, 3, 2, 3, 3, 4, 2, 3, 2]
O^{333}_3 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1) + 11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 8*I*sqrt(3)*(sqrt(2) - 1) + 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 3)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1) 1/8*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + 1/8*sqrt(2) - 1/8*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1/288*((sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1) + 8*sqrt(3)*(sqrt(2) - 1))^2 + (11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 3)^2)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1) - 1/8]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -8/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1)                                                                                                                                                                                                  1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1) + 11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + 8*I*sqrt(3)*(sqrt(2) - 1) + 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 3)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + sqrt(2) - 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^14 + 14*y^12 + 60*y^10 + 689*y^8 - 96*y^6 + 344*y^4 - 1216*y^2 + 784, y^16 - 4*y^14 + 14*y^12 + 60*y^10 + 689*y^8 - 96*y^6 + 344*y^4 - 1216*y^2 + 784, -2.337152034082829? + 1*I]
integral traces (False, None)
 
4 [3, 3, 2, 3, 3, 4, 3, 2, 2]
O^{333}_4 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                 1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1) + 11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 8*I*sqrt(3)*(sqrt(2) - 1) - 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 3)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1) 1/8*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 1/8*sqrt(2) - 1/8*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) - 1/288*((sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1) - 8*sqrt(3)*(sqrt(2) - 1))^2 + (11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 3)^2)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1) + 1/8]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -8/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1)                                                                                                                                                                                                 1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1) + 11*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + 8*I*sqrt(3)*(sqrt(2) - 1) - 3*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 3)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2) + 1)^2 + 8*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 8*(sqrt(2) - 1)^2 - 96) + 1)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^14 + 8*y^13 + 18*y^12 - 32*y^11 + 64*y^10 - 232*y^9 + 261*y^8 - 224*y^7 + 668*y^6 - 944*y^5 + 232*y^4 - 224*y^3 + 1496*y^2 + 448*y + 196, y^16 - 4*y^14 + 8*y^13 + 18*y^12 - 32*y^11 + 64*y^10 - 232*y^9 + 261*y^8 - 224*y^7 + 668*y^6 - 944*y^5 + 232*y^4 - 224*y^3 + 1496*y^2 + 448*y + 196, -0.8193997208806248? + 1*I]
integral traces (False, None)
 
5 [3, 3, 2, 3, 3, 4, 4, 2, 2]
O^{333}_5 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                   1/6*(I*sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) + 3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) + 4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 4*I*sqrt(3)*(sqrt(2) - 1))/(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) 1/4*sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - 1/4*sqrt(2)*(sqrt(2) - 1) - 1/4*sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48) - 1/144*((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) - 4*sqrt(3)*(sqrt(2) - 1))^2 + (3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) + 4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)))^2)/(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48))]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                          -4/(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48))                                                                                                                                                                                                                                   1/6*(-I*sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) + 3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48)) + 4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + 4*I*sqrt(3)*(sqrt(2) - 1))/(sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2) + sqrt(3)) - sqrt(2)*(sqrt(2) - 1))^2 + 4*(sqrt(3)*sqrt(2) + sqrt(3))^2 + 4*(sqrt(2) - 1)^2 - 48))]
Rep field [Number Field in a with defining polynomial y^16 + 8*y^15 + 24*y^14 + 56*y^13 + 176*y^12 + 344*y^11 + 440*y^10 + 152*y^9 - 6*y^8 - 152*y^7 + 344*y^6 - 424*y^5 - 176*y^4 - 328*y^3 + 1528*y^2 + 1400*y + 1225, y^16 + 8*y^15 + 24*y^14 + 56*y^13 + 176*y^12 + 344*y^11 + 440*y^10 + 152*y^9 - 6*y^8 - 152*y^7 + 344*y^6 - 424*y^5 - 176*y^4 - 328*y^3 + 1528*y^2 + 1400*y + 1225, -0.4057273252690799? + 1*I]
integral traces (False, None)
 
6 [3, 3, 2, 3, 3, 4, 5, 2, 2]
O^{333}_6 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                                                                                 -1/12*((sqrt(5) + 1)^2 - 12)*(4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) - 4*I*sqrt(3)*(sqrt(2) - 1) - 3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12))) 1/288*((4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) - 3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))^2 + (sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) + 4*sqrt(3)*(sqrt(2) - 1))^2)*((sqrt(5) + 1)^2 - 12)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12))) - 1/2*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))/((sqrt(5) + 1)^2 - 12)]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                   2*((sqrt(5) + 1)^2 - 12)/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))                                                                                                                                                                                                                                                                                                  -1/12*((sqrt(5) + 1)^2 - 12)*(4*sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3)) + I*sqrt(3)*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) + 4*I*sqrt(3)*(sqrt(2) - 1) - 3*(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))/(sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1) - sqrt((sqrt(3)*(sqrt(3)*sqrt(2) + sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(2) - 1))^2 - 4*((sqrt(3)*sqrt(2) + sqrt(3))^2 + (sqrt(2) - 1)^2 - 12)*((sqrt(5) + 1)^2 - 12)))]
Rep field [Number Field in a with defining polynomial y^32 - 112928*y^30 - 150528*y^29 + 4339384004*y^28 + 11329038336*y^27 - 35014936339192*y^26 - 149789355190272*y^25 - 1813194375689309110*y^24 - 7712968445721563136*y^23 + 40312608290410064743832*y^22 + 212743176394926827553792*y^21 + 138579521297801309978265960*y^20 + 859530916496032857436975104*y^19 - 10134782526327848421217885008912*y^18 - 68223284727894445974477899473920*y^17 + 30960372256753500954733340539406659*y^16 + 213955025246976456722065727562768384*y^15 + 1134358507495115345150723334860174134488*y^14 + 9006771165056475671174277844310022362112*y^13 - 5507951952809145445418936659219784624825448*y^12 - 47439331425153228879901380952393837164048384*y^11 - 60947949589340921822788948314628660012241589808*y^10 - 509454490054851867749381411120853196902661985280*y^9 + 224715111929140277624334950880652906081553676895562*y^8 + 2372469978375637972182942667165643309609389532344320*y^7 + 1355233256261708833523130584753558132949263402196881048*y^6 + 9456303111106035181491049236837002300638283618225086464*y^5 + 2209778988449463998615105004399735506824537269194124226460*y^4 + 10071920160128969725955886156980828927521535417068509370368*y^3 + 1516817935186459717015625387515880421702586240177694452950280*y^2 + 3440827454586011129973149858538030816920589096131385135227904*y + 383328522870675162263885025180274452037427285494364477447610049, y^32 - 112928*y^30 - 150528*y^29 + 4339384004*y^28 + 11329038336*y^27 - 35014936339192*y^26 - 149789355190272*y^25 - 1813194375689309110*y^24 - 7712968445721563136*y^23 + 40312608290410064743832*y^22 + 212743176394926827553792*y^21 + 138579521297801309978265960*y^20 + 859530916496032857436975104*y^19 - 10134782526327848421217885008912*y^18 - 68223284727894445974477899473920*y^17 + 30960372256753500954733340539406659*y^16 + 213955025246976456722065727562768384*y^15 + 1134358507495115345150723334860174134488*y^14 + 9006771165056475671174277844310022362112*y^13 - 5507951952809145445418936659219784624825448*y^12 - 47439331425153228879901380952393837164048384*y^11 - 60947949589340921822788948314628660012241589808*y^10 - 509454490054851867749381411120853196902661985280*y^9 + 224715111929140277624334950880652906081553676895562*y^8 + 2372469978375637972182942667165643309609389532344320*y^7 + 1355233256261708833523130584753558132949263402196881048*y^6 + 9456303111106035181491049236837002300638283618225086464*y^5 + 2209778988449463998615105004399735506824537269194124226460*y^4 + 10071920160128969725955886156980828927521535417068509370368*y^3 + 1516817935186459717015625387515880421702586240177694452950280*y^2 + 3440827454586011129973149858538030816920589096131385135227904*y + 383328522870675162263885025180274452037427285494364477447610049, -160.9005220024831? + 1*I]
integral traces (False, None)
 
7 [3, 3, 2, 3, 3, 5, 2, 2, 2]
O^{333}_7 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                        -sqrt(1/3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - I*sqrt(3)*(sqrt(5) - 1))/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48) 1/4*sqrt(1/3)*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48) - 1/4*sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)]
[                                                                                                                                              12*sqrt(1/3)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)                                                                         -sqrt(1/3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + I*sqrt(3)*(sqrt(5) - 1))/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)]
Rep field [Number Field in a with defining polynomial y^16 + 8*y^15 + 24*y^14 - 2*y^13 - 179*y^12 - 294*y^11 + 562*y^10 + 2154*y^9 + 952*y^8 - 3528*y^7 - 1792*y^6 + 6442*y^5 + 4761*y^4 - 5586*y^3 - 5234*y^2 - 714*y + 5341, y^16 + 8*y^15 + 24*y^14 - 2*y^13 - 179*y^12 - 294*y^11 + 562*y^10 + 2154*y^9 + 952*y^8 - 3528*y^7 - 1792*y^6 + 6442*y^5 + 4761*y^4 - 5586*y^3 - 5234*y^2 - 714*y + 5341, 2.077917557325921? + 0.8090169943749474?*I]
integral traces (False, None)
 
8 [3, 3, 2, 3, 3, 5, 2, 2, 3]
O^{333}_8 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                            -1/3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - I*sqrt(3)*(sqrt(5) - 1))/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 36) - 2) -1/4*sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 36) + 1/12*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2)/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 36) - 2) + 1/2]
[                                                                                                                                                       4/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 36) - 2)                                                                             -1/3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + I*sqrt(3)*(sqrt(5) - 1))/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 36) - 2)]
Rep field [Number Field in a with defining polynomial y^16 - 12*y^14 + 92*y^12 - 462*y^10 + 2068*y^8 - 5796*y^6 + 14193*y^4 - 18144*y^2 + 20736, y^16 - 12*y^14 + 92*y^12 - 462*y^10 + 2068*y^8 - 5796*y^6 + 14193*y^4 - 18144*y^2 + 20736, -2.263257433533870? - 0.8090169943749474?*I]
integral traces (False, None)
 
9 [3, 3, 2, 3, 3, 5, 2, 3, 2]
O^{333}_9 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                             1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 8*I*sqrt(3)*(sqrt(5) - 1) + 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1) 1/16*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + 1/16*sqrt(5) - 1/16*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1/576*((sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1) + 8*sqrt(3)*(sqrt(5) - 1))^2 + (11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 3)^2)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1) - 1/16]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                         -16/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1)                                                                                                                                                                                                                               1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + 8*I*sqrt(3)*(sqrt(5) - 1) + 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + sqrt(5) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 4*y^14 + 2*y^12 + 120*y^10 + 1811*y^8 - 1320*y^6 + 5162*y^4 - 7324*y^2 + 3721, y^16 - 4*y^14 + 2*y^12 + 120*y^10 + 1811*y^8 - 1320*y^6 + 5162*y^4 - 7324*y^2 + 3721, 0.8619988950897958? + 1*I]
integral traces (False, None)
 
10 [3, 3, 2, 3, 3, 5, 3, 2, 2]
O^{333}_10 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                              1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 8*I*sqrt(3)*(sqrt(5) - 1) - 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1) 1/16*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 1/16*sqrt(5) - 1/16*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) - 1/576*((sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1) - 8*sqrt(3)*(sqrt(5) - 1))^2 + (11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 3)^2)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1) + 1/16]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                         -16/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1)                                                                                                                                                                                                                              1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + 8*I*sqrt(3)*(sqrt(5) - 1) - 3*sqrt(5) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(5) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 8*(sqrt(5) - 1)^2 - 384) + 1)]
Rep field [Number Field in a with defining polynomial y^16 - 6*y^14 - 25*y^12 + 466*y^10 + 3129*y^8 + 3496*y^6 + 240*y^4 - 896*y^2 + 256, y^16 - 6*y^14 - 25*y^12 + 466*y^10 + 3129*y^8 + 3496*y^6 + 240*y^4 - 896*y^2 + 256, 0.2054646736594661? + 1*I]
integral traces (False, None)
 
11 [3, 3, 2, 3, 3, 5, 4, 2, 2]
O^{333}_11 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                                            1/6*(I*sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) + 3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) + 4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 4*I*sqrt(3)*(sqrt(5) - 1))/(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) 1/8*sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 1/8*sqrt(2)*(sqrt(5) - 1) - 1/8*sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192) - 1/288*((sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) - 4*sqrt(3)*(sqrt(5) - 1))^2 + (3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) + 4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)))^2)/(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192))]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             -8/(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192))                                                                                                                                                                                                                                                            1/6*(-I*sqrt(3)*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) + 3*sqrt(2)*(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192)) + 4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + 4*I*sqrt(3)*(sqrt(5) - 1))/(sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1) - sqrt((sqrt(3)*sqrt(2)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - sqrt(2)*(sqrt(5) - 1))^2 + 4*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + 4*(sqrt(5) - 1)^2 - 192))]
Rep field [Number Field in a with defining polynomial y^32 - 188192*y^30 + 14610812612*y^28 - 583463731471864*y^26 + 11508220439268682058*y^24 - 49045191978456698131816*y^22 - 1963630570715983403330086296*y^20 + 21666869550686968523593307743728*y^18 + 207835562920357643920417395944737603*y^16 - 2391443748614142660616531520154074100264*y^14 - 24050837659743632249965006439009461630754664*y^12 + 65238615003097468692691909585601171203111408592*y^10 + 1716028132969101634625006334774774513206418000132938*y^8 + 9656018484305175555864824376351164883522777555071412632*y^6 + 26832105443793181328437225388681303126720052828161553370268*y^4 + 38365792450999802341418621931008754734754670914014614640754184*y^2 + 22642696052018165495857392153297196545456620187465771749230695361, y^32 - 188192*y^30 + 14610812612*y^28 - 583463731471864*y^26 + 11508220439268682058*y^24 - 49045191978456698131816*y^22 - 1963630570715983403330086296*y^20 + 21666869550686968523593307743728*y^18 + 207835562920357643920417395944737603*y^16 - 2391443748614142660616531520154074100264*y^14 - 24050837659743632249965006439009461630754664*y^12 + 65238615003097468692691909585601171203111408592*y^10 + 1716028132969101634625006334774774513206418000132938*y^8 + 9656018484305175555864824376351164883522777555071412632*y^6 + 26832105443793181328437225388681303126720052828161553370268*y^4 + 38365792450999802341418621931008754734754670914014614640754184*y^2 + 22642696052018165495857392153297196545456620187465771749230695361, -164.7509072720508? + 1*I]
integral traces (False, None)
 
12 [3, 3, 2, 3, 3, 5, 5, 2, 2]
O^{333}_12 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2                   -1]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                                                                                                         -1/12*((sqrt(5) + 1)^2 - 12)*(4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) - 4*I*sqrt(3)*(sqrt(5) - 1) - 3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12))) 1/576*((4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) - 3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))^2 + (sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) + 4*sqrt(3)*(sqrt(5) - 1))^2)*((sqrt(5) + 1)^2 - 12)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12))) - 1/4*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))/((sqrt(5) + 1)^2 - 12)]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                   4*((sqrt(5) + 1)^2 - 12)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))                                                                                                                                                                                                                                                                                                                          -1/12*((sqrt(5) + 1)^2 - 12)*(4*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)) + I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12) + 4*I*sqrt(3)*(sqrt(5) - 1) - 3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))*(sqrt(5) + 1)/((sqrt(5) + 1)^2 - 12))/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))*(sqrt(5) + 1) - (sqrt(5) + 1)*(sqrt(5) - 1))^2 - 4*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3))^2 + (sqrt(5) - 1)^2 - 48)*((sqrt(5) + 1)^2 - 12)))]
Rep field [Number Field in a with defining polynomial y^16 - 6*y^14 + 55*y^12 - 414*y^10 + 3849*y^8 - 14904*y^6 + 40720*y^4 - 70656*y^2 + 65536, y^16 - 6*y^14 + 55*y^12 - 414*y^10 + 3849*y^8 - 14904*y^6 + 40720*y^4 - 70656*y^2 + 65536, 2.307400303604840? + 1*I]
integral traces (False, None)
 
13 [3, 3, 2, 4, 3, 4, 2, 2, 2]
O^{333}_13 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[-sqrt(2)        1]
[       1 -sqrt(2)]
Rep field [Number Field in a with defining polynomial y^8 - y^4 + 1, y^8 - y^4 + 1, -0.2588190451025208? + 0.9659258262890683?*I]
integral traces (False, None)
 
14 [3, 3, 2, 4, 3, 4, 2, 2, 3]
O^{333}_14 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[            -2*sqrt(2)/(sqrt(5) - 1) -1/2*sqrt(5) + 4/(sqrt(5) - 1) + 1/2]
[                     2/(sqrt(5) - 1)             -2*sqrt(2)/(sqrt(5) - 1)]
Rep field [Number Field in a with defining polynomial y^16 - 8*y^15 - 4*y^14 + 168*y^13 - 228*y^12 - 1180*y^11 + 2534*y^10 + 3104*y^9 - 9955*y^8 - 364*y^7 + 22002*y^6 - 29688*y^5 + 3526*y^4 + 24744*y^3 - 13860*y^2 - 792*y + 14724, y^16 - 8*y^15 - 4*y^14 + 168*y^13 - 228*y^12 - 1180*y^11 + 2534*y^10 + 3104*y^9 - 9955*y^8 - 364*y^7 + 22002*y^6 - 29688*y^5 + 3526*y^4 + 24744*y^3 - 13860*y^2 - 792*y + 14724, -1.773428506020470? - 0.9659258262890683?*I]
integral traces (False, None)
 
15 [3, 3, 2, 4, 3, 4, 2, 3, 2]
O^{333}_15 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                              -1/6*(I*sqrt(3)*(sqrt(14/3) - sqrt(2)) - 3*sqrt(14/3) + 11*sqrt(2))/(sqrt(14/3) - sqrt(2)) -3/4*sqrt(14/3) + 3/4*sqrt(2) + 1/48*((3*sqrt(14/3) - 11*sqrt(2))^2 + 3*(sqrt(14/3) - sqrt(2))^2)/(sqrt(14/3) - sqrt(2))]
[                                                                                              4/3/(sqrt(14/3) - sqrt(2))                              -1/6*(-I*sqrt(3)*(sqrt(14/3) - sqrt(2)) - 3*sqrt(14/3) + 11*sqrt(2))/(sqrt(14/3) - sqrt(2))]
Rep field [Number Field in a with defining polynomial y^16 - 32*y^14 + 306*y^12 + 340*y^10 + 2707*y^8 + 4740*y^6 + 8406*y^4 + 10692*y^2 + 6561, y^16 - 32*y^14 + 306*y^12 + 340*y^10 + 2707*y^8 + 4740*y^6 + 8406*y^4 + 10692*y^2 + 6561, 4.228632128771066? + 1*I]
integral traces (False, None)
 
16 [3, 3, 2, 4, 3, 5, 2, 2, 2]
O^{333}_16 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                            -sqrt(1/3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 48) 1/4*sqrt(1/3)*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 48) - 1/4*sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 48)]
[                                                                                                                                                                                      12*sqrt(1/3)/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 48)                                                                                             -sqrt(1/3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))/sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 48)]
Rep field [Number Field in a with defining polynomial y^32 - 440*y^30 + 3920*y^29 + 6772*y^28 - 1309280*y^27 + 21705832*y^26 - 54597760*y^25 - 1788806566*y^24 + 43135727040*y^23 - 401293567152*y^22 + 548735206320*y^21 + 27229182612696*y^20 - 513585554802880*y^19 + 4026359733593512*y^18 - 17174740135221200*y^17 - 36853693672585373*y^16 + 1503429608152402560*y^15 - 10242753892463395856*y^14 + 57430388675657305840*y^13 + 71811698179189105608*y^12 - 1445302401258175611200*y^11 + 15260091448439284716456*y^10 - 48198707384826661807760*y^9 + 70289812350977211737482*y^8 + 758362217110455646763200*y^7 - 4960563767830635456784248*y^6 + 12351807972937816155233440*y^5 + 2961728869867033119414844*y^4 - 198826998352773775474455840*y^3 + 812971609162627975484455392*y^2 - 1044119508029005522839656400*y + 799056102065338980645069681, y^32 - 440*y^30 + 3920*y^29 + 6772*y^28 - 1309280*y^27 + 21705832*y^26 - 54597760*y^25 - 1788806566*y^24 + 43135727040*y^23 - 401293567152*y^22 + 548735206320*y^21 + 27229182612696*y^20 - 513585554802880*y^19 + 4026359733593512*y^18 - 17174740135221200*y^17 - 36853693672585373*y^16 + 1503429608152402560*y^15 - 10242753892463395856*y^14 + 57430388675657305840*y^13 + 71811698179189105608*y^12 - 1445302401258175611200*y^11 + 15260091448439284716456*y^10 - 48198707384826661807760*y^9 + 70289812350977211737482*y^8 + 758362217110455646763200*y^7 - 4960563767830635456784248*y^6 + 12351807972937816155233440*y^5 + 2961728869867033119414844*y^4 - 198826998352773775474455840*y^3 + 812971609162627975484455392*y^2 - 1044119508029005522839656400*y + 799056102065338980645069681, -3.898131519161984? + 1*I]
integral traces (False, None)
 
17 [3, 3, 2, 4, 3, 5, 2, 2, 3]
O^{333}_17 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                -1/3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 36) - 2) -1/4*sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 36) + 1/12*((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2)/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 36) - 2) + 1/2]
[                                                                                                                                                                                               4/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 36) - 2)                                                                                                 -1/3*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))/(sqrt(1/3)*sqrt((sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + (sqrt(5) - 2*sqrt(2) + 1)^2 - 36) - 2)]
Rep field [Number Field in a with defining polynomial y^32 - 15728*y^30 - 62720*y^29 + 94962304*y^28 + 813854720*y^27 - 260835898784*y^26 - 3868785482240*y^25 + 247114612916240*y^24 + 7646908842209280*y^23 + 237067915233686976*y^22 - 3268334027717176320*y^21 - 543950365075132961280*y^20 - 7729574971421430579200*y^19 + 63579972512066563197568*y^18 + 7286486940819897048197120*y^17 + 335952373359394114112681056*y^16 + 2228612487183101363310919680*y^15 - 108203725426213681516223073536*y^14 - 3422494945950554479183610736640*y^13 - 86971499345411883244975237171200*y^12 - 187896015677573916294154634199040*y^11 + 29939510334776817735014242276532736*y^10 + 549254895114587662239645887204433920*y^9 + 8371171102669208623834183356293554432*y^8 + 11373906654142378850071493487944990720*y^7 - 1912529524969268423653798304465956826112*y^6 - 10896235768392420135181613179101608427520*y^5 + 149098312708152432218668896244385996972032*y^4 + 791164285695650845811530290565898863902720*y^3 - 5753017013470216595912951222475716533585920*y^2 - 17192889854551196267469573374149845425356800*y + 99404658370901357061487529893207345466654976, y^32 - 15728*y^30 - 62720*y^29 + 94962304*y^28 + 813854720*y^27 - 260835898784*y^26 - 3868785482240*y^25 + 247114612916240*y^24 + 7646908842209280*y^23 + 237067915233686976*y^22 - 3268334027717176320*y^21 - 543950365075132961280*y^20 - 7729574971421430579200*y^19 + 63579972512066563197568*y^18 + 7286486940819897048197120*y^17 + 335952373359394114112681056*y^16 + 2228612487183101363310919680*y^15 - 108203725426213681516223073536*y^14 - 3422494945950554479183610736640*y^13 - 86971499345411883244975237171200*y^12 - 187896015677573916294154634199040*y^11 + 29939510334776817735014242276532736*y^10 + 549254895114587662239645887204433920*y^9 + 8371171102669208623834183356293554432*y^8 + 11373906654142378850071493487944990720*y^7 - 1912529524969268423653798304465956826112*y^6 - 10896235768392420135181613179101608427520*y^5 + 149098312708152432218668896244385996972032*y^4 + 791164285695650845811530290565898863902720*y^3 - 5753017013470216595912951222475716533585920*y^2 - 17192889854551196267469573374149845425356800*y + 99404658370901357061487529893207345466654976, 60.77595375861315? - 1*I]
integral traces (False, None)
 
18 [3, 3, 2, 4, 3, 5, 2, 3, 2]
O^{333}_18 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                                                                           1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - 8*I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1) + 3*sqrt(5) - 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1) 1/16*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + 1/16*sqrt(5) - 1/8*sqrt(2) - 1/16*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1/576*((sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1) + 8*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))^2 + (11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + 3*sqrt(5) - 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 3)^2)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1) + 1/16]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -16/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1)                                                                                                                                                                                                                                                                                             1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + 8*I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1) + 3*sqrt(5) - 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + sqrt(5) - 2*sqrt(2) + 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) + 1)]
Rep field [Number Field in a with defining polynomial y^32 - 150560*y^30 + 301056*y^29 + 7616943044*y^28 - 39659612160*y^27 - 103491463539448*y^26 + 1699600634618880*y^25 - 2570576037837809590*y^24 - 16829587980209528832*y^23 + 59047938375302036988056*y^22 - 499667329972197593902080*y^21 + 438358842193239099780983400*y^20 + 7771299438799525258603223040*y^19 - 9078720524712907670951838656784*y^18 + 66303089868618366175597007112192*y^17 - 39937376117875966786007871505035197*y^16 - 856871636598485483079864917041102848*y^15 + 603903866016776067749868149860943561688*y^14 - 4408391229397431158651064068519452597248*y^13 + 1927635131208974796523771713607235875935384*y^12 + 34281435220244708741123172981107388814092288*y^11 - 17385328453485866201726263327734090514549851952*y^10 + 146564441741979933523546819476879304116286187520*y^9 - 49892027171270612725566757054877230459191787370422*y^8 - 326777892450051909761185817735442325840058775883776*y^7 + 135445804554780381985621269889574243188868506183538840*y^6 - 2193254005469052014507607876947648918343207664093332480*y^5 + 656334990854118114922048805982578438817551896228168556444*y^4 - 3395593015084407385091375211425359306432755414603001147392*y^3 + 857806097800489562792192007062824773754477968250178103197704*y^2 - 1709074167777524583106222204338865587364339332945919236541440*y + 376664804497233850547504501616635463331254583319853189725238721, y^32 - 150560*y^30 + 301056*y^29 + 7616943044*y^28 - 39659612160*y^27 - 103491463539448*y^26 + 1699600634618880*y^25 - 2570576037837809590*y^24 - 16829587980209528832*y^23 + 59047938375302036988056*y^22 - 499667329972197593902080*y^21 + 438358842193239099780983400*y^20 + 7771299438799525258603223040*y^19 - 9078720524712907670951838656784*y^18 + 66303089868618366175597007112192*y^17 - 39937376117875966786007871505035197*y^16 - 856871636598485483079864917041102848*y^15 + 603903866016776067749868149860943561688*y^14 - 4408391229397431158651064068519452597248*y^13 + 1927635131208974796523771713607235875935384*y^12 + 34281435220244708741123172981107388814092288*y^11 - 17385328453485866201726263327734090514549851952*y^10 + 146564441741979933523546819476879304116286187520*y^9 - 49892027171270612725566757054877230459191787370422*y^8 - 326777892450051909761185817735442325840058775883776*y^7 + 135445804554780381985621269889574243188868506183538840*y^6 - 2193254005469052014507607876947648918343207664093332480*y^5 + 656334990854118114922048805982578438817551896228168556444*y^4 - 3395593015084407385091375211425359306432755414603001147392*y^3 + 857806097800489562792192007062824773754477968250178103197704*y^2 - 1709074167777524583106222204338865587364339332945919236541440*y + 376664804497233850547504501616635463331254583319853189725238721, -204.7971878668731? + 1*I]
integral traces (False, None)
 
19 [3, 3, 2, 4, 3, 5, 3, 2, 2]
O^{333}_19 
 cusp kill: non-trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2             -sqrt(2)]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                                                                                                                                                                                                                                                                            1/6*(I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - 8*I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1) - 3*sqrt(5) + 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1) 1/16*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - 1/16*sqrt(5) + 1/8*sqrt(2) - 1/16*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1/576*((sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1) - 8*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1))^2 + (11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - 3*sqrt(5) + 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 3)^2)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1) - 1/16]
[                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                           -16/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1)                                                                                                                                                                                                                                                                                            1/6*(-I*sqrt(3)*(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1) + 11*sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) + 8*I*sqrt(3)*(sqrt(5) - 2*sqrt(2) + 1) - 3*sqrt(5) + 6*sqrt(2) - 3*sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 3)/(sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - sqrt((sqrt(3)*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2)) - sqrt(5) + 2*sqrt(2) - 1)^2 + 8*(sqrt(3)*(sqrt(5) + 1) + 2*sqrt(3)*sqrt(2))^2 + 8*(sqrt(5) - 2*sqrt(2) + 1)^2 - 384) - 1)]
Rep field [Number Field in a with defining polynomial y^32 - 169376*y^30 + 301056*y^29 + 10825654340*y^28 - 44616198144*y^27 - 300676268812792*y^26 + 2416609741808640*y^25 + 2136319084379235146*y^24 - 52638390420135518208*y^23 + 53931585831701139902744*y^22 + 119421718379491723711488*y^21 - 716118896058816761825883672*y^20 + 10119553831034787146433484800*y^19 - 5316210387902835472396049944464*y^18 - 55644070065184321874464002177024*y^17 + 72937521592412253965386750150992835*y^16 - 1012210001421544751048848098238808064*y^15 + 465191801934647504445880675110718894680*y^14 + 3212286616797600374569134476455305028608*y^13 - 3135601643645794874548345390676671593864168*y^12 + 63093802130351549683311012485801138124810240*y^11 - 28337854000346952671913029987697204268530336688*y^10 + 66073504944910957893669693979171260655943804928*y^9 + 4714280211011725626496038064271250830184468526538*y^8 - 1585614757459060664699207363959907264175531745923072*y^7 + 682639350889694371209616064763678587681482102112081048*y^6 - 8044090344378948874202164260677878058852856745884681216*y^5 + 2770937981209601992288089286302507132710579925801630537884*y^4 - 15529108048129625726953841386316586516648542871983843880960*y^3 + 4655668312922873783372843214668546593209459315327311033800840*y^2 - 11031201623122456592577481162938169217786835145818383897791488*y + 2962089120784362222789353827947427640290672598332456053890668609, y^32 - 169376*y^30 + 301056*y^29 + 10825654340*y^28 - 44616198144*y^27 - 300676268812792*y^26 + 2416609741808640*y^25 + 2136319084379235146*y^24 - 52638390420135518208*y^23 + 53931585831701139902744*y^22 + 119421718379491723711488*y^21 - 716118896058816761825883672*y^20 + 10119553831034787146433484800*y^19 - 5316210387902835472396049944464*y^18 - 55644070065184321874464002177024*y^17 + 72937521592412253965386750150992835*y^16 - 1012210001421544751048848098238808064*y^15 + 465191801934647504445880675110718894680*y^14 + 3212286616797600374569134476455305028608*y^13 - 3135601643645794874548345390676671593864168*y^12 + 63093802130351549683311012485801138124810240*y^11 - 28337854000346952671913029987697204268530336688*y^10 + 66073504944910957893669693979171260655943804928*y^9 + 4714280211011725626496038064271250830184468526538*y^8 - 1585614757459060664699207363959907264175531745923072*y^7 + 682639350889694371209616064763678587681482102112081048*y^6 - 8044090344378948874202164260677878058852856745884681216*y^5 + 2770937981209601992288089286302507132710579925801630537884*y^4 - 15529108048129625726953841386316586516648542871983843880960*y^3 + 4655668312922873783372843214668546593209459315327311033800840*y^2 - 11031201623122456592577481162938169217786835145818383897791488*y + 2962089120784362222789353827947427640290672598332456053890668609, -201.1956063142933? + 1*I]
integral traces (False, None)
 
20 [3, 3, 2, 5, 3, 5, 2, 2, 2]
O^{333}_20 
 cusp kill: trivial
 min knot covering degree: 0
 
 Matrices: [ 0 -1]
[ 1  0]
[-1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0  1/2*I*sqrt(3) + 1/2]
[ 1/2*I*sqrt(3) + 1/2   -1/2*sqrt(5) - 1/2]
[                   0 -1/2*I*sqrt(3) + 1/2]
[                                     -(sqrt(5) + 1)/sqrt((sqrt(5) + 1)^2 - 4) 1/2*(sqrt(5) + 1)^2/sqrt((sqrt(5) + 1)^2 - 4) - 1/2*sqrt((sqrt(5) + 1)^2 - 4)]
[                                                  2/sqrt((sqrt(5) + 1)^2 - 4)                                      -(sqrt(5) + 1)/sqrt((sqrt(5) + 1)^2 - 4)]

